Sub-femtometer scale color charge correlations in the proton

Color charge correlations in the proton at moderately small $x\sim 0.1$ are extracted from its light-cone wave function. The charge fluctuations are far from Gaussian and they exhibit interesting dependence on impact parameter and on the relative transverse momentum (or distance) of the gluon probes. We provide initial conditions for small-$x$ Balitsky-Kovchegov evolution of the dipole scattering amplitude with impact parameter and $\hat r \cdot \hat b$ dependence, and with non-zero $C$-odd component due to three-gluon exchange. Lastly, we compute the (forward) Weizsaecker-Williams gluon distributions, including the distribution of linearly polarized gluons, up to fourth order in $A^+$. The correction due to the quartic correlator provides a transverse momentum scale, $q > 0.5$ GeV, for nearly maximal polarization.

==> anc/grid_-iT_ggg.dat <==
 H.O. proton wave function with m=0.26GeV and beta=0.55GeV
 alpha_S=   0.35
 

	phi_(r,b)   		r[GeV^-1]		b[GeV^-1]		 	-i*T_ggg	     error of -i*T_ggg
   0.0000000000000000        1.0000000000000000E-002   1.0000000000000000E-002  -3.6742412658368853E-011   3.8171713673165685E-011
   0.0000000000000000        1.0000000000000000E-002  0.41000000000000003       -2.4866265795151140E-009   1.1094847845227899E-009
   0.0000000000000000        1.0000000000000000E-002  0.81000000000000005       -4.9584650916190762E-009   1.7786929053975238E-009
   0.0000000000000000        1.0000000000000000E-002   1.2100000000000002        3.8595575714367112E-010   2.2268660324043002E-009
   0.0000000000000000        1.0000000000000000E-002   1.6100000000000001       -3.0606732785058596E-009   2.2679772820323490E-009
   0.0000000000000000        1.0000000000000000E-002   2.0099999999999998        3.9263335888017893E-011   1.9700918293594192E-009
   0.0000000000000000        1.0000000000000000E-002   2.4100000000000001       -2.5549653375216790E-009   3.6660275626676350E-009
   0.0000000000000000        1.0000000000000000E-002   2.8100000000000001       -2.4752010041497983E-009   2.1343153653051999E-009
   0.0000000000000000        1.0000000000000000E-002   3.2100000000000000       -5.0423473409212151E-009   2.4521092366240067E-009
   0.0000000000000000        1.0000000000000000E-002   3.6099999999999999        1.7332370634687786E-009   1.9394952416866888E-009
   0.0000000000000000        1.0000000000000000E-002   4.0099999999999998       -1.8576615749513711E-009   3.1788097107417046E-009
   0.0000000000000000        1.0000000000000000E-002   4.4100000000000001       -1.3296108481598703E-009   2.5951172754306116E-009
   0.0000000000000000        1.0000000000000000E-002   4.8100000000000005        1.0655872784531812E-010   2.7837986136621185E-009
   0.0000000000000000        1.0000000000000000E-002   5.2100000000000000       -3.5642676657879987E-009   2.7329621657292082E-009
   0.0000000000000000        1.0000000000000000E-002   5.6100000000000003        3.3024007637134236E-009   2.0232100635707736E-009
   0.0000000000000000        1.0000000000000000E-002   6.0099999999999998        7.7444455764115822E-010   3.0671090856768953E-009
   0.0000000000000000        1.0000000000000000E-002   6.4100000000000001        2.6059868874753183E-010   3.2547848966913219E-009
   0.0000000000000000        1.0000000000000000E-002   6.8100000000000005        7.4473464621316807E-009   3.4051081463257786E-009
   0.0000000000000000        1.0000000000000000E-002   7.2100000000000000       -2.2698863283474444E-009   2.4294552856204727E-009
   0.0000000000000000        1.0000000000000000E-002   7.6100000000000003       -3.4459504368173605E-009   3.2479990074657067E-009
   0.0000000000000000        1.0000000000000000E-002   8.0099999999999998       -2.0555653938487524E-009   2.4210154184883397E-009
   0.0000000000000000        1.0000000000000000E-002   8.4100000000000001        5.3820164134152277E-009   2.4378592140310642E-009
   0.0000000000000000        1.0000000000000000E-002   8.8100000000000005       -8.8117528739367524E-010   2.6086249367232660E-009
   0.0000000000000000        1.0000000000000000E-002   9.2100000000000009        4.9783432108267575E-010   3.1295263648709047E-009
   0.0000000000000000        1.0000000000000000E-002   9.6100000000000012        1.0598591186719006E-009   2.8310952994897793E-009
   0.0000000000000000        1.0000000000000000E-002   10.010000000000000       -4.0834351767812427E-009   2.2213705070118011E-009
   0.0000000000000000       0.41000000000000003        1.0000000000000000E-002  -7.5864747948824855E-006   6.9102455673807485E-008
   0.0000000000000000       0.41000000000000003       0.41000000000000003       -1.5762171167097870E-004   1.7232295787630954E-006
   0.0000000000000000       0.41000000000000003       0.81000000000000005       -1.6314276469278632E-004   2.5148151198653474E-006
   0.0000000000000000       0.41000000000000003        1.2100000000000002       -1.2049477820600833E-004   3.8257755511668280E-006
   0.0000000000000000       0.41000000000000003        1.6100000000000001       -7.6330264044595714E-005   4.1932458047734771E-006
   0.0000000000000000       0.41000000000000003        2.0099999999999998       -3.5843659799961915E-005   4.3104295658475275E-006
   0.0000000000000000       0.41000000000000003        2.4100000000000001       -2.3564673540961008E-005   3.9031584981705994E-006
   0.0000000000000000       0.41000000000000003        2.8100000000000001       -9.8845450942402857E-006   4.9468336715503136E-006
   0.0000000000000000       0.41000000000000003        3.2100000000000000       -8.7960349652860784E-007   4.6544441352134688E-006
   0.0000000000000000       0.41000000000000003        3.6099999999999999        9.1323537786061248E-006   5.2421208275373497E-006
   0.0000000000000000       0.41000000000000003        4.0099999999999998       -1.3750281771916965E-006   5.2324988678055179E-006
   0.0000000000000000       0.41000000000000003        4.4100000000000001        1.0927831768129042E-005   4.5536959519966888E-006
   0.0000000000000000       0.41000000000000003        4.8100000000000005        6.8352350802938802E-006   5.3283535284523127E-006
   0.0000000000000000       0.41000000000000003        5.2100000000000000        2.4071871301915969E-006   5.0355197210871472E-006
   0.0000000000000000       0.41000000000000003        5.6100000000000003        7.7419041190167473E-006   4.5084318667680769E-006
   0.0000000000000000       0.41000000000000003        6.0099999999999998        7.3139297817299246E-006   5.5869942246396804E-006
   0.0000000000000000       0.41000000000000003        6.4100000000000001        3.0661680096080552E-006   5.0546634532440238E-006
   0.0000000000000000       0.41000000000000003        6.8100000000000005       -8.5875568504455670E-006   5.4770695887512571E-006
   0.0000000000000000       0.41000000000000003        7.2100000000000000        7.1367572307522280E-006   4.3017635705021269E-006
   0.0000000000000000       0.41000000000000003        7.6100000000000003        2.5784498838169690E-007   4.6022786194928051E-006
   0.0000000000000000       0.41000000000000003        8.0099999999999998        3.3233508337995373E-006   4.7568152674341708E-006
   0.0000000000000000       0.41000000000000003        8.4100000000000001       -8.1629368781023338E-006   4.6949894497504713E-006
   0.0000000000000000       0.41000000000000003        8.8100000000000005        6.3993654052167869E-007   4.3245996801309002E-006
   0.0000000000000000       0.41000000000000003        9.2100000000000009        2.5091384422182200E-006   4.8705662110007089E-006
   0.0000000000000000       0.41000000000000003        9.6100000000000012        1.8805169159409940E-006   4.9688558809941965E-006
   0.0000000000000000       0.41000000000000003        10.010000000000000       -2.4705792266638222E-006   5.1327297299866152E-006
   0.0000000000000000       0.81000000000000005        1.0000000000000000E-002  -3.5625262211173454E-005   1.6311378361811797E-007
   0.0000000000000000       0.81000000000000005       0.41000000000000003       -9.0627137552415685E-004   4.0591034881011372E-006
   0.0000000000000000       0.81000000000000005       0.81000000000000005       -8.8074172591857199E-004   6.6137485516155510E-006
   0.0000000000000000       0.81000000000000005        1.2100000000000002       -6.4948913021405325E-004   9.0813992100990989E-006
   0.0000000000000000       0.81000000000000005        1.6100000000000001       -3.9103266572625524E-004   1.0241258842282104E-005
   0.0000000000000000       0.81000000000000005        2.0099999999999998       -2.1059804121275407E-004   1.0766015925841161E-005
   0.0000000000000000       0.81000000000000005        2.4100000000000001       -8.1914482901479426E-005   8.9376442512169576E-006
   0.0000000000000000       0.81000000000000005        2.8100000000000001       -1.5504581632429542E-005   1.0496457080914200E-005
   0.0000000000000000       0.81000000000000005        3.2100000000000000        2.4742521524672187E-005   1.0444541682679411E-005
   0.0000000000000000       0.81000000000000005        3.6099999999999999        3.1977820594895890E-005   1.0965821745484707E-005
   0.0000000000000000       0.81000000000000005        4.0099999999999998        3.7236451672925658E-005   1.2191194462050282E-005
   0.0000000000000000       0.81000000000000005        4.4100000000000001        3.6401414195888646E-005   1.0697256771926273E-005
   0.0000000000000000       0.81000000000000005        4.8100000000000005        2.6656178086512940E-005   1.0941342605552541E-005
   0.0000000000000000       0.81000000000000005        5.2100000000000000        3.7065776501432203E-005   1.0883985809925417E-005
   0.0000000000000000       0.81000000000000005        5.6100000000000003        3.1546621402057556E-005   1.0532918935857208E-005
   0.0000000000000000       0.81000000000000005        6.0099999999999998        1.7520797132253094E-005   1.0022205870191813E-005
   0.0000000000000000       0.81000000000000005        6.4100000000000001        6.6194941840998889E-006   1.0582076442806618E-005
   0.0000000000000000       0.81000000000000005        6.8100000000000005        1.2056570981394559E-005   1.1956775434348204E-005
   0.0000000000000000       0.81000000000000005        7.2100000000000000        1.6854232307577281E-006   1.1455112297381310E-005
   0.0000000000000000       0.81000000000000005        7.6100000000000003       -1.6195651648484996E-005   1.1100733404648419E-005
   0.0000000000000000       0.81000000000000005        8.0099999999999998       -2.7769027936925980E-006   1.1645629783349912E-005
   0.0000000000000000       0.81000000000000005        8.4100000000000001        1.9669223504667670E-006   1.0136167685396516E-005
   0.0000000000000000       0.81000000000000005        8.8100000000000005       -9.7554267578144071E-006   1.0907759315336243E-005
   0.0000000000000000       0.81000000000000005        9.2100000000000009        7.6983446182175074E-006   1.0333303519328553E-005
   0.0000000000000000       0.81000000000000005        9.6100000000000012        2.6866014614005952E-005   1.1870626752650838E-005
   0.0000000000000000       0.81000000000000005        10.010000000000000        2.9321502221744714E-007   1.2677441016247105E-005
   0.0000000000000000        1.2100000000000002        1.0000000000000000E-002  -7.7413653510563426E-005   2.7070563503129672E-007
   0.0000000000000000        1.2100000000000002       0.41000000000000003       -2.2982343337514268E-003   6.6414128987530500E-006
   0.0000000000000000        1.2100000000000002       0.81000000000000005       -2.2556163166267758E-003   1.1412265126569377E-005
   0.0000000000000000        1.2100000000000002        1.2100000000000002       -1.6510024444566110E-003   1.4099756634525779E-005
   0.0000000000000000        1.2100000000000002        1.6100000000000001       -1.0182305061330400E-003   1.3336591207930514E-005
   0.0000000000000000        1.2100000000000002        2.0099999999999998       -5.5863565903885477E-004   1.5209035802092491E-005
   0.0000000000000000        1.2100000000000002        2.4100000000000001       -2.3648340687689123E-004   1.6034291810639250E-005
   0.0000000000000000        1.2100000000000002        2.8100000000000001       -2.0796699947246592E-005   1.5138741149724226E-005
   0.0000000000000000        1.2100000000000002        3.2100000000000000        4.7131186063739448E-005   1.5907934123745232E-005
   0.0000000000000000        1.2100000000000002        3.6099999999999999        1.0601256697746174E-004   1.6706312520081888E-005
   0.0000000000000000        1.2100000000000002        4.0099999999999998        8.7210647387356939E-005   1.6414877302771136E-005
   0.0000000000000000        1.2100000000000002        4.4100000000000001        1.0468818827390692E-004   1.7230049860044403E-005
   0.0000000000000000        1.2100000000000002        4.8100000000000005        5.4322511082224792E-005   1.6462412607030413E-005
   0.0000000000000000        1.2100000000000002        5.2100000000000000        4.9828889196382925E-005   1.7300322266267326E-005
   0.0000000000000000        1.2100000000000002        5.6100000000000003        5.0037127771160089E-005   1.8152911119920438E-005
   0.0000000000000000        1.2100000000000002        6.0099999999999998        3.3958535159572374E-005   1.8639566386281804E-005
   0.0000000000000000        1.2100000000000002        6.4100000000000001        3.7722827179323873E-005   1.7347825548921086E-005
   0.0000000000000000        1.2100000000000002        6.8100000000000005        4.5603941425974974E-005   1.6473550230545937E-005
   0.0000000000000000        1.2100000000000002        7.2100000000000000        2.1269630627039015E-005   1.7673232272377240E-005
   0.0000000000000000        1.2100000000000002        7.6100000000000003        1.0835413258563956E-005   1.7667248584084766E-005
   0.0000000000000000        1.2100000000000002        8.0099999999999998        8.2658324358404275E-006   1.5604477487767060E-005
   0.0000000000000000        1.2100000000000002        8.4100000000000001       -4.8302241059989996E-006   1.6267296314139744E-005
   0.0000000000000000        1.2100000000000002        8.8100000000000005        1.4510869232882299E-005   1.6779172940407434E-005
   0.0000000000000000        1.2100000000000002        9.2100000000000009        2.2623786950835222E-006   1.7104316188011931E-005
   0.0000000000000000        1.2100000000000002        9.6100000000000012       -9.3971467300545168E-006   1.7305413583972633E-005
   0.0000000000000000        1.2100000000000002        10.010000000000000       -1.1585392888205556E-005   1.7721298175819002E-005
   0.0000000000000000        1.6100000000000001        1.0000000000000000E-002  -1.2195491173157365E-004   3.1157025955065677E-007
   0.0000000000000000        1.6100000000000001       0.41000000000000003       -3.9486244901584117E-003   9.8898666188741894E-006
   0.0000000000000000        1.6100000000000001       0.81000000000000005       -4.2369235225224377E-003   1.4745708813579673E-005
   0.0000000000000000        1.6100000000000001        1.2100000000000002       -3.1035911623528418E-003   1.6738091835255822E-005
   0.0000000000000000        1.6100000000000001        1.6100000000000001       -1.9286869737615991E-003   1.9377849457968143E-005
   0.0000000000000000        1.6100000000000001        2.0099999999999998       -1.0368382165786216E-003   2.1750323490282562E-005
   0.0000000000000000        1.6100000000000001        2.4100000000000001       -4.1952675571117434E-004   2.2077580856838230E-005
   0.0000000000000000        1.6100000000000001        2.8100000000000001       -2.9858233929899395E-005   2.3253809094655480E-005
   0.0000000000000000        1.6100000000000001        3.2100000000000000        1.0354422541237304E-004   2.0721243314184990E-005
   0.0000000000000000        1.6100000000000001        3.6099999999999999        2.3539377404762195E-004   2.1548863104632982E-005
   0.0000000000000000        1.6100000000000001        4.0099999999999998        1.8995267161968170E-004   2.3109583436449244E-005
   0.0000000000000000        1.6100000000000001        4.4100000000000001        2.2141166119334191E-004   2.2949764945530770E-005
   0.0000000000000000        1.6100000000000001        4.8100000000000005        1.4657249348643694E-004   2.4605556863542453E-005
   0.0000000000000000        1.6100000000000001        5.2100000000000000        9.8264773131459562E-005   2.3508678799720899E-005
   0.0000000000000000        1.6100000000000001        5.6100000000000003        9.1025322672917320E-005   2.4080533650784386E-005
   0.0000000000000000        1.6100000000000001        6.0099999999999998        6.7345135617316151E-005   2.1880046689637976E-005
   0.0000000000000000        1.6100000000000001        6.4100000000000001        4.7608144668692406E-005   2.3342680691077757E-005
   0.0000000000000000        1.6100000000000001        6.8100000000000005        7.4853391189503475E-005   2.2845841949330729E-005
   0.0000000000000000        1.6100000000000001        7.2100000000000000        2.9106576546720280E-005   2.5704197459396968E-005
   0.0000000000000000        1.6100000000000001        7.6100000000000003        1.4903137919653791E-005   2.2839513353655516E-005
   0.0000000000000000        1.6100000000000001        8.0099999999999998        2.6641807260297496E-005   2.2337987506105537E-005
   0.0000000000000000        1.6100000000000001        8.4100000000000001       -4.9074604438124770E-007   2.1512297277928460E-005
   0.0000000000000000        1.6100000000000001        8.8100000000000005       -1.1376149958897616E-005   2.3176158873874776E-005
   0.0000000000000000        1.6100000000000001        9.2100000000000009        9.6976538210286208E-006   2.4064427447721636E-005
   0.0000000000000000        1.6100000000000001        9.6100000000000012        8.2250253784322405E-006   2.4540375904200581E-005
   0.0000000000000000        1.6100000000000001        10.010000000000000       -1.0578854417022144E-005   2.6262327107259909E-005
   0.0000000000000000        2.0099999999999998        1.0000000000000000E-002  -1.5976548906803536E-004   3.9639252693563193E-007
   0.0000000000000000        2.0099999999999998       0.41000000000000003       -5.4942269548573421E-003   1.2109217485893334E-005
   0.0000000000000000        2.0099999999999998       0.81000000000000005       -6.6142382215581570E-003   1.9970255476109340E-005
   0.0000000000000000        2.0099999999999998        1.2100000000000002       -4.8088745717864752E-003   2.5022793478577374E-005
   0.0000000000000000        2.0099999999999998        1.6100000000000001       -3.0185027013356976E-003   2.4634531380614645E-005
   0.0000000000000000        2.0099999999999998        2.0099999999999998       -1.6613942226547287E-003   2.9446468592225991E-005
   0.0000000000000000        2.0099999999999998        2.4100000000000001       -7.3408928611534794E-004   2.7160811821664056E-005
   0.0000000000000000        2.0099999999999998        2.8100000000000001       -1.7286854441037590E-004   2.7375820555725985E-005
   0.0000000000000000        2.0099999999999998        3.2100000000000000        2.0355743548709524E-004   2.7833232570391466E-005
   0.0000000000000000        2.0099999999999998        3.6099999999999999        2.7190719978869427E-004   2.8983660545930989E-005
   0.0000000000000000        2.0099999999999998        4.0099999999999998        3.7025656955221741E-004   3.0564372263864863E-005
   0.0000000000000000        2.0099999999999998        4.4100000000000001        3.4593636080489717E-004   2.7680799632810449E-005
   0.0000000000000000        2.0099999999999998        4.8100000000000005        3.2643972192260149E-004   2.9587514063779263E-005
   0.0000000000000000        2.0099999999999998        5.2100000000000000        2.2862836838324018E-004   3.0774601976354676E-005
   0.0000000000000000        2.0099999999999998        5.6100000000000003        2.1101139956477603E-004   2.8282473742366504E-005
   0.0000000000000000        2.0099999999999998        6.0099999999999998        1.4831322198721061E-004   2.8143609856718472E-005
   0.0000000000000000        2.0099999999999998        6.4100000000000001        5.1910411772915403E-005   2.9382509781462345E-005
   0.0000000000000000        2.0099999999999998        6.8100000000000005        9.2768977522800203E-005   3.0857608507003201E-005
   0.0000000000000000        2.0099999999999998        7.2100000000000000        6.4644073891318492E-005   2.8949006657741290E-005
   0.0000000000000000        2.0099999999999998        7.6100000000000003        6.3730069013815917E-005   3.0297644556326313E-005
   0.0000000000000000        2.0099999999999998        8.0099999999999998        1.7932298887765539E-006   2.9933440569451079E-005
   0.0000000000000000        2.0099999999999998        8.4100000000000001        3.1668410364738815E-005   3.2658326160796801E-005
   0.0000000000000000        2.0099999999999998        8.8100000000000005        1.3186387323254355E-005   3.4820460690844402E-005
   0.0000000000000000        2.0099999999999998        9.2100000000000009       -1.6111290319494552E-005   3.1560611211010579E-005
   0.0000000000000000        2.0099999999999998        9.6100000000000012        1.2320265122402031E-005   2.8928873097936260E-005
   0.0000000000000000        2.0099999999999998        10.010000000000000        1.6759388972008364E-005   2.8674912476946351E-005
   0.0000000000000000        2.4100000000000001        1.0000000000000000E-002  -1.8356443792248906E-004   4.5898710105659962E-007
   0.0000000000000000        2.4100000000000001       0.41000000000000003       -6.6471459323416944E-003   1.4565372572853620E-005
   0.0000000000000000        2.4100000000000001       0.81000000000000005       -8.8256288975618793E-003   2.4553839613885132E-005
   0.0000000000000000        2.4100000000000001        1.2100000000000002       -6.8911849826102127E-003   2.7994811968209957E-005
   0.0000000000000000        2.4100000000000001        1.6100000000000001       -4.3380341058220587E-003   2.8499845539378588E-005
   0.0000000000000000        2.4100000000000001        2.0099999999999998       -2.4632101060671932E-003   3.1273470459942512E-005
   0.0000000000000000        2.4100000000000001        2.4100000000000001       -1.0608429053659560E-003   3.1873855145880619E-005
   0.0000000000000000        2.4100000000000001        2.8100000000000001       -2.3024493027046136E-004   3.2748064390346332E-005
   0.0000000000000000        2.4100000000000001        3.2100000000000000        2.5877425782272533E-004   3.8511868345936501E-005
   0.0000000000000000        2.4100000000000001        3.6099999999999999        4.4495144829519650E-004   3.2345619063875882E-005
   0.0000000000000000        2.4100000000000001        4.0099999999999998        5.1800156283962921E-004   3.4791811899015140E-005
   0.0000000000000000        2.4100000000000001        4.4100000000000001        4.9693476081857024E-004   3.4343272481016841E-005
   0.0000000000000000        2.4100000000000001        4.8100000000000005        4.3568602818315125E-004   3.4130630753463437E-005
   0.0000000000000000        2.4100000000000001        5.2100000000000000        3.6089126586991014E-004   3.5786324841078081E-005
   0.0000000000000000        2.4100000000000001        5.6100000000000003        2.8815586030292710E-004   3.2670413071202444E-005
   0.0000000000000000        2.4100000000000001        6.0099999999999998        2.5494578136281236E-004   3.4824603821147377E-005
   0.0000000000000000        2.4100000000000001        6.4100000000000001        2.7244987019461192E-004   3.8091709482775283E-005
   0.0000000000000000        2.4100000000000001        6.8100000000000005        1.8929579065689482E-004   3.5071461537280443E-005
   0.0000000000000000        2.4100000000000001        7.2100000000000000        7.5530278181834261E-005   3.6907650348523987E-005
   0.0000000000000000        2.4100000000000001        7.6100000000000003        4.8915040597824319E-005   3.7004328308999134E-005
   0.0000000000000000        2.4100000000000001        8.0099999999999998        3.9404092975630773E-005   3.7039528792739443E-005
   0.0000000000000000        2.4100000000000001        8.4100000000000001        4.5900139454423680E-005   3.2471665810135481E-005
   0.0000000000000000        2.4100000000000001        8.8100000000000005        2.3747286652094471E-005   3.6902947148505452E-005
   0.0000000000000000        2.4100000000000001        9.2100000000000009        2.5710246510581505E-005   3.4851873811735828E-005
   0.0000000000000000        2.4100000000000001        9.6100000000000012       -2.4327277622883811E-005   3.5518702403154528E-005
   0.0000000000000000        2.4100000000000001        10.010000000000000        1.6615487624328566E-005   3.6454658749576427E-005
   0.0000000000000000        2.8100000000000001        1.0000000000000000E-002  -1.9526648058611708E-004   5.5909038188772623E-007
   0.0000000000000000        2.8100000000000001       0.41000000000000003       -7.2674749344333687E-003   1.8464693386742606E-005
   0.0000000000000000        2.8100000000000001       0.81000000000000005       -1.0563534713192780E-002   2.7678082298088918E-005
   0.0000000000000000        2.8100000000000001        1.2100000000000002       -9.0716881358891398E-003   3.1844773748023263E-005
   0.0000000000000000        2.8100000000000001        1.6100000000000001       -5.7514169888092520E-003   3.5369080321537900E-005
   0.0000000000000000        2.8100000000000001        2.0099999999999998       -3.2544916456865706E-003   3.6239822412430491E-005
   0.0000000000000000        2.8100000000000001        2.4100000000000001       -1.4992530304699539E-003   3.8212760688287269E-005
   0.0000000000000000        2.8100000000000001        2.8100000000000001       -4.0986990677663977E-004   4.0075472858798373E-005
   0.0000000000000000        2.8100000000000001        3.2100000000000000        2.8590291713347337E-004   4.0725432045570402E-005
   0.0000000000000000        2.8100000000000001        3.6099999999999999        5.9862749234844382E-004   3.6561704990962477E-005
   0.0000000000000000        2.8100000000000001        4.0099999999999998        7.5955344660678633E-004   3.9964324688129226E-005
   0.0000000000000000        2.8100000000000001        4.4100000000000001        7.5955438347453518E-004   4.1062512035260181E-005
   0.0000000000000000        2.8100000000000001        4.8100000000000005        6.9887411398082851E-004   4.0877826043560941E-005
   0.0000000000000000        2.8100000000000001        5.2100000000000000        5.2387411131101826E-004   4.7487980836129379E-005
   0.0000000000000000        2.8100000000000001        5.6100000000000003        4.4029691436348647E-004   4.1972328577987075E-005
   0.0000000000000000        2.8100000000000001        6.0099999999999998        4.0090070835208249E-004   3.8974237333916554E-005
   0.0000000000000000        2.8100000000000001        6.4100000000000001        2.5044867371091140E-004   3.9864264556675513E-005
   0.0000000000000000        2.8100000000000001        6.8100000000000005        1.6254050155642869E-004   4.0854289433954701E-005
   0.0000000000000000        2.8100000000000001        7.2100000000000000        1.9518387665176724E-004   4.2458934620016930E-005
   0.0000000000000000        2.8100000000000001        7.6100000000000003        1.9633406883834198E-004   4.3010316411226040E-005
   0.0000000000000000        2.8100000000000001        8.0099999999999998        1.0961810148466973E-004   4.0272640950808762E-005
   0.0000000000000000        2.8100000000000001        8.4100000000000001        3.1133058542008075E-005   3.9456147081187212E-005
   0.0000000000000000        2.8100000000000001        8.8100000000000005        7.7784962344723454E-005   4.1252040542254325E-005
   0.0000000000000000        2.8100000000000001        9.2100000000000009        2.1216630587170844E-005   4.1023681031045749E-005
   0.0000000000000000        2.8100000000000001        9.6100000000000012        4.6291126919720089E-005   3.8782769991583618E-005
   0.0000000000000000        2.8100000000000001        10.010000000000000       -6.7104234956726462E-006   3.8624442203605847E-005
   0.0000000000000000        3.2100000000000000        1.0000000000000000E-002  -1.9438420220663615E-004   5.6744289816018519E-007
   0.0000000000000000        3.2100000000000000       0.41000000000000003       -7.4034030431459523E-003   1.8732155505942954E-005
   0.0000000000000000        3.2100000000000000       0.81000000000000005       -1.1473518978236416E-002   3.2158551080075059E-005
   0.0000000000000000        3.2100000000000000        1.2100000000000002       -1.0973600259016896E-002   3.9008016396946060E-005
   0.0000000000000000        3.2100000000000000        1.6100000000000001       -7.4753110416532990E-003   3.9305491733358328E-005
   0.0000000000000000        3.2100000000000000        2.0099999999999998       -4.2256499753720008E-003   4.0669677074581202E-005
   0.0000000000000000        3.2100000000000000        2.4100000000000001       -2.0718672745904864E-003   4.1622861285939781E-005
   0.0000000000000000        3.2100000000000000        2.8100000000000001       -5.5633530922883333E-004   4.5083867712173484E-005
   0.0000000000000000        3.2100000000000000        3.2100000000000000        3.1156531796872056E-004   4.4488287302282244E-005
   0.0000000000000000        3.2100000000000000        3.6099999999999999        7.1042303810741150E-004   3.9902877096826299E-005
   0.0000000000000000        3.2100000000000000        4.0099999999999998        8.7237996244437295E-004   4.4241428004491121E-005
   0.0000000000000000        3.2100000000000000        4.4100000000000001        9.3488203158045759E-004   4.2032216550729883E-005
   0.0000000000000000        3.2100000000000000        4.8100000000000005        8.5264782413037451E-004   4.3398603569624754E-005
   0.0000000000000000        3.2100000000000000        5.2100000000000000        7.1271802874708760E-004   4.8175327572937212E-005
   0.0000000000000000        3.2100000000000000        5.6100000000000003        5.8933372908702398E-004   4.6462013948491474E-005
   0.0000000000000000        3.2100000000000000        6.0099999999999998        5.1515508848152538E-004   4.8612015078821521E-005
   0.0000000000000000        3.2100000000000000        6.4100000000000001        4.0866160556656445E-004   4.6005599240261867E-005
   0.0000000000000000        3.2100000000000000        6.8100000000000005        3.2071903705495363E-004   4.4898494874043446E-005
   0.0000000000000000        3.2100000000000000        7.2100000000000000        2.0213797401587351E-004   4.8289083865983885E-005
   0.0000000000000000        3.2100000000000000        7.6100000000000003        1.5225327750495706E-004   4.8701264076194749E-005
   0.0000000000000000        3.2100000000000000        8.0099999999999998        1.5461243365910357E-004   4.4422340794654455E-005
   0.0000000000000000        3.2100000000000000        8.4100000000000001        7.6294096842970693E-005   4.2721155791651057E-005
   0.0000000000000000        3.2100000000000000        8.8100000000000005        9.9414003242422573E-005   4.9680680119378790E-005
   0.0000000000000000        3.2100000000000000        9.2100000000000009        4.2531095366227559E-005   4.5440012008490426E-005
   0.0000000000000000        3.2100000000000000        9.6100000000000012        4.0792835360701970E-005   4.6383879811385861E-005
   0.0000000000000000        3.2100000000000000        10.010000000000000       -7.7272721846130939E-005   5.0416377372654969E-005
   0.0000000000000000        3.6099999999999999        1.0000000000000000E-002  -1.8591762720775130E-004   6.0462654770692454E-007
   0.0000000000000000        3.6099999999999999       0.41000000000000003       -7.0975735907113863E-003   2.3394077257320401E-005
   0.0000000000000000        3.6099999999999999       0.81000000000000005       -1.1848924036619501E-002   3.6176129689248199E-005
   0.0000000000000000        3.6099999999999999        1.2100000000000002       -1.2383198590484276E-002   4.1310257608855006E-005
   0.0000000000000000        3.6099999999999999        1.6100000000000001       -9.1245545398846405E-003   5.0675974017277856E-005
   0.0000000000000000        3.6099999999999999        2.0099999999999998       -5.2374653303695687E-003   4.5870134827535326E-005
   0.0000000000000000        3.6099999999999999        2.4100000000000001       -2.4694217448481257E-003   4.9432842322939653E-005
   0.0000000000000000        3.6099999999999999        2.8100000000000001       -8.3059771757255083E-004   4.7785472276234847E-005
   0.0000000000000000        3.6099999999999999        3.2100000000000000        2.4164933474932077E-004   5.2026852559592503E-005
   0.0000000000000000        3.6099999999999999        3.6099999999999999        8.2411468234795400E-004   4.7964915663246577E-005
   0.0000000000000000        3.6099999999999999        4.0099999999999998        1.0983614361540946E-003   5.1455000100600282E-005
   0.0000000000000000        3.6099999999999999        4.4100000000000001        1.1397683394531691E-003   4.6714353652985599E-005
   0.0000000000000000        3.6099999999999999        4.8100000000000005        1.0331916124044205E-003   4.8597149849479053E-005
   0.0000000000000000        3.6099999999999999        5.2100000000000000        1.0120668894690826E-003   4.8803822070044165E-005
   0.0000000000000000        3.6099999999999999        5.6100000000000003        8.2722122027661905E-004   5.5229626663590692E-005
   0.0000000000000000        3.6099999999999999        6.0099999999999998        6.2628020929418170E-004   4.8911305786125641E-005
   0.0000000000000000        3.6099999999999999        6.4100000000000001        5.0545655019041368E-004   4.8997074824744110E-005
   0.0000000000000000        3.6099999999999999        6.8100000000000005        4.2810885221112113E-004   5.1238822916038988E-005
   0.0000000000000000        3.6099999999999999        7.2100000000000000        3.1286547586217416E-004   4.9320220112631513E-005
   0.0000000000000000        3.6099999999999999        7.6100000000000003        2.7012421100732403E-004   5.0621352889067328E-005
   0.0000000000000000        3.6099999999999999        8.0099999999999998        1.5856093669797954E-004   5.1807772893658790E-005
   0.0000000000000000        3.6099999999999999        8.4100000000000001        1.7201799195282086E-004   5.2267957527831662E-005
   0.0000000000000000        3.6099999999999999        8.8100000000000005        1.3467815864389444E-004   5.4693471566965137E-005
   0.0000000000000000        3.6099999999999999        9.2100000000000009        8.8481720745941603E-005   4.7609655117019543E-005
   0.0000000000000000        3.6099999999999999        9.6100000000000012        4.8519884725285296E-005   5.0886140198108325E-005
   0.0000000000000000        3.6099999999999999        10.010000000000000        9.1749430076670300E-005   4.7415931470540584E-005
   0.0000000000000000        4.0099999999999998        1.0000000000000000E-002  -1.6887828219710858E-004   6.3053577877449772E-007
   0.0000000000000000        4.0099999999999998       0.41000000000000003       -6.6175758285380148E-003   2.3371740817761191E-005
   0.0000000000000000        4.0099999999999998       0.81000000000000005       -1.1275259109865488E-002   3.6906633865496490E-005
   0.0000000000000000        4.0099999999999998        1.2100000000000002       -1.2852818751995740E-002   4.7075514775469497E-005
   0.0000000000000000        4.0099999999999998        1.6100000000000001       -1.0683428702187981E-002   4.7266020977235788E-005
   0.0000000000000000        4.0099999999999998        2.0099999999999998       -6.3666995173020892E-003   5.2639996171326752E-005
   0.0000000000000000        4.0099999999999998        2.4100000000000001       -3.1232821732657878E-003   5.1047407454856179E-005
   0.0000000000000000        4.0099999999999998        2.8100000000000001       -1.1838119071431400E-003   5.5221136495313802E-005
   0.0000000000000000        4.0099999999999998        3.2100000000000000        1.6637969650450446E-004   5.0166834028552039E-005
   0.0000000000000000        4.0099999999999998        3.6099999999999999        9.9758757974602471E-004   5.5323186988544994E-005
   0.0000000000000000        4.0099999999999998        4.0099999999999998        1.4072480867542410E-003   4.7813384905089841E-005
   0.0000000000000000        4.0099999999999998        4.4100000000000001        1.3622894229245893E-003   5.4348019196344650E-005
   0.0000000000000000        4.0099999999999998        4.8100000000000005        1.4847154165801631E-003   5.6191867894672767E-005
   0.0000000000000000        4.0099999999999998        5.2100000000000000        1.1685055018348105E-003   4.9685542780268373E-005
   0.0000000000000000        4.0099999999999998        5.6100000000000003        1.0422325538291975E-003   5.9504946614025357E-005
   0.0000000000000000        4.0099999999999998        6.0099999999999998        9.7333209765901112E-004   5.6641210196740203E-005
   0.0000000000000000        4.0099999999999998        6.4100000000000001        5.9397356296567855E-004   5.6970087386873377E-005
   0.0000000000000000        4.0099999999999998        6.8100000000000005        6.4562480768750132E-004   5.4018837853836729E-005
   0.0000000000000000        4.0099999999999998        7.2100000000000000        4.1397143963719791E-004   5.7994765593371584E-005
   0.0000000000000000        4.0099999999999998        7.6100000000000003        2.4302342051870371E-004   5.9787680617948240E-005
   0.0000000000000000        4.0099999999999998        8.0099999999999998        2.6434329008222598E-004   5.6198667218656728E-005
   0.0000000000000000        4.0099999999999998        8.4100000000000001        1.5881030271987080E-004   5.7459509404381361E-005
   0.0000000000000000        4.0099999999999998        8.8100000000000005        1.5093412444778037E-004   5.2613196641975075E-005
   0.0000000000000000        4.0099999999999998        9.2100000000000009        7.7604306753819677E-005   6.0433892586661859E-005
   0.0000000000000000        4.0099999999999998        9.6100000000000012        9.8115400582081969E-005   5.5603444603956118E-005
   0.0000000000000000        4.0099999999999998        10.010000000000000        3.4453506620776394E-005   5.2963543478685593E-005
   0.0000000000000000        4.4100000000000001        1.0000000000000000E-002  -1.4630012551202244E-004   6.9560583838826694E-007
   0.0000000000000000        4.4100000000000001       0.41000000000000003       -5.7787065829599336E-003   2.3970658925266454E-005
   0.0000000000000000        4.4100000000000001       0.81000000000000005       -1.0274906952920668E-002   3.8262343525818794E-005
   0.0000000000000000        4.4100000000000001        1.2100000000000002       -1.2621013606326868E-002   5.1198652318831763E-005
   0.0000000000000000        4.4100000000000001        1.6100000000000001       -1.1551240149487593E-002   5.7318924891815237E-005
   0.0000000000000000        4.4100000000000001        2.0099999999999998       -7.8273168821455675E-003   5.7119692722303049E-005
   0.0000000000000000        4.4100000000000001        2.4100000000000001       -3.9768355441686040E-003   6.2492107462851318E-005
   0.0000000000000000        4.4100000000000001        2.8100000000000001       -1.5461381289844801E-003   5.4093905360644885E-005
   0.0000000000000000        4.4100000000000001        3.2100000000000000        1.9767556134922662E-005   5.3116302241645907E-005
   0.0000000000000000        4.4100000000000001        3.6099999999999999        9.3792772111868361E-004   5.6896611222278959E-005
   0.0000000000000000        4.4100000000000001        4.0099999999999998        1.4063469423173209E-003   6.0925099531649697E-005
   0.0000000000000000        4.4100000000000001        4.4100000000000001        1.6635977551293943E-003   5.7957211260132415E-005
   0.0000000000000000        4.4100000000000001        4.8100000000000005        1.5825470379256408E-003   5.7288452920434967E-005
   0.0000000000000000        4.4100000000000001        5.2100000000000000        1.4053451187796019E-003   5.9679633160446865E-005
   0.0000000000000000        4.4100000000000001        5.6100000000000003        1.2122982303631948E-003   5.6797243308647073E-005
   0.0000000000000000        4.4100000000000001        6.0099999999999998        1.0777894150683913E-003   6.0553458109979023E-005
   0.0000000000000000        4.4100000000000001        6.4100000000000001        8.4415528822096931E-004   5.6202626316348924E-005
   0.0000000000000000        4.4100000000000001        6.8100000000000005        7.4394851280021573E-004   5.7216345761424743E-005
   0.0000000000000000        4.4100000000000001        7.2100000000000000        5.5241654852787603E-004   5.8847656676899416E-005
   0.0000000000000000        4.4100000000000001        7.6100000000000003        2.4649938009079663E-004   6.2462756478118061E-005
   0.0000000000000000        4.4100000000000001        8.0099999999999998        2.7280369183481969E-004   6.5136665154678455E-005
   0.0000000000000000        4.4100000000000001        8.4100000000000001        3.1271672004587269E-004   5.9018194116524975E-005
   0.0000000000000000        4.4100000000000001        8.8100000000000005        2.5404456874390129E-004   6.2044233345808338E-005
   0.0000000000000000        4.4100000000000001        9.2100000000000009        2.4217231175451305E-004   5.6339952800818282E-005
   0.0000000000000000        4.4100000000000001        9.6100000000000012        1.5251201265548204E-004   5.7793398438980032E-005
   0.0000000000000000        4.4100000000000001        10.010000000000000        1.1457639505615802E-004   5.7707281694751538E-005
   0.0000000000000000        4.8100000000000005        1.0000000000000000E-002  -1.2326249237816571E-004   7.5647582405372407E-007
   0.0000000000000000        4.8100000000000005       0.41000000000000003       -4.9833881387957718E-003   2.4444561750737911E-005
   0.0000000000000000        4.8100000000000005       0.81000000000000005       -9.1538583748351048E-003   4.2539135853018702E-005
   0.0000000000000000        4.8100000000000005        1.2100000000000002       -1.1863847583185474E-002   5.2163169353481287E-005
   0.0000000000000000        4.8100000000000005        1.6100000000000001       -1.1936560699872097E-002   5.4366951162689085E-005
   0.0000000000000000        4.8100000000000005        2.0099999999999998       -8.9262676708758999E-003   6.4523915723570125E-005
   0.0000000000000000        4.8100000000000005        2.4100000000000001       -4.8739287201493946E-003   5.7819651853123708E-005
   0.0000000000000000        4.8100000000000005        2.8100000000000001       -1.8605211088065306E-003   5.8386130523886349E-005
   0.0000000000000000        4.8100000000000005        3.2100000000000000       -2.5772974461739303E-004   6.0318608647495733E-005
   0.0000000000000000        4.8100000000000005        3.6099999999999999        9.7748700932723926E-004   6.3743746947535402E-005
   0.0000000000000000        4.8100000000000005        4.0099999999999998        1.6019420084202750E-003   5.8956536741419854E-005
   0.0000000000000000        4.8100000000000005        4.4100000000000001        1.9414080686279934E-003   6.1207106912995559E-005
   0.0000000000000000        4.8100000000000005        4.8100000000000005        1.8654137149696241E-003   6.2670393957751466E-005
   0.0000000000000000        4.8100000000000005        5.2100000000000000        1.7597397702790883E-003   6.2484610563394636E-005
   0.0000000000000000        4.8100000000000005        5.6100000000000003        1.5459168000847522E-003   6.5037956076727019E-005
   0.0000000000000000        4.8100000000000005        6.0099999999999998        1.2515538507916057E-003   6.0258648196068040E-005
   0.0000000000000000        4.8100000000000005        6.4100000000000001        1.0889228299429141E-003   5.8818766294130538E-005
   0.0000000000000000        4.8100000000000005        6.8100000000000005        9.2130243109946497E-004   6.0245945388479222E-005
   0.0000000000000000        4.8100000000000005        7.2100000000000000        5.7767978507812978E-004   6.0416887521281483E-005
   0.0000000000000000        4.8100000000000005        7.6100000000000003        5.4524004139538279E-004   6.0020456116196561E-005
   0.0000000000000000        4.8100000000000005        8.0099999999999998        4.3739061385209308E-004   6.8906931377219727E-005
   0.0000000000000000        4.8100000000000005        8.4100000000000001        2.7053868027920695E-004   6.5085846248609197E-005
   0.0000000000000000        4.8100000000000005        8.8100000000000005        2.9952641017365193E-004   6.7801700031697821E-005
   0.0000000000000000        4.8100000000000005        9.2100000000000009        1.4030543029088037E-004   6.7357629848270760E-005
   0.0000000000000000        4.8100000000000005        9.6100000000000012        1.9035445506618469E-004   6.8641682079291982E-005
   0.0000000000000000        4.8100000000000005        10.010000000000000        7.0799755287729452E-005   6.3679126871566338E-005
   0.0000000000000000        5.2100000000000000        1.0000000000000000E-002  -1.0180333774248661E-004   8.3224678449033354E-007
   0.0000000000000000        5.2100000000000000       0.41000000000000003       -4.0727856462754054E-003   2.7741978716923282E-005
   0.0000000000000000        5.2100000000000000       0.81000000000000005       -7.7800800425511536E-003   4.4461208747953988E-005
   0.0000000000000000        5.2100000000000000        1.2100000000000002       -1.0415174461473371E-002   5.4367448409051525E-005
   0.0000000000000000        5.2100000000000000        1.6100000000000001       -1.1341263587529307E-002   6.6094636330578217E-005
   0.0000000000000000        5.2100000000000000        2.0099999999999998       -9.7215893115779294E-003   6.0803145974315318E-005
   0.0000000000000000        5.2100000000000000        2.4100000000000001       -5.8671119438015035E-003   6.8594184118392056E-005
   0.0000000000000000        5.2100000000000000        2.8100000000000001       -2.4267698605734259E-003   6.4130403674452302E-005
   0.0000000000000000        5.2100000000000000        3.2100000000000000       -3.3526351565232111E-004   6.9602299003495671E-005
   0.0000000000000000        5.2100000000000000        3.6099999999999999        9.8933757522053252E-004   6.2548072240174927E-005
   0.0000000000000000        5.2100000000000000        4.0099999999999998        1.6949677415568395E-003   6.6046239528197133E-005
   0.0000000000000000        5.2100000000000000        4.4100000000000001        1.9878829069383888E-003   6.6385629202282719E-005
   0.0000000000000000        5.2100000000000000        4.8100000000000005        2.0886837786928286E-003   6.1054668882414289E-005
   0.0000000000000000        5.2100000000000000        5.2100000000000000        1.8154163451489596E-003   6.2878275874958447E-005
   0.0000000000000000        5.2100000000000000        5.6100000000000003        1.7798505853441440E-003   6.6803844371914460E-005
   0.0000000000000000        5.2100000000000000        6.0099999999999998        1.5417144399928891E-003   6.5291970186813017E-005
   0.0000000000000000        5.2100000000000000        6.4100000000000001        1.3014318720218044E-003   6.1487027872362204E-005
   0.0000000000000000        5.2100000000000000        6.8100000000000005        1.0402453239072252E-003   6.6233691727627598E-005
   0.0000000000000000        5.2100000000000000        7.2100000000000000        8.3651087981916462E-004   6.5842367766648987E-005
   0.0000000000000000        5.2100000000000000        7.6100000000000003        6.7910782515854531E-004   7.6652971557019986E-005
   0.0000000000000000        5.2100000000000000        8.0099999999999998        4.6204417492198190E-004   6.3424393518574939E-005
   0.0000000000000000        5.2100000000000000        8.4100000000000001        4.3345808092916507E-004   6.9012105692267895E-005
   0.0000000000000000        5.2100000000000000        8.8100000000000005        2.5317341684441156E-004   6.7100037996072737E-005
   0.0000000000000000        5.2100000000000000        9.2100000000000009        3.0992719813723577E-004   7.1434554208924705E-005
   0.0000000000000000        5.2100000000000000        9.6100000000000012        3.1036011567840840E-004   7.1001629162274166E-005
   0.0000000000000000        5.2100000000000000        10.010000000000000        1.0758614594575546E-004   6.9195300129312127E-005
   0.0000000000000000        5.6100000000000003        1.0000000000000000E-002  -8.2228421130637225E-005   7.8309119884032170E-007
   0.0000000000000000        5.6100000000000003       0.41000000000000003       -3.2477066522171574E-003   2.7337911206820588E-005
   0.0000000000000000        5.6100000000000003       0.81000000000000005       -6.2839330323646520E-003   4.6668935444958224E-005
   0.0000000000000000        5.6100000000000003        1.2100000000000002       -9.0032034662144416E-003   5.9758450770444442E-005
   0.0000000000000000        5.6100000000000003        1.6100000000000001       -1.0414690989402483E-002   5.8892768317809417E-005
   0.0000000000000000        5.6100000000000003        2.0099999999999998       -9.8398167290411637E-003   6.7187828607926975E-005
   0.0000000000000000        5.6100000000000003        2.4100000000000001       -7.0236236655015260E-003   6.6087326372639993E-005
   0.0000000000000000        5.6100000000000003        2.8100000000000001       -3.1200772486289145E-003   7.2891637788355241E-005
   0.0000000000000000        5.6100000000000003        3.2100000000000000       -7.2463656710083110E-004   7.7436623644987481E-005
   0.0000000000000000        5.6100000000000003        3.6099999999999999        7.8757371942377605E-004   6.8262368270192775E-005
   0.0000000000000000        5.6100000000000003        4.0099999999999998        1.6534765564527984E-003   6.6749709111535910E-005
   0.0000000000000000        5.6100000000000003        4.4100000000000001        2.1445644557481713E-003   7.1760564964949177E-005
   0.0000000000000000        5.6100000000000003        4.8100000000000005        2.2210492982558802E-003   6.9733019685590361E-005
   0.0000000000000000        5.6100000000000003        5.2100000000000000        2.1628183295180990E-003   6.9775355456960566E-005
   0.0000000000000000        5.6100000000000003        5.6100000000000003        1.9535236277641219E-003   6.9052251581411603E-005
   0.0000000000000000        5.6100000000000003        6.0099999999999998        1.7850361965562516E-003   7.0142923558510424E-005
   0.0000000000000000        5.6100000000000003        6.4100000000000001        1.5342437144591008E-003   6.8438929228419171E-005
   0.0000000000000000        5.6100000000000003        6.8100000000000005        1.1774633134860257E-003   7.8952100711470250E-005
   0.0000000000000000        5.6100000000000003        7.2100000000000000        9.3091182256736761E-004   7.2487121955706993E-005
   0.0000000000000000        5.6100000000000003        7.6100000000000003        7.1242494323413351E-004   7.0245435214109938E-005
   0.0000000000000000        5.6100000000000003        8.0099999999999998        5.5152467166330143E-004   6.6863044773186691E-005
   0.0000000000000000        5.6100000000000003        8.4100000000000001        4.8568164376885166E-004   7.0111658155420253E-005
   0.0000000000000000        5.6100000000000003        8.8100000000000005        2.6716423550660946E-004   7.7073980987228148E-005
   0.0000000000000000        5.6100000000000003        9.2100000000000009        2.9924743996294020E-004   6.8081556038082291E-005
   0.0000000000000000        5.6100000000000003        9.6100000000000012        3.5384451709484949E-004   7.4119001550982338E-005
   0.0000000000000000        5.6100000000000003        10.010000000000000        1.4493054809323861E-004   6.7120915747680330E-005
   0.0000000000000000        6.0099999999999998        1.0000000000000000E-002  -6.1807124022115927E-005   8.2912324403025884E-007
   0.0000000000000000        6.0099999999999998       0.41000000000000003       -2.4880416336404278E-003   2.8338552927601500E-005
   0.0000000000000000        6.0099999999999998       0.81000000000000005       -4.9589027045640714E-003   4.8495336766592019E-005
   0.0000000000000000        6.0099999999999998        1.2100000000000002       -7.2935384819393673E-003   6.0096633766727407E-005
   0.0000000000000000        6.0099999999999998        1.6100000000000001       -8.8439402190727441E-003   6.8173309546393129E-005
   0.0000000000000000        6.0099999999999998        2.0099999999999998       -9.2485266176587887E-003   7.7875059439995483E-005
   0.0000000000000000        6.0099999999999998        2.4100000000000001       -7.7329445668561430E-003   7.3103820470475327E-005
   0.0000000000000000        6.0099999999999998        2.8100000000000001       -4.0954217437973494E-003   7.3184915091845625E-005
   0.0000000000000000        6.0099999999999998        3.2100000000000000       -9.6800241768493431E-004   7.4633385835711784E-005
   0.0000000000000000        6.0099999999999998        3.6099999999999999        5.2249079230756300E-004   7.7934765281959063E-005
   0.0000000000000000        6.0099999999999998        4.0099999999999998        1.5548705906866173E-003   7.3854294440397344E-005
   0.0000000000000000        6.0099999999999998        4.4100000000000001        2.2442525381415755E-003   6.8781164559245886E-005
   0.0000000000000000        6.0099999999999998        4.8100000000000005        2.3479555338233754E-003   7.0941432839673402E-005
   0.0000000000000000        6.0099999999999998        5.2100000000000000        2.4196290788542460E-003   7.5261754154427556E-005
   0.0000000000000000        6.0099999999999998        5.6100000000000003        2.4480827638842136E-003   7.5431678702671135E-005
   0.0000000000000000        6.0099999999999998        6.0099999999999998        2.0493582425888351E-003   7.1658131674535679E-005
   0.0000000000000000        6.0099999999999998        6.4100000000000001        1.7813524193215963E-003   7.2935677620602864E-005
   0.0000000000000000        6.0099999999999998        6.8100000000000005        1.3848915014188809E-003   7.3238261324199604E-005
   0.0000000000000000        6.0099999999999998        7.2100000000000000        1.2556634673931062E-003   7.2178390037557820E-005
   0.0000000000000000        6.0099999999999998        7.6100000000000003        9.9230837382137177E-004   7.2179911814302774E-005
   0.0000000000000000        6.0099999999999998        8.0099999999999998        6.7625854903659234E-004   8.1813378819461244E-005
   0.0000000000000000        6.0099999999999998        8.4100000000000001        5.2209897294995674E-004   7.8177776241213851E-005
   0.0000000000000000        6.0099999999999998        8.8100000000000005        5.5748848981366486E-004   7.2954459835949422E-005
   0.0000000000000000        6.0099999999999998        9.2100000000000009        3.8491776469984726E-004   7.7674926730486677E-005
   0.0000000000000000        6.0099999999999998        9.6100000000000012        3.4186312941125762E-004   7.0550540804627650E-005
   0.0000000000000000        6.0099999999999998        10.010000000000000        2.1888966516836291E-004   7.6966662908121308E-005
   0.0000000000000000        6.4100000000000001        1.0000000000000000E-002  -4.2328564542039674E-005   9.0143115208471250E-007
   0.0000000000000000        6.4100000000000001       0.41000000000000003       -1.8023752621357935E-003   3.2707269934801234E-005
   0.0000000000000000        6.4100000000000001       0.81000000000000005       -3.7605249373056410E-003   4.8752462457546633E-005
   0.0000000000000000        6.4100000000000001        1.2100000000000002       -5.6618524686745126E-003   5.9841132742616993E-005
   0.0000000000000000        6.4100000000000001        1.6100000000000001       -7.4071784683303905E-003   6.7351050156504343E-005
   0.0000000000000000        6.4100000000000001        2.0099999999999998       -8.5326351887096922E-003   7.3035101869550441E-005
   0.0000000000000000        6.4100000000000001        2.4100000000000001       -7.5873370009461542E-003   8.0446480084375420E-005
   0.0000000000000000        6.4100000000000001        2.8100000000000001       -4.9658021087079698E-003   7.3645987502475032E-005
   0.0000000000000000        6.4100000000000001        3.2100000000000000       -1.6650511312504002E-003   7.6589354625473756E-005
   0.0000000000000000        6.4100000000000001        3.6099999999999999        3.8634367103634616E-004   8.4886686133878826E-005
   0.0000000000000000        6.4100000000000001        4.0099999999999998        1.4785736991698144E-003   7.6595024730434302E-005
   0.0000000000000000        6.4100000000000001        4.4100000000000001        2.4568755247571321E-003   7.8561493434720284E-005
   0.0000000000000000        6.4100000000000001        4.8100000000000005        2.6740081469806567E-003   7.9293741029235791E-005
   0.0000000000000000        6.4100000000000001        5.2100000000000000        2.6391619402869547E-003   7.5734305769591210E-005
   0.0000000000000000        6.4100000000000001        5.6100000000000003        2.6226990246964598E-003   7.4734491528721838E-005
   0.0000000000000000        6.4100000000000001        6.0099999999999998        2.4645585673890411E-003   7.6880210887475433E-005
   0.0000000000000000        6.4100000000000001        6.4100000000000001        1.9999146660699793E-003   7.7814984980567985E-005
   0.0000000000000000        6.4100000000000001        6.8100000000000005        1.6980050789330364E-003   7.6663984608220823E-005
   0.0000000000000000        6.4100000000000001        7.2100000000000000        1.3902618742934177E-003   7.3633947626635898E-005
   0.0000000000000000        6.4100000000000001        7.6100000000000003        1.1862324351159484E-003   7.9499867244051724E-005
   0.0000000000000000        6.4100000000000001        8.0099999999999998        9.7090386015922787E-004   8.0240817770264636E-005
   0.0000000000000000        6.4100000000000001        8.4100000000000001        7.1832618921064805E-004   7.8910617682318706E-005
   0.0000000000000000        6.4100000000000001        8.8100000000000005        6.5098339764185233E-004   8.0617728418099185E-005
   0.0000000000000000        6.4100000000000001        9.2100000000000009        4.4127355989532563E-004   7.5573142011355857E-005
   0.0000000000000000        6.4100000000000001        9.6100000000000012        3.9684057430050361E-004   7.5510026018914413E-005
   0.0000000000000000        6.4100000000000001        10.010000000000000        3.9826190988968287E-004   7.8400055046908080E-005
   0.0000000000000000        6.8100000000000005        1.0000000000000000E-002  -3.1004967045754242E-005   9.3124913233646553E-007
   0.0000000000000000        6.8100000000000005       0.41000000000000003       -1.2372016710473761E-003   2.9617311501699219E-005
   0.0000000000000000        6.8100000000000005       0.81000000000000005       -2.6190551567054909E-003   5.5446316513234788E-005
   0.0000000000000000        6.8100000000000005        1.2100000000000002       -4.2528362634341324E-003   6.2923782920849402E-005
   0.0000000000000000        6.8100000000000005        1.6100000000000001       -5.5670490747535334E-003   7.5216266910362091E-005
   0.0000000000000000        6.8100000000000005        2.0099999999999998       -6.9677964089792498E-003   7.9125501715806743E-005
   0.0000000000000000        6.8100000000000005        2.4100000000000001       -7.0972728791894764E-003   8.3422229323775710E-005
   0.0000000000000000        6.8100000000000005        2.8100000000000001       -5.6731881616749668E-003   8.0389031365824386E-005
   0.0000000000000000        6.8100000000000005        3.2100000000000000       -2.5130708113528682E-003   7.8627720285606012E-005
   0.0000000000000000        6.8100000000000005        3.6099999999999999        6.9230873337923477E-005   7.8721479396034894E-005
   0.0000000000000000        6.8100000000000005        4.0099999999999998        1.4634214250745026E-003   8.1423831816799491E-005
   0.0000000000000000        6.8100000000000005        4.4100000000000001        2.1366333612404965E-003   7.9748956778862243E-005
   0.0000000000000000        6.8100000000000005        4.8100000000000005        2.6098795022565049E-003   8.3972090952189372E-005
   0.0000000000000000        6.8100000000000005        5.2100000000000000        2.7828070092608221E-003   7.4881352198024031E-005
   0.0000000000000000        6.8100000000000005        5.6100000000000003        2.9292406937225222E-003   7.1610183470189630E-005
   0.0000000000000000        6.8100000000000005        6.0099999999999998        2.6793904622065276E-003   7.2606833806198974E-005
   0.0000000000000000        6.8100000000000005        6.4100000000000001        2.3761552816338677E-003   7.7091765251394802E-005
   0.0000000000000000        6.8100000000000005        6.8100000000000005        1.9101283627011867E-003   8.0327520485874525E-005
   0.0000000000000000        6.8100000000000005        7.2100000000000000        1.6315781119482682E-003   7.7122391550477450E-005
   0.0000000000000000        6.8100000000000005        7.6100000000000003        1.4048784765524880E-003   8.0743682534234137E-005
   0.0000000000000000        6.8100000000000005        8.0099999999999998        1.0704438163345533E-003   7.6839877015638376E-005
   0.0000000000000000        6.8100000000000005        8.4100000000000001        1.0153667867383220E-003   8.0968402182911054E-005
   0.0000000000000000        6.8100000000000005        8.8100000000000005        5.0798339085068314E-004   8.6614317814588714E-005
   0.0000000000000000        6.8100000000000005        9.2100000000000009        5.6715194722782569E-004   7.8216419533954138E-005
   0.0000000000000000        6.8100000000000005        9.6100000000000012        4.3968962208538857E-004   8.6356985428545971E-005
   0.0000000000000000        6.8100000000000005        10.010000000000000        2.3089117256307870E-004   8.5767733083893727E-005
   0.0000000000000000        7.2100000000000000        1.0000000000000000E-002  -1.7911636880403902E-005   9.2028549662859925E-007
   0.0000000000000000        7.2100000000000000       0.41000000000000003       -7.3853750632856452E-004   3.0238422894126741E-005
   0.0000000000000000        7.2100000000000000       0.81000000000000005       -1.6205586665531658E-003   5.3300319302505058E-005
   0.0000000000000000        7.2100000000000000        1.2100000000000002       -2.8606765052607134E-003   6.5199250573656886E-005
   0.0000000000000000        7.2100000000000000        1.6100000000000001       -4.0861262421316401E-003   7.5505093115753135E-005
   0.0000000000000000        7.2100000000000000        2.0099999999999998       -5.7222428625870753E-003   7.5620684261605884E-005
   0.0000000000000000        7.2100000000000000        2.4100000000000001       -6.3906583260707880E-003   7.7962862541284866E-005
   0.0000000000000000        7.2100000000000000        2.8100000000000001       -5.8032948743463111E-003   7.9536141715150132E-005
   0.0000000000000000        7.2100000000000000        3.2100000000000000       -3.4166325830026012E-003   8.8147976392246766E-005
   0.0000000000000000        7.2100000000000000        3.6099999999999999       -3.5966341261480634E-004   7.9721436019846847E-005
   0.0000000000000000        7.2100000000000000        4.0099999999999998        1.2110800731133457E-003   7.8397936136908905E-005
   0.0000000000000000        7.2100000000000000        4.4100000000000001        2.2695403053979682E-003   8.1896664602201550E-005
   0.0000000000000000        7.2100000000000000        4.8100000000000005        2.5811374910848540E-003   7.6905397066872651E-005
   0.0000000000000000        7.2100000000000000        5.2100000000000000        2.9214332305873346E-003   8.7668542652413715E-005
   0.0000000000000000        7.2100000000000000        5.6100000000000003        3.0415726170866229E-003   8.7075208370110245E-005
   0.0000000000000000        7.2100000000000000        6.0099999999999998        2.9294589908194601E-003   8.1850961653234824E-005
   0.0000000000000000        7.2100000000000000        6.4100000000000001        2.6996830455237983E-003   8.1473335036874123E-005
   0.0000000000000000        7.2100000000000000        6.8100000000000005        2.4188276582735053E-003   8.2184545484300983E-005
   0.0000000000000000        7.2100000000000000        7.2100000000000000        1.8386854949910252E-003   8.1170755968700315E-005
   0.0000000000000000        7.2100000000000000        7.6100000000000003        1.7137797648331598E-003   8.0835256211153497E-005
   0.0000000000000000        7.2100000000000000        8.0099999999999998        1.2542196922887240E-003   8.5487756047679476E-005
   0.0000000000000000        7.2100000000000000        8.4100000000000001        9.2820584426772657E-004   8.1646745884490793E-005
   0.0000000000000000        7.2100000000000000        8.8100000000000005        9.0033292114585935E-004   1.0151090003602414E-004
   0.0000000000000000        7.2100000000000000        9.2100000000000009        6.5084131392341123E-004   9.3189303171593846E-005
   0.0000000000000000        7.2100000000000000        9.6100000000000012        5.3521447577952938E-004   8.6800926219875139E-005
   0.0000000000000000        7.2100000000000000        10.010000000000000        3.7072292047609582E-004   8.2044016175039853E-005
   0.0000000000000000        7.6100000000000003        1.0000000000000000E-002  -7.6722666474795604E-006   9.4355181613468509E-007
   0.0000000000000000        7.6100000000000003       0.41000000000000003       -2.9919278285542327E-004   3.4776230711176950E-005
   0.0000000000000000        7.6100000000000003       0.81000000000000005       -8.7720794393675826E-004   5.8678126086829016E-005
   0.0000000000000000        7.6100000000000003        1.2100000000000002       -1.6628337455588935E-003   6.6615335837542263E-005
   0.0000000000000000        7.6100000000000003        1.6100000000000001       -2.8556118126311417E-003   8.4088062505247328E-005
   0.0000000000000000        7.6100000000000003        2.0099999999999998       -3.9646158757714505E-003   8.5865046139377819E-005
   0.0000000000000000        7.6100000000000003        2.4100000000000001       -5.2207664380902810E-003   8.2874676730709075E-005
   0.0000000000000000        7.6100000000000003        2.8100000000000001       -5.4182339107953026E-003   8.5375454730054380E-005
   0.0000000000000000        7.6100000000000003        3.2100000000000000       -4.1160514855012017E-003   9.0029512411428882E-005
   0.0000000000000000        7.6100000000000003        3.6099999999999999       -1.0640170726606557E-003   1.0266315973790579E-004
   0.0000000000000000        7.6100000000000003        4.0099999999999998        1.0820736905900561E-003   8.3145832434338506E-005
   0.0000000000000000        7.6100000000000003        4.4100000000000001        2.1071614338101247E-003   7.9157843667584742E-005
   0.0000000000000000        7.6100000000000003        4.8100000000000005        2.6939542778863334E-003   7.8758386199580488E-005
   0.0000000000000000        7.6100000000000003        5.2100000000000000        3.0633683841055784E-003   8.1975598747680885E-005
   0.0000000000000000        7.6100000000000003        5.6100000000000003        3.1928775481060785E-003   9.0308997477239034E-005
   0.0000000000000000        7.6100000000000003        6.0099999999999998        3.1684313421449636E-003   8.0748297115157029E-005
   0.0000000000000000        7.6100000000000003        6.4100000000000001        2.9802096906412895E-003   8.5252234909409243E-005
   0.0000000000000000        7.6100000000000003        6.8100000000000005        2.3818379264371405E-003   8.3896945224998015E-005
   0.0000000000000000        7.6100000000000003        7.2100000000000000        2.1411145595416578E-003   7.8747060518978592E-005
   0.0000000000000000        7.6100000000000003        7.6100000000000003        1.8517531649413165E-003   9.5597917390718241E-005
   0.0000000000000000        7.6100000000000003        8.0099999999999998        1.3997091462185302E-003   8.1538380488582973E-005
   0.0000000000000000        7.6100000000000003        8.4100000000000001        1.1814017433871944E-003   8.4605354101849981E-005
   0.0000000000000000        7.6100000000000003        8.8100000000000005        8.7875400852595472E-004   8.5066510040243671E-005
   0.0000000000000000        7.6100000000000003        9.2100000000000009        6.8982976106193048E-004   8.7232772741998869E-005
   0.0000000000000000        7.6100000000000003        9.6100000000000012        6.2280797247409720E-004   8.6485347485485667E-005
   0.0000000000000000        7.6100000000000003        10.010000000000000        4.7135083667009827E-004   8.6215336298678521E-005
   0.0000000000000000        8.0099999999999998        1.0000000000000000E-002  -1.5645839296916111E-006   1.0091512373915275E-006
   0.0000000000000000        8.0099999999999998       0.41000000000000003       -7.4179494816783531E-005   3.5259899046988240E-005
   0.0000000000000000        8.0099999999999998       0.81000000000000005       -3.0513352584711072E-004   5.8557070832111174E-005
   0.0000000000000000        8.0099999999999998        1.2100000000000002       -8.3164496583089549E-004   7.1952482335156575E-005
   0.0000000000000000        8.0099999999999998        1.6100000000000001       -1.6522248127678230E-003   7.7905890365232477E-005
   0.0000000000000000        8.0099999999999998        2.0099999999999998       -2.6722303487173274E-003   8.3440752043424470E-005
   0.0000000000000000        8.0099999999999998        2.4100000000000001       -3.9216978854024562E-003   8.3617175420431269E-005
   0.0000000000000000        8.0099999999999998        2.8100000000000001       -4.7678754061376231E-003   8.8548659735228341E-005
   0.0000000000000000        8.0099999999999998        3.2100000000000000       -3.9569394867445115E-003   8.7906182992447836E-005
   0.0000000000000000        8.0099999999999998        3.6099999999999999       -1.9874756651254333E-003   9.4247847376581630E-005
   0.0000000000000000        8.0099999999999998        4.0099999999999998        6.2330951188862562E-004   9.4073324585789960E-005
   0.0000000000000000        8.0099999999999998        4.4100000000000001        2.0061245563488929E-003   9.1450727365587669E-005
   0.0000000000000000        8.0099999999999998        4.8100000000000005        2.5913490467200173E-003   8.4031735748323630E-005
   0.0000000000000000        8.0099999999999998        5.2100000000000000        3.0181910290442765E-003   8.9479496293775541E-005
   0.0000000000000000        8.0099999999999998        5.6100000000000003        3.3025988803476116E-003   8.1915058224824353E-005
   0.0000000000000000        8.0099999999999998        6.0099999999999998        3.3168101866913558E-003   8.8718368701680067E-005
   0.0000000000000000        8.0099999999999998        6.4100000000000001        3.0859461009165394E-003   8.9179601500856347E-005
   0.0000000000000000        8.0099999999999998        6.8100000000000005        2.7051054213707371E-003   8.6033821239013311E-005
   0.0000000000000000        8.0099999999999998        7.2100000000000000        2.3302485389807104E-003   8.5994273246251543E-005
   0.0000000000000000        8.0099999999999998        7.6100000000000003        2.0967862203913764E-003   8.5907184704784592E-005
   0.0000000000000000        8.0099999999999998        8.0099999999999998        1.8876695056380681E-003   8.6931532884208560E-005
   0.0000000000000000        8.0099999999999998        8.4100000000000001        1.4505395883198302E-003   8.8502005469340042E-005
   0.0000000000000000        8.0099999999999998        8.8100000000000005        1.0725739201193933E-003   8.2928883151452674E-005
   0.0000000000000000        8.0099999999999998        9.2100000000000009        8.0741559401991791E-004   8.9839967470916373E-005
   0.0000000000000000        8.0099999999999998        9.6100000000000012        8.0816706317322331E-004   1.0481009877963795E-004
   0.0000000000000000        8.0099999999999998        10.010000000000000        5.8651563228026300E-004   9.1913338904270193E-005
   0.0000000000000000        8.4100000000000001        1.0000000000000000E-002   5.1171761496454532E-006   9.6009908462869346E-007
   0.0000000000000000        8.4100000000000001       0.41000000000000003        2.2719726115251411E-004   3.6166295845166323E-005
   0.0000000000000000        8.4100000000000001       0.81000000000000005        2.8948793367599779E-004   5.8846555399465383E-005
   0.0000000000000000        8.4100000000000001        1.2100000000000002        1.7159997780934918E-004   7.5021689231447115E-005
   0.0000000000000000        8.4100000000000001        1.6100000000000001       -3.8613074852563269E-004   9.1773041443358907E-005
   0.0000000000000000        8.4100000000000001        2.0099999999999998       -1.2558742006289797E-003   8.9317990795676513E-005
   0.0000000000000000        8.4100000000000001        2.4100000000000001       -2.3564543929442271E-003   8.7584425823969219E-005
   0.0000000000000000        8.4100000000000001        2.8100000000000001       -3.3896283195321134E-003   8.4757940654974311E-005
   0.0000000000000000        8.4100000000000001        3.2100000000000000       -3.7789770544887553E-003   1.0497779655393712E-004
   0.0000000000000000        8.4100000000000001        3.6099999999999999       -2.5173793455689564E-003   8.7911936336066725E-005
   0.0000000000000000        8.4100000000000001        4.0099999999999998       -2.4075484484704365E-004   8.3655073534835730E-005
   0.0000000000000000        8.4100000000000001        4.4100000000000001        1.8713098370889835E-003   9.0518200572417510E-005
   0.0000000000000000        8.4100000000000001        4.8100000000000005        2.6956575691075295E-003   9.0553995517310120E-005
   0.0000000000000000        8.4100000000000001        5.2100000000000000        3.1361693786150723E-003   9.4596950593683793E-005
   0.0000000000000000        8.4100000000000001        5.6100000000000003        3.3191748517256742E-003   9.1421407849008937E-005
   0.0000000000000000        8.4100000000000001        6.0099999999999998        3.4093610362541916E-003   9.0413372156592276E-005
   0.0000000000000000        8.4100000000000001        6.4100000000000001        3.2744883348157002E-003   9.0473825014681449E-005
   0.0000000000000000        8.4100000000000001        6.8100000000000005        3.0009294653247083E-003   9.0005457572082739E-005
   0.0000000000000000        8.4100000000000001        7.2100000000000000        2.8191416034290904E-003   9.1365932031084950E-005
   0.0000000000000000        8.4100000000000001        7.6100000000000003        2.2491823139529688E-003   9.3592161036101860E-005
   0.0000000000000000        8.4100000000000001        8.0099999999999998        1.8656610293097452E-003   8.8252576093524848E-005
   0.0000000000000000        8.4100000000000001        8.4100000000000001        1.5058373436060437E-003   9.1708675916434947E-005
   0.0000000000000000        8.4100000000000001        8.8100000000000005        1.1556000378761704E-003   9.9074349035692296E-005
   0.0000000000000000        8.4100000000000001        9.2100000000000009        1.0632618585987301E-003   9.9803948680844107E-005
   0.0000000000000000        8.4100000000000001        9.6100000000000012        7.1626780677662492E-004   9.5714747822604255E-005
   0.0000000000000000        8.4100000000000001        10.010000000000000        6.4589998459433555E-004   9.3550412404956021E-005
   0.0000000000000000        8.8100000000000005        1.0000000000000000E-002   8.9469744139038421E-006   1.0128479126646420E-006
   0.0000000000000000        8.8100000000000005       0.41000000000000003        4.9200588287949890E-004   3.8700723995456826E-005
   0.0000000000000000        8.8100000000000005       0.81000000000000005        6.1435574020671853E-004   5.9796874140801771E-005
   0.0000000000000000        8.8100000000000005        1.2100000000000002        6.0501003524479873E-004   7.2422373136150821E-005
   0.0000000000000000        8.8100000000000005        1.6100000000000001        4.2135766920347006E-004   8.2178942424703148E-005
   0.0000000000000000        8.8100000000000005        2.0099999999999998       -2.4798896737653368E-004   8.8152906749813356E-005
   0.0000000000000000        8.8100000000000005        2.4100000000000001       -1.2594596442061512E-003   9.2146511184917429E-005
   0.0000000000000000        8.8100000000000005        2.8100000000000001       -2.2794165319714220E-003   8.7854463053357434E-005
   0.0000000000000000        8.8100000000000005        3.2100000000000000       -3.1131448268452936E-003   9.9971604627528460E-005
   0.0000000000000000        8.8100000000000005        3.6099999999999999       -2.8613464204501169E-003   9.1428476654568022E-005
   0.0000000000000000        8.8100000000000005        4.0099999999999998       -7.5767066433569637E-004   9.1626617889879473E-005
   0.0000000000000000        8.8100000000000005        4.4100000000000001        1.6076651459890974E-003   9.0687485394812690E-005
   0.0000000000000000        8.8100000000000005        4.8100000000000005        2.6248879820010176E-003   9.1386257257177457E-005
   0.0000000000000000        8.8100000000000005        5.2100000000000000        3.0088050095571665E-003   9.4045338881834214E-005
   0.0000000000000000        8.8100000000000005        5.6100000000000003        3.4324759766726715E-003   9.2952130332525195E-005
   0.0000000000000000        8.8100000000000005        6.0099999999999998        3.5881992673244887E-003   8.8413625082308555E-005
   0.0000000000000000        8.8100000000000005        6.4100000000000001        3.4703169047015895E-003   8.7008982370432916E-005
   0.0000000000000000        8.8100000000000005        6.8100000000000005        3.3758844783568741E-003   1.0125901681054706E-004
   0.0000000000000000        8.8100000000000005        7.2100000000000000        3.0540849541523408E-003   9.4158926000701345E-005
   0.0000000000000000        8.8100000000000005        7.6100000000000003        2.5885906030158703E-003   9.0285681965239915E-005
   0.0000000000000000        8.8100000000000005        8.0099999999999998        2.1137541201926287E-003   9.4280310195822193E-005
   0.0000000000000000        8.8100000000000005        8.4100000000000001        1.6482157405859153E-003   1.0135663133354860E-004
   0.0000000000000000        8.8100000000000005        8.8100000000000005        1.4087490990052970E-003   9.1338714141163494E-005
   0.0000000000000000        8.8100000000000005        9.2100000000000009        1.4365107789283565E-003   9.8528199262920945E-005
   0.0000000000000000        8.8100000000000005        9.6100000000000012        1.1191108147912241E-003   9.6861627601068845E-005
   0.0000000000000000        8.8100000000000005        10.010000000000000        8.3796326474046409E-004   9.3308583036226362E-005
   0.0000000000000000        9.2100000000000009        1.0000000000000000E-002   1.1372354082376013E-005   9.8947649070307807E-007
   0.0000000000000000        9.2100000000000009       0.41000000000000003        4.8216241085240907E-004   3.7322823541914431E-005
   0.0000000000000000        9.2100000000000009       0.81000000000000005        9.2861916099001417E-004   6.2104536287518070E-005
   0.0000000000000000        9.2100000000000009        1.2100000000000002        1.0752536401158171E-003   7.6789770280115543E-005
   0.0000000000000000        9.2100000000000009        1.6100000000000001        1.3623910938321991E-003   9.1576746498056233E-005
   0.0000000000000000        9.2100000000000009        2.0099999999999998        6.2066058081085230E-004   8.9492466668383776E-005
   0.0000000000000000        9.2100000000000009        2.4100000000000001       -5.3135026129512344E-005   9.6269805622845977E-005
   0.0000000000000000        9.2100000000000009        2.8100000000000001       -1.1731899847854663E-003   9.6559218709375055E-005
   0.0000000000000000        9.2100000000000009        3.2100000000000000       -2.0360909996105397E-003   9.9333135413891396E-005
   0.0000000000000000        9.2100000000000009        3.6099999999999999       -2.2328244939534502E-003   9.5997946561969007E-005
   0.0000000000000000        9.2100000000000009        4.0099999999999998       -1.5110831232305192E-003   9.6160177354684935E-005
   0.0000000000000000        9.2100000000000009        4.4100000000000001        7.8975674187607432E-004   1.0448578720133229E-004
   0.0000000000000000        9.2100000000000009        4.8100000000000005        2.4425510563539309E-003   1.0110078316264898E-004
   0.0000000000000000        9.2100000000000009        5.2100000000000000        3.1037254140533692E-003   9.7499177252448704E-005
   0.0000000000000000        9.2100000000000009        5.6100000000000003        3.3796254436222108E-003   9.1753457932960351E-005
   0.0000000000000000        9.2100000000000009        6.0099999999999998        3.5834548092566160E-003   9.4871731056532605E-005
   0.0000000000000000        9.2100000000000009        6.4100000000000001        3.6603139197662845E-003   9.3834286851256354E-005
   0.0000000000000000        9.2100000000000009        6.8100000000000005        3.5231698009750793E-003   1.0020839527192188E-004
   0.0000000000000000        9.2100000000000009        7.2100000000000000        3.3350579537939798E-003   9.4561241818189270E-005
   0.0000000000000000        9.2100000000000009        7.6100000000000003        2.9116600397215324E-003   9.4672135143588815E-005
   0.0000000000000000        9.2100000000000009        8.0099999999999998        2.6516191181017367E-003   9.4728862672476319E-005
   0.0000000000000000        9.2100000000000009        8.4100000000000001        2.1217729222241530E-003   9.6156650788963794E-005
   0.0000000000000000        9.2100000000000009        8.8100000000000005        1.7279489413484679E-003   8.9942554747197195E-005
   0.0000000000000000        9.2100000000000009        9.2100000000000009        1.3473684536276734E-003   9.9358581210679743E-005
   0.0000000000000000        9.2100000000000009        9.6100000000000012        1.0950327569416818E-003   9.8533384676691854E-005
   0.0000000000000000        9.2100000000000009        10.010000000000000        8.8037884130566936E-004   9.5881506504416343E-005
   0.0000000000000000        9.6100000000000012        1.0000000000000000E-002   1.5311376810756994E-005   1.0189762299645598E-006
   0.0000000000000000        9.6100000000000012       0.41000000000000003        6.0449781358427326E-004   3.7310303867609135E-005
   0.0000000000000000        9.6100000000000012       0.81000000000000005        1.1224834856010562E-003   6.7240385621801174E-005
   0.0000000000000000        9.6100000000000012        1.2100000000000002        1.6061020797692690E-003   8.5929368264109281E-005
   0.0000000000000000        9.6100000000000012        1.6100000000000001        1.6705946668711127E-003   8.7934695851566948E-005
   0.0000000000000000        9.6100000000000012        2.0099999999999998        1.5389506088397818E-003   1.0169325611900749E-004
   0.0000000000000000        9.6100000000000012        2.4100000000000001        8.1742264765409934E-004   9.4696572119263575E-005
   0.0000000000000000        9.6100000000000012        2.8100000000000001       -1.0792375308233628E-004   1.1131202553371586E-004
   0.0000000000000000        9.6100000000000012        3.2100000000000000       -1.2230109298617784E-003   1.0348050534579600E-004
   0.0000000000000000        9.6100000000000012        3.6099999999999999       -1.8651341867361986E-003   1.0236964708225259E-004
   0.0000000000000000        9.6100000000000012        4.0099999999999998       -1.6038316997282558E-003   1.0069067315312161E-004
   0.0000000000000000        9.6100000000000012        4.4100000000000001        8.6469643684690810E-005   1.0134808812777178E-004
   0.0000000000000000        9.6100000000000012        4.8100000000000005        2.1752705094412548E-003   9.8386185343397872E-005
   0.0000000000000000        9.6100000000000012        5.2100000000000000        3.0002752117204738E-003   9.6850518079021763E-005
   0.0000000000000000        9.6100000000000012        5.6100000000000003        3.2743524852204648E-003   9.5450690624951842E-005
   0.0000000000000000        9.6100000000000012        6.0099999999999998        3.4810796405475926E-003   1.0007705580198303E-004
   0.0000000000000000        9.6100000000000012        6.4100000000000001        3.6226968816602226E-003   9.7028149493567773E-005
   0.0000000000000000        9.6100000000000012        6.8100000000000005        3.6636700824381977E-003   1.0225078035945122E-004
   0.0000000000000000        9.6100000000000012        7.2100000000000000        3.4042590777604216E-003   9.6190039143829764E-005
   0.0000000000000000        9.6100000000000012        7.6100000000000003        3.1540578832235707E-003   1.0082809176740894E-004
   0.0000000000000000        9.6100000000000012        8.0099999999999998        2.5982012611514881E-003   9.5829035501906611E-005
   0.0000000000000000        9.6100000000000012        8.4100000000000001        2.3736868766346133E-003   1.0051954892367682E-004
   0.0000000000000000        9.6100000000000012        8.8100000000000005        2.0133377256220152E-003   9.4107312689998757E-005
   0.0000000000000000        9.6100000000000012        9.2100000000000009        1.4998070337384469E-003   1.0180323883847267E-004
   0.0000000000000000        9.6100000000000012        9.6100000000000012        1.1551455741855164E-003   9.9191966192972329E-005
   0.0000000000000000        9.6100000000000012        10.010000000000000        9.4073677953735520E-004   1.0563546270656237E-004
   0.0000000000000000        10.010000000000000        1.0000000000000000E-002   1.6441012359639741E-005   1.0565943541950370E-006
   0.0000000000000000        10.010000000000000       0.41000000000000003        7.0231199888855114E-004   3.9473237011413933E-005
   0.0000000000000000        10.010000000000000       0.81000000000000005        1.2818004363027574E-003   6.6451296425387076E-005
   0.0000000000000000        10.010000000000000        1.2100000000000002        1.6184670884546268E-003   8.1907266303138829E-005
   0.0000000000000000        10.010000000000000        1.6100000000000001        2.0441954031134549E-003   9.6569064212729389E-005
   0.0000000000000000        10.010000000000000        2.0099999999999998        1.9902602850829917E-003   9.4863543788341535E-005
   0.0000000000000000        10.010000000000000        2.4100000000000001        1.7045506375158205E-003   1.0305545571074869E-004
   0.0000000000000000        10.010000000000000        2.8100000000000001        9.7136061768919894E-004   9.7820786093770598E-005
   0.0000000000000000        10.010000000000000        3.2100000000000000       -1.6788136698761512E-004   9.6283882157582564E-005
   0.0000000000000000        10.010000000000000        3.6099999999999999       -1.1471538829676288E-003   1.0219626429129396E-004
   0.0000000000000000        10.010000000000000        4.0099999999999998       -1.5230523836128125E-003   1.0128666681239663E-004
   0.0000000000000000        10.010000000000000        4.4100000000000001       -6.7454134490788358E-004   1.0151730494107361E-004
   0.0000000000000000        10.010000000000000        4.8100000000000005        1.5721039507684879E-003   1.0602167406080585E-004
   0.0000000000000000        10.010000000000000        5.2100000000000000        3.0108178991670839E-003   9.9664234189710105E-005
   0.0000000000000000        10.010000000000000        5.6100000000000003        3.4834178573447333E-003   9.9284052442014022E-005
   0.0000000000000000        10.010000000000000        6.0099999999999998        3.5027735820576914E-003   9.9456353842938678E-005
   0.0000000000000000        10.010000000000000        6.4100000000000001        3.7711859621057464E-003   9.4263656046537721E-005
   0.0000000000000000        10.010000000000000        6.8100000000000005        3.9130782424212363E-003   1.0857097919158572E-004
   0.0000000000000000        10.010000000000000        7.2100000000000000        3.7051689179184899E-003   9.6857633357228410E-005
   0.0000000000000000        10.010000000000000        7.6100000000000003        3.3774576799039187E-003   1.0056803199839316E-004
   0.0000000000000000        10.010000000000000        8.0099999999999998        3.1959684172832522E-003   9.7296184197605978E-005
   0.0000000000000000        10.010000000000000        8.4100000000000001        2.6110870800159741E-003   9.9884306307992393E-005
   0.0000000000000000        10.010000000000000        8.8100000000000005        2.2458263848098335E-003   1.0198291819899365E-004
   0.0000000000000000        10.010000000000000        9.2100000000000009        1.7672426541782713E-003   1.0007023488565056E-004
   0.0000000000000000        10.010000000000000        9.6100000000000012        1.4889526187674422E-003   1.0773734524306218E-004
   0.0000000000000000        10.010000000000000        10.010000000000000        1.2427984931777610E-003   1.0809883629924423E-004
  0.31415926535897931        1.0000000000000000E-002   1.0000000000000000E-002  -1.7588730553588727E-010   2.5534229044600945E-011
  0.31415926535897931        1.0000000000000000E-002  0.41000000000000003       -1.7039146360301966E-009   1.5150417548037893E-009
  0.31415926535897931        1.0000000000000000E-002  0.81000000000000005       -5.5696278316154775E-009   1.8734864257051400E-009
  0.31415926535897931        1.0000000000000000E-002   1.2100000000000002       -7.2233434815947391E-009   2.9468176730466949E-009
  0.31415926535897931        1.0000000000000000E-002   1.6100000000000001       -1.0378248917353585E-011   2.3827342015374440E-009
  0.31415926535897931        1.0000000000000000E-002   2.0099999999999998        5.8265367700201850E-010   1.2572467687540123E-009
  0.31415926535897931        1.0000000000000000E-002   2.4100000000000001        2.6341107401606886E-009   2.0735792384044109E-009
  0.31415926535897931        1.0000000000000000E-002   2.8100000000000001        5.0347235731785624E-009   2.9939565124713264E-009
  0.31415926535897931        1.0000000000000000E-002   3.2100000000000000       -1.3646919430946340E-010   2.2767491372222811E-009
  0.31415926535897931        1.0000000000000000E-002   3.6099999999999999        1.1237249015617454E-009   2.6358712418492115E-009
  0.31415926535897931        1.0000000000000000E-002   4.0099999999999998       -1.8112001027899244E-009   3.3013049500337387E-009
  0.31415926535897931        1.0000000000000000E-002   4.4100000000000001       -4.2050918129583341E-009   2.6126006521816976E-009
  0.31415926535897931        1.0000000000000000E-002   4.8100000000000005       -2.7016977349055292E-009   2.5901168637368383E-009
  0.31415926535897931        1.0000000000000000E-002   5.2100000000000000        2.3114974768729687E-009   2.4320409828035674E-009
  0.31415926535897931        1.0000000000000000E-002   5.6100000000000003       -6.8433349106645262E-010   2.4172808470741795E-009
  0.31415926535897931        1.0000000000000000E-002   6.0099999999999998       -3.4269158139489827E-009   3.1176802368225773E-009
  0.31415926535897931        1.0000000000000000E-002   6.4100000000000001       -1.2851327325738586E-009   3.0848747723991446E-009
  0.31415926535897931        1.0000000000000000E-002   6.8100000000000005       -5.7934574908615299E-009   2.6431453152044983E-009
  0.31415926535897931        1.0000000000000000E-002   7.2100000000000000       -3.9289134926648846E-009   3.5478721731741129E-009
  0.31415926535897931        1.0000000000000000E-002   7.6100000000000003        4.1149508839665092E-010   3.1518315016219522E-009
  0.31415926535897931        1.0000000000000000E-002   8.0099999999999998       -2.9441181923989764E-009   2.2103671247493304E-009
  0.31415926535897931        1.0000000000000000E-002   8.4100000000000001       -1.9425765643494266E-009   2.2517595209239529E-009
  0.31415926535897931        1.0000000000000000E-002   8.8100000000000005       -2.8069697151101779E-009   2.8821747401249210E-009
  0.31415926535897931        1.0000000000000000E-002   9.2100000000000009       -6.6435588471667952E-010   3.0081812393916297E-009
  0.31415926535897931        1.0000000000000000E-002   9.6100000000000012       -6.1863657131062836E-010   2.4643491751520000E-009
  0.31415926535897931        1.0000000000000000E-002   10.010000000000000       -2.1755970042205771E-009   2.7527327872625464E-009
  0.31415926535897931       0.41000000000000003        1.0000000000000000E-002  -7.1454699549982754E-006   5.9239182731371303E-008
  0.31415926535897931       0.41000000000000003       0.41000000000000003       -1.5294957152394575E-004   1.8098340696459787E-006
  0.31415926535897931       0.41000000000000003       0.81000000000000005       -1.5832175654391975E-004   2.9357379347187272E-006
  0.31415926535897931       0.41000000000000003        1.2100000000000002       -1.2266063981287582E-004   3.3809702214661804E-006
  0.31415926535897931       0.41000000000000003        1.6100000000000001       -6.9677081939879392E-005   4.1593815185438159E-006
  0.31415926535897931       0.41000000000000003        2.0099999999999998       -4.2203440474538519E-005   4.2784883986886889E-006
  0.31415926535897931       0.41000000000000003        2.4100000000000001       -1.5418039294375534E-005   5.3021546820591148E-006
  0.31415926535897931       0.41000000000000003        2.8100000000000001       -1.1206308638279585E-005   4.5298047843830095E-006
  0.31415926535897931       0.41000000000000003        3.2100000000000000        7.4418586574587962E-007   4.2923624362783497E-006
  0.31415926535897931       0.41000000000000003        3.6099999999999999        8.3609404008747604E-006   4.3709503022261964E-006
  0.31415926535897931       0.41000000000000003        4.0099999999999998       -3.2272912056023158E-007   4.9829177149612196E-006
  0.31415926535897931       0.41000000000000003        4.4100000000000001        4.6148113849114346E-006   4.5427526912332944E-006
  0.31415926535897931       0.41000000000000003        4.8100000000000005        9.3600738558991209E-007   4.3120243745102112E-006
  0.31415926535897931       0.41000000000000003        5.2100000000000000        8.6922018455813435E-006   4.4732028783184813E-006
  0.31415926535897931       0.41000000000000003        5.6100000000000003       -1.2611002396182441E-006   5.0430629719771894E-006
  0.31415926535897931       0.41000000000000003        6.0099999999999998       -4.6492435183663959E-006   5.2550615339344611E-006
  0.31415926535897931       0.41000000000000003        6.4100000000000001        3.5048471338035815E-006   4.3445347786854100E-006
  0.31415926535897931       0.41000000000000003        6.8100000000000005       -7.6359358024719414E-006   5.5392772915311832E-006
  0.31415926535897931       0.41000000000000003        7.2100000000000000       -4.4608557911936073E-006   4.6520495485706159E-006
  0.31415926535897931       0.41000000000000003        7.6100000000000003        1.0934972243399110E-005   5.1466415569941994E-006
  0.31415926535897931       0.41000000000000003        8.0099999999999998       -2.9007033871337466E-006   5.2994302611768639E-006
  0.31415926535897931       0.41000000000000003        8.4100000000000001        6.4925120656041201E-006   4.8497102748323811E-006
  0.31415926535897931       0.41000000000000003        8.8100000000000005        2.0622048761305403E-006   4.5971731160317850E-006
  0.31415926535897931       0.41000000000000003        9.2100000000000009        6.1439756821373856E-007   5.9291734995816309E-006
  0.31415926535897931       0.41000000000000003        9.6100000000000012       -3.1106238518851470E-006   4.6666525105083032E-006
  0.31415926535897931       0.41000000000000003        10.010000000000000       -8.0832477911446624E-006   4.3728058199841726E-006
  0.31415926535897931       0.81000000000000005        1.0000000000000000E-002  -3.3961747239896758E-005   1.5008849133511333E-007
  0.31415926535897931       0.81000000000000005       0.41000000000000003       -8.6625160355393725E-004   4.0423907193854156E-006
  0.31415926535897931       0.81000000000000005       0.81000000000000005       -8.7339061763733671E-004   6.3466844004901160E-006
  0.31415926535897931       0.81000000000000005        1.2100000000000002       -6.3892007304481387E-004   7.7659415880721411E-006
  0.31415926535897931       0.81000000000000005        1.6100000000000001       -3.8952524935732585E-004   9.0426127404963584E-006
  0.31415926535897931       0.81000000000000005        2.0099999999999998       -2.0380211521279018E-004   8.8503806828505058E-006
  0.31415926535897931       0.81000000000000005        2.4100000000000001       -9.0108035989157101E-005   1.0043231525035836E-005
  0.31415926535897931       0.81000000000000005        2.8100000000000001       -2.0656090822402869E-005   1.0062999989606216E-005
  0.31415926535897931       0.81000000000000005        3.2100000000000000       -6.9609045491129028E-008   8.9015589528985484E-006
  0.31415926535897931       0.81000000000000005        3.6099999999999999        4.5267331612671166E-005   1.0787464312942251E-005
  0.31415926535897931       0.81000000000000005        4.0099999999999998        4.3864916141985556E-005   1.0013619927861024E-005
  0.31415926535897931       0.81000000000000005        4.4100000000000001        2.9062806264787191E-005   1.1146364772346187E-005
  0.31415926535897931       0.81000000000000005        4.8100000000000005        1.8946236371336374E-005   1.0316853834209623E-005
  0.31415926535897931       0.81000000000000005        5.2100000000000000        1.5358332140567553E-005   1.1722496591575309E-005
  0.31415926535897931       0.81000000000000005        5.6100000000000003        4.6179704302293708E-006   1.0159919053178581E-005
  0.31415926535897931       0.81000000000000005        6.0099999999999998        4.6053393960610668E-006   1.0909965936705357E-005
  0.31415926535897931       0.81000000000000005        6.4100000000000001        2.1696916178038759E-005   1.1491735954005078E-005
  0.31415926535897931       0.81000000000000005        6.8100000000000005       -4.4192991264633132E-006   1.0691641126641000E-005
  0.31415926535897931       0.81000000000000005        7.2100000000000000        2.0383555393634807E-005   1.0348418166746427E-005
  0.31415926535897931       0.81000000000000005        7.6100000000000003       -1.1977638631817745E-005   1.1123342782535431E-005
  0.31415926535897931       0.81000000000000005        8.0099999999999998        1.1127173816993430E-006   1.0331703293289787E-005
  0.31415926535897931       0.81000000000000005        8.4100000000000001        2.0222425033775713E-006   1.0825742341941123E-005
  0.31415926535897931       0.81000000000000005        8.8100000000000005        4.4683403060153579E-006   1.1243594580241310E-005
  0.31415926535897931       0.81000000000000005        9.2100000000000009       -6.7215220116561366E-006   1.0557032140408284E-005
  0.31415926535897931       0.81000000000000005        9.6100000000000012       -4.9167778840686164E-006   1.0568119507336513E-005
  0.31415926535897931       0.81000000000000005        10.010000000000000       -1.7334245583746590E-005   1.1529952814317020E-005
  0.31415926535897931        1.2100000000000002        1.0000000000000000E-002  -7.4212572609186860E-005   2.1369171797100854E-007
  0.31415926535897931        1.2100000000000002       0.41000000000000003       -2.1937767628993714E-003   6.5885327770335064E-006
  0.31415926535897931        1.2100000000000002       0.81000000000000005       -2.2303997900795683E-003   1.1124113871466766E-005
  0.31415926535897931        1.2100000000000002        1.2100000000000002       -1.6330707047304250E-003   1.3145797526657570E-005
  0.31415926535897931        1.2100000000000002        1.6100000000000001       -1.0408362307424866E-003   1.4850660733375856E-005
  0.31415926535897931        1.2100000000000002        2.0099999999999998       -5.4451361624819911E-004   1.6625290247908449E-005
  0.31415926535897931        1.2100000000000002        2.4100000000000001       -2.0411189176538781E-004   1.5278858760966006E-005
  0.31415926535897931        1.2100000000000002        2.8100000000000001       -3.4182723480785886E-005   1.5030126751840798E-005
  0.31415926535897931        1.2100000000000002        3.2100000000000000        4.5414906020492018E-005   1.5833368131544948E-005
  0.31415926535897931        1.2100000000000002        3.6099999999999999        8.9153483205290035E-005   1.6073807779655550E-005
  0.31415926535897931        1.2100000000000002        4.0099999999999998        8.3791258252564934E-005   1.6297353617903294E-005
  0.31415926535897931        1.2100000000000002        4.4100000000000001        6.6724139707017351E-005   1.6647497777315025E-005
  0.31415926535897931        1.2100000000000002        4.8100000000000005        7.5920723326961158E-005   1.6537604475617196E-005
  0.31415926535897931        1.2100000000000002        5.2100000000000000        6.6558376001300444E-005   1.6897019601216728E-005
  0.31415926535897931        1.2100000000000002        5.6100000000000003        3.2818622688617591E-005   1.8097807846025202E-005
  0.31415926535897931        1.2100000000000002        6.0099999999999998        4.6028347883841966E-005   1.7164763807963021E-005
  0.31415926535897931        1.2100000000000002        6.4100000000000001        3.9504830055854583E-005   1.7375288489419106E-005
  0.31415926535897931        1.2100000000000002        6.8100000000000005        2.1140768060902138E-005   1.6959487443675380E-005
  0.31415926535897931        1.2100000000000002        7.2100000000000000        2.7656596691505624E-005   1.7406765328714108E-005
  0.31415926535897931        1.2100000000000002        7.6100000000000003       -9.4425178556437913E-007   1.8188577615526497E-005
  0.31415926535897931        1.2100000000000002        8.0099999999999998        4.0215754646353227E-006   1.5583946790640967E-005
  0.31415926535897931        1.2100000000000002        8.4100000000000001        1.2971112629379181E-005   1.8212792768219070E-005
  0.31415926535897931        1.2100000000000002        8.8100000000000005        4.3607625041313043E-005   1.6109169383053771E-005
  0.31415926535897931        1.2100000000000002        9.2100000000000009        1.4261301900112222E-005   1.8962999945618240E-005
  0.31415926535897931        1.2100000000000002        9.6100000000000012       -7.2932397012994429E-006   1.7403157974047105E-005
  0.31415926535897931        1.2100000000000002        10.010000000000000        1.3309973676025651E-005   1.5075018774269071E-005
  0.31415926535897931        1.6100000000000001        1.0000000000000000E-002  -1.1550497793309478E-004   3.1104814013425758E-007
  0.31415926535897931        1.6100000000000001       0.41000000000000003       -3.7891185588956443E-003   9.0055424983526446E-006
  0.31415926535897931        1.6100000000000001       0.81000000000000005       -4.1483895566892075E-003   1.6079742516084913E-005
  0.31415926535897931        1.6100000000000001        1.2100000000000002       -3.0516356312343391E-003   1.6893550150942674E-005
  0.31415926535897931        1.6100000000000001        1.6100000000000001       -1.9439189340679666E-003   2.1273809720688528E-005
  0.31415926535897931        1.6100000000000001        2.0099999999999998       -1.0580734295339968E-003   1.9820997480652069E-005
  0.31415926535897931        1.6100000000000001        2.4100000000000001       -4.0717215914256791E-004   2.1891962316326344E-005
  0.31415926535897931        1.6100000000000001        2.8100000000000001       -8.8545235643603128E-005   2.1512700987175563E-005
  0.31415926535897931        1.6100000000000001        3.2100000000000000        1.2441637298548613E-004   2.1740942226125385E-005
  0.31415926535897931        1.6100000000000001        3.6099999999999999        2.0464954924244642E-004   2.4653430401173939E-005
  0.31415926535897931        1.6100000000000001        4.0099999999999998        1.4798258742730182E-004   2.2682924027085710E-005
  0.31415926535897931        1.6100000000000001        4.4100000000000001        1.6897575590386151E-004   2.1644983784877714E-005
  0.31415926535897931        1.6100000000000001        4.8100000000000005        1.5594113861706939E-004   2.2356054494136397E-005
  0.31415926535897931        1.6100000000000001        5.2100000000000000        1.6192718138998048E-004   2.0323730066006071E-005
  0.31415926535897931        1.6100000000000001        5.6100000000000003        9.0880865470400706E-005   2.0209352379140843E-005
  0.31415926535897931        1.6100000000000001        6.0099999999999998        6.8965411247445211E-005   2.2812958559755000E-005
  0.31415926535897931        1.6100000000000001        6.4100000000000001        4.7176147599158682E-005   2.3133281403490838E-005
  0.31415926535897931        1.6100000000000001        6.8100000000000005        3.3303492684017583E-005   2.1784885120876929E-005
  0.31415926535897931        1.6100000000000001        7.2100000000000000        7.3901961629291302E-005   2.5712292977711987E-005
  0.31415926535897931        1.6100000000000001        7.6100000000000003        4.9994976150023683E-005   2.3623670304245991E-005
  0.31415926535897931        1.6100000000000001        8.0099999999999998        5.7434380625725402E-005   2.4168259857602649E-005
  0.31415926535897931        1.6100000000000001        8.4100000000000001        4.0587953573767050E-005   2.5058745132365392E-005
  0.31415926535897931        1.6100000000000001        8.8100000000000005        1.6625025020387516E-005   2.3383570174894413E-005
  0.31415926535897931        1.6100000000000001        9.2100000000000009       -8.3853902733708581E-006   2.2554325815076319E-005
  0.31415926535897931        1.6100000000000001        9.6100000000000012        2.9186094501437720E-005   2.2115453137704094E-005
  0.31415926535897931        1.6100000000000001        10.010000000000000        1.2888566479887833E-005   2.3614564119495780E-005
  0.31415926535897931        2.0099999999999998        1.0000000000000000E-002  -1.5073645963498676E-004   3.6315038524533657E-007
  0.31415926535897931        2.0099999999999998       0.41000000000000003       -5.2225497735176709E-003   1.2869741989775096E-005
  0.31415926535897931        2.0099999999999998       0.81000000000000005       -6.3167824592345609E-003   1.8750897993382482E-005
  0.31415926535897931        2.0099999999999998        1.2100000000000002       -4.8105778547536792E-003   2.2562488238272872E-005
  0.31415926535897931        2.0099999999999998        1.6100000000000001       -3.0115702454813300E-003   2.6063567346672071E-005
  0.31415926535897931        2.0099999999999998        2.0099999999999998       -1.7455276446713122E-003   2.3469771531215342E-005
  0.31415926535897931        2.0099999999999998        2.4100000000000001       -7.4446199586267040E-004   2.7565334300059448E-005
  0.31415926535897931        2.0099999999999998        2.8100000000000001       -1.8050311313326766E-004   2.8602403208048582E-005
  0.31415926535897931        2.0099999999999998        3.2100000000000000        1.3184941440328677E-004   2.5834266256912535E-005
  0.31415926535897931        2.0099999999999998        3.6099999999999999        2.9438282402691971E-004   2.9334234432312580E-005
  0.31415926535897931        2.0099999999999998        4.0099999999999998        3.3051389091576569E-004   3.0465418392134266E-005
  0.31415926535897931        2.0099999999999998        4.4100000000000001        3.3560315302591466E-004   2.8124154206675052E-005
  0.31415926535897931        2.0099999999999998        4.8100000000000005        2.3587494393746309E-004   3.1443852053054377E-005
  0.31415926535897931        2.0099999999999998        5.2100000000000000        2.7559659713748857E-004   2.9416822723975421E-005
  0.31415926535897931        2.0099999999999998        5.6100000000000003        1.7854100338529784E-004   3.3239971984511342E-005
  0.31415926535897931        2.0099999999999998        6.0099999999999998        1.6532392995322268E-004   3.0448981604852239E-005
  0.31415926535897931        2.0099999999999998        6.4100000000000001        8.6560885436689583E-005   2.8680515862110752E-005
  0.31415926535897931        2.0099999999999998        6.8100000000000005        8.2942540925274875E-005   2.8891140022894123E-005
  0.31415926535897931        2.0099999999999998        7.2100000000000000        8.5438036521218467E-005   3.2726976168022444E-005
  0.31415926535897931        2.0099999999999998        7.6100000000000003        7.1694867465315124E-005   2.7895842022010239E-005
  0.31415926535897931        2.0099999999999998        8.0099999999999998        3.0923693171249046E-005   2.9416888870678495E-005
  0.31415926535897931        2.0099999999999998        8.4100000000000001        2.6277928969701680E-005   2.8119757446608740E-005
  0.31415926535897931        2.0099999999999998        8.8100000000000005        4.3863943184982864E-005   3.1052431171942673E-005
  0.31415926535897931        2.0099999999999998        9.2100000000000009        7.9843160249912103E-006   2.8489970190551410E-005
  0.31415926535897931        2.0099999999999998        9.6100000000000012       -1.0109118090009675E-005   2.6507073249572554E-005
  0.31415926535897931        2.0099999999999998        10.010000000000000       -1.3564557365108984E-005   2.8385194039945468E-005
  0.31415926535897931        2.4100000000000001        1.0000000000000000E-002  -1.7530415074556212E-004   4.7256464215349946E-007
  0.31415926535897931        2.4100000000000001       0.41000000000000003       -6.3034341968336190E-003   1.5184941329818107E-005
  0.31415926535897931        2.4100000000000001       0.81000000000000005       -8.4131179956004817E-003   2.2538547633902408E-005
  0.31415926535897931        2.4100000000000001        1.2100000000000002       -6.8098145686947302E-003   2.7950317430031494E-005
  0.31415926535897931        2.4100000000000001        1.6100000000000001       -4.3900109376408883E-003   3.2303437230303062E-005
  0.31415926535897931        2.4100000000000001        2.0099999999999998       -2.4741971551906763E-003   3.3320120758750831E-005
  0.31415926535897931        2.4100000000000001        2.4100000000000001       -1.1382038512818518E-003   3.0629385500635992E-005
  0.31415926535897931        2.4100000000000001        2.8100000000000001       -3.2920204527245414E-004   3.1466313631787004E-005
  0.31415926535897931        2.4100000000000001        3.2100000000000000        2.4980912181497839E-004   3.4615631225461284E-005
  0.31415926535897931        2.4100000000000001        3.6099999999999999        3.9126342358242688E-004   3.2419998505626207E-005
  0.31415926535897931        2.4100000000000001        4.0099999999999998        4.7736485674617832E-004   3.5791245431759873E-005
  0.31415926535897931        2.4100000000000001        4.4100000000000001        5.5521489751253321E-004   3.4195309171552611E-005
  0.31415926535897931        2.4100000000000001        4.8100000000000005        4.0539626092546801E-004   3.2608941245607358E-005
  0.31415926535897931        2.4100000000000001        5.2100000000000000        2.8749325046851100E-004   3.5643792915612615E-005
  0.31415926535897931        2.4100000000000001        5.6100000000000003        3.1570608963761137E-004   3.4102125703990816E-005
  0.31415926535897931        2.4100000000000001        6.0099999999999998        2.5690896189954691E-004   3.4862112931256759E-005
  0.31415926535897931        2.4100000000000001        6.4100000000000001        2.4115751163908850E-004   3.5993633559527275E-005
  0.31415926535897931        2.4100000000000001        6.8100000000000005        1.8626023929887664E-004   3.8500670575757487E-005
  0.31415926535897931        2.4100000000000001        7.2100000000000000        1.2782615955208893E-004   3.3069072151552011E-005
  0.31415926535897931        2.4100000000000001        7.6100000000000003        5.8790748802277757E-005   3.3556810001154287E-005
  0.31415926535897931        2.4100000000000001        8.0099999999999998        5.7651368740448258E-005   3.9115457739435650E-005
  0.31415926535897931        2.4100000000000001        8.4100000000000001        5.5244659159452466E-005   3.5104702002880164E-005
  0.31415926535897931        2.4100000000000001        8.8100000000000005        2.4261499681947048E-005   3.4234720975353412E-005
  0.31415926535897931        2.4100000000000001        9.2100000000000009       -1.6440130511179702E-005   3.5556716142785925E-005
  0.31415926535897931        2.4100000000000001        9.6100000000000012        6.4226047016820495E-005   3.5786495327511977E-005
  0.31415926535897931        2.4100000000000001        10.010000000000000        7.9226005576825179E-005   3.3628939448459310E-005
  0.31415926535897931        2.8100000000000001        1.0000000000000000E-002  -1.8577767699131691E-004   4.8938137208604437E-007
  0.31415926535897931        2.8100000000000001       0.41000000000000003       -6.8953058720629705E-003   1.6900682727403655E-005
  0.31415926535897931        2.8100000000000001       0.81000000000000005       -9.9228549367297719E-003   2.8587651183344788E-005
  0.31415926535897931        2.8100000000000001        1.2100000000000002       -8.7158072052955868E-003   3.2390577180370399E-005
  0.31415926535897931        2.8100000000000001        1.6100000000000001       -5.8905147014944046E-003   3.1872275053144590E-005
  0.31415926535897931        2.8100000000000001        2.0099999999999998       -3.3766197458113094E-003   3.4296456860279830E-005
  0.31415926535897931        2.8100000000000001        2.4100000000000001       -1.6331919584151187E-003   3.6761200820190686E-005
  0.31415926535897931        2.8100000000000001        2.8100000000000001       -3.9369208230063100E-004   3.6801597805310776E-005
  0.31415926535897931        2.8100000000000001        3.2100000000000000        2.0975637486278081E-004   3.8302650561766615E-005
  0.31415926535897931        2.8100000000000001        3.6099999999999999        4.9168712775481550E-004   4.0978574967349712E-005
  0.31415926535897931        2.8100000000000001        4.0099999999999998        6.7946119048315759E-004   4.0858580078783646E-005
  0.31415926535897931        2.8100000000000001        4.4100000000000001        6.5725514504855079E-004   3.8422418773423232E-005
  0.31415926535897931        2.8100000000000001        4.8100000000000005        6.0773715907676978E-004   3.9108336569062035E-005
  0.31415926535897931        2.8100000000000001        5.2100000000000000        5.2721684875059460E-004   3.8670824085735294E-005
  0.31415926535897931        2.8100000000000001        5.6100000000000003        4.1228903633492653E-004   4.0065853120937260E-005
  0.31415926535897931        2.8100000000000001        6.0099999999999998        3.9453498630538631E-004   3.9060413038667893E-005
  0.31415926535897931        2.8100000000000001        6.4100000000000001        2.7524642778912811E-004   3.7733631477560366E-005
  0.31415926535897931        2.8100000000000001        6.8100000000000005        1.7914535326252895E-004   4.0072395112218732E-005
  0.31415926535897931        2.8100000000000001        7.2100000000000000        1.2479993400058348E-004   3.7628386711789604E-005
  0.31415926535897931        2.8100000000000001        7.6100000000000003        1.0532591334164553E-004   4.2375883993238581E-005
  0.31415926535897931        2.8100000000000001        8.0099999999999998        9.6466205886335346E-005   4.0479145687980461E-005
  0.31415926535897931        2.8100000000000001        8.4100000000000001        2.1342055848994601E-005   4.1769954344009905E-005
  0.31415926535897931        2.8100000000000001        8.8100000000000005        8.1889594321518446E-005   4.3594049444056938E-005
  0.31415926535897931        2.8100000000000001        9.2100000000000009        9.6270201766154062E-005   3.8688287123427837E-005
  0.31415926535897931        2.8100000000000001        9.6100000000000012       -2.7164648480336506E-005   4.2174041433937322E-005
  0.31415926535897931        2.8100000000000001        10.010000000000000        7.9868011359744300E-006   3.8899271060195151E-005
  0.31415926535897931        3.2100000000000000        1.0000000000000000E-002  -1.8419442092514884E-004   5.7208563684672059E-007
  0.31415926535897931        3.2100000000000000       0.41000000000000003       -6.9990595492512523E-003   1.7929306890152817E-005
  0.31415926535897931        3.2100000000000000       0.81000000000000005       -1.0766445961504551E-002   3.1409929513160882E-005
  0.31415926535897931        3.2100000000000000        1.2100000000000002       -1.0404898792973261E-002   3.9288087571121951E-005
  0.31415926535897931        3.2100000000000000        1.6100000000000001       -7.4011427703908339E-003   3.7907445484097719E-005
  0.31415926535897931        3.2100000000000000        2.0099999999999998       -4.3389229315949802E-003   4.1558240027132648E-005
  0.31415926535897931        3.2100000000000000        2.4100000000000001       -2.1420950853761021E-003   4.8567062114697667E-005
  0.31415926535897931        3.2100000000000000        2.8100000000000001       -6.3162153393950867E-004   4.2039508264022993E-005
  0.31415926535897931        3.2100000000000000        3.2100000000000000        2.5373491578333982E-004   4.3932143085323421E-005
  0.31415926535897931        3.2100000000000000        3.6099999999999999        6.7109616296239308E-004   4.2317645627302212E-005
  0.31415926535897931        3.2100000000000000        4.0099999999999998        8.6183012003513771E-004   4.2577927532144876E-005
  0.31415926535897931        3.2100000000000000        4.4100000000000001        9.0317243746393047E-004   4.4997914520444890E-005
  0.31415926535897931        3.2100000000000000        4.8100000000000005        8.5027755963197258E-004   4.5002245020236278E-005
  0.31415926535897931        3.2100000000000000        5.2100000000000000        6.3631047858381533E-004   4.3331707986320573E-005
  0.31415926535897931        3.2100000000000000        5.6100000000000003        5.3917943725668451E-004   4.4664986944508173E-005
  0.31415926535897931        3.2100000000000000        6.0099999999999998        4.7220554504100843E-004   4.7239501072856838E-005
  0.31415926535897931        3.2100000000000000        6.4100000000000001        3.9625338474345942E-004   4.8025281519197712E-005
  0.31415926535897931        3.2100000000000000        6.8100000000000005        2.9804459029050080E-004   4.6996173480080163E-005
  0.31415926535897931        3.2100000000000000        7.2100000000000000        1.5694056376358993E-004   5.0716368516178402E-005
  0.31415926535897931        3.2100000000000000        7.6100000000000003        1.3140585587498156E-004   4.4176217895972985E-005
  0.31415926535897931        3.2100000000000000        8.0099999999999998        8.9176367637525648E-005   4.7025884137612370E-005
  0.31415926535897931        3.2100000000000000        8.4100000000000001        9.0593826541595832E-005   4.6337745044108988E-005
  0.31415926535897931        3.2100000000000000        8.8100000000000005        1.7199512758847953E-004   4.6832780101355849E-005
  0.31415926535897931        3.2100000000000000        9.2100000000000009        4.4732968283136856E-005   4.7348650675794692E-005
  0.31415926535897931        3.2100000000000000        9.6100000000000012        1.7772730414019312E-005   5.0266942468660978E-005
  0.31415926535897931        3.2100000000000000        10.010000000000000       -2.1696761223317974E-006   4.5834029544254652E-005
  0.31415926535897931        3.6099999999999999        1.0000000000000000E-002  -1.7566024364198198E-004   5.9356460884512762E-007
  0.31415926535897931        3.6099999999999999       0.41000000000000003       -6.7614432256491693E-003   2.0772831910031985E-005
  0.31415926535897931        3.6099999999999999       0.81000000000000005       -1.0957067459787338E-002   3.4137865042032290E-005
  0.31415926535897931        3.6099999999999999        1.2100000000000002       -1.1403837234323125E-002   4.0477181940766712E-005
  0.31415926535897931        3.6099999999999999        1.6100000000000001       -8.7821459110003254E-003   4.3894285429758913E-005
  0.31415926535897931        3.6099999999999999        2.0099999999999998       -5.4670416182766579E-003   4.3790431234633830E-005
  0.31415926535897931        3.6099999999999999        2.4100000000000001       -2.8207792564619734E-003   4.4296309238955004E-005
  0.31415926535897931        3.6099999999999999        2.8100000000000001       -1.0329042269821434E-003   4.4744716798958822E-005
  0.31415926535897931        3.6099999999999999        3.2100000000000000        1.9109745324439383E-004   4.9600291705030383E-005
  0.31415926535897931        3.6099999999999999        3.6099999999999999        7.1670540881876410E-004   4.5986169665152597E-005
  0.31415926535897931        3.6099999999999999        4.0099999999999998        1.0428288068174056E-003   4.6594784887433992E-005
  0.31415926535897931        3.6099999999999999        4.4100000000000001        1.1145258823815618E-003   5.0916199310513736E-005
  0.31415926535897931        3.6099999999999999        4.8100000000000005        9.4475929597228573E-004   4.7579448361347357E-005
  0.31415926535897931        3.6099999999999999        5.2100000000000000        8.7180949644446082E-004   4.7284068463871681E-005
  0.31415926535897931        3.6099999999999999        5.6100000000000003        7.6408887123796372E-004   4.8717743777090171E-005
  0.31415926535897931        3.6099999999999999        6.0099999999999998        6.0796385337356094E-004   5.1951103166852060E-005
  0.31415926535897931        3.6099999999999999        6.4100000000000001        5.5103411063077857E-004   5.0508152059497607E-005
  0.31415926535897931        3.6099999999999999        6.8100000000000005        3.3876323861142669E-004   5.4092596874038533E-005
  0.31415926535897931        3.6099999999999999        7.2100000000000000        3.2943175352470404E-004   4.7292161896163692E-005
  0.31415926535897931        3.6099999999999999        7.6100000000000003        2.5876309484383159E-004   4.8150301452385994E-005
  0.31415926535897931        3.6099999999999999        8.0099999999999998        1.6401515622799554E-004   5.0836403482662767E-005
  0.31415926535897931        3.6099999999999999        8.4100000000000001        9.6166258940917360E-005   4.7465911372554234E-005
  0.31415926535897931        3.6099999999999999        8.8100000000000005        5.6704683540827623E-005   5.0604559829063741E-005
  0.31415926535897931        3.6099999999999999        9.2100000000000009        4.7629948314097883E-005   5.4051433064150493E-005
  0.31415926535897931        3.6099999999999999        9.6100000000000012        5.5836873989680147E-005   4.9879634122101137E-005
  0.31415926535897931        3.6099999999999999        10.010000000000000        3.9792779200335231E-005   5.2767629010296267E-005
  0.31415926535897931        4.0099999999999998        1.0000000000000000E-002  -1.5948724459112845E-004   5.9770919853105972E-007
  0.31415926535897931        4.0099999999999998       0.41000000000000003       -6.1832890344817055E-003   2.4868469274027731E-005
  0.31415926535897931        4.0099999999999998       0.81000000000000005       -1.0450009139577845E-002   3.7470560030782015E-005
  0.31415926535897931        4.0099999999999998        1.2100000000000002       -1.1709526046645246E-002   4.1799819046764307E-005
  0.31415926535897931        4.0099999999999998        1.6100000000000001       -9.8606464907460539E-003   4.6858055370272079E-005
  0.31415926535897931        4.0099999999999998        2.0099999999999998       -6.5346539987033844E-003   5.3623091215104139E-005
  0.31415926535897931        4.0099999999999998        2.4100000000000001       -3.4844706505161812E-003   4.9942871924508117E-005
  0.31415926535897931        4.0099999999999998        2.8100000000000001       -1.3463193827369464E-003   5.0265605424507064E-005
  0.31415926535897931        4.0099999999999998        3.2100000000000000       -6.2955758923810592E-005   5.0252172708391363E-005
  0.31415926535897931        4.0099999999999998        3.6099999999999999        9.5348220221115479E-004   5.4739915448039814E-005
  0.31415926535897931        4.0099999999999998        4.0099999999999998        1.3201534139740017E-003   5.7582599573505860E-005
  0.31415926535897931        4.0099999999999998        4.4100000000000001        1.2760720862842511E-003   5.4095871141433346E-005
  0.31415926535897931        4.0099999999999998        4.8100000000000005        1.2572840250835592E-003   5.0962541538198335E-005
  0.31415926535897931        4.0099999999999998        5.2100000000000000        1.0265593511657278E-003   5.1242212296848695E-005
  0.31415926535897931        4.0099999999999998        5.6100000000000003        1.0140201159460737E-003   5.4496771491623700E-005
  0.31415926535897931        4.0099999999999998        6.0099999999999998        8.8173917648309342E-004   5.2636861077504867E-005
  0.31415926535897931        4.0099999999999998        6.4100000000000001        6.3247139046991802E-004   5.6910653122913786E-005
  0.31415926535897931        4.0099999999999998        6.8100000000000005        5.5482247350401275E-004   5.4116104845227411E-005
  0.31415926535897931        4.0099999999999998        7.2100000000000000        3.7479694996263535E-004   5.7873682589300783E-005
  0.31415926535897931        4.0099999999999998        7.6100000000000003        3.2771613584875643E-004   5.6506358118629787E-005
  0.31415926535897931        4.0099999999999998        8.0099999999999998        1.9467908943814218E-004   5.5808115665356475E-005
  0.31415926535897931        4.0099999999999998        8.4100000000000001        1.9105946133052241E-004   5.5075848510785482E-005
  0.31415926535897931        4.0099999999999998        8.8100000000000005        1.2984718332321928E-004   5.3157696525029622E-005
  0.31415926535897931        4.0099999999999998        9.2100000000000009        1.5153416466986318E-004   5.9883695736381046E-005
  0.31415926535897931        4.0099999999999998        9.6100000000000012        8.9579942595601958E-005   5.2469944124232477E-005
  0.31415926535897931        4.0099999999999998        10.010000000000000       -1.9803584450592742E-006   5.9131251029175006E-005
  0.31415926535897931        4.4100000000000001        1.0000000000000000E-002  -1.3927174360086583E-004   7.9155405602905732E-007
  0.31415926535897931        4.4100000000000001       0.41000000000000003       -5.4840247751491260E-003   2.3727348105776309E-005
  0.31415926535897931        4.4100000000000001       0.81000000000000005       -9.5687411666440462E-003   3.8276969571631983E-005
  0.31415926535897931        4.4100000000000001        1.2100000000000002       -1.1407647006962351E-002   4.7691841283459286E-005
  0.31415926535897931        4.4100000000000001        1.6100000000000001       -1.0358458226174459E-002   5.4861191104688832E-005
  0.31415926535897931        4.4100000000000001        2.0099999999999998       -7.3693553114966811E-003   5.4832998847405624E-005
  0.31415926535897931        4.4100000000000001        2.4100000000000001       -4.2375756932614833E-003   5.9919833470099164E-005
  0.31415926535897931        4.4100000000000001        2.8100000000000001       -1.7869022156931974E-003   5.8165970520229249E-005
  0.31415926535897931        4.4100000000000001        3.2100000000000000       -1.4484443734754372E-004   5.4094721735056953E-005
  0.31415926535897931        4.4100000000000001        3.6099999999999999        8.5045524098265263E-004   5.7117918469622720E-005
  0.31415926535897931        4.4100000000000001        4.0099999999999998        1.2846327319992713E-003   5.7285295168504979E-005
  0.31415926535897931        4.4100000000000001        4.4100000000000001        1.4800482565890190E-003   5.8068997083604985E-005
  0.31415926535897931        4.4100000000000001        4.8100000000000005        1.5302913170097598E-003   6.2926713566632147E-005
  0.31415926535897931        4.4100000000000001        5.2100000000000000        1.3360587244469035E-003   5.5143452594134232E-005
  0.31415926535897931        4.4100000000000001        5.6100000000000003        1.1775408188868461E-003   6.1186366194328936E-005
  0.31415926535897931        4.4100000000000001        6.0099999999999998        1.0131963945386921E-003   5.4904898838027054E-005
  0.31415926535897931        4.4100000000000001        6.4100000000000001        6.8905307166120964E-004   5.9414037714828070E-005
  0.31415926535897931        4.4100000000000001        6.8100000000000005        6.5513184712566149E-004   5.9550884179790104E-005
  0.31415926535897931        4.4100000000000001        7.2100000000000000        4.7979039963680874E-004   6.0813472969422960E-005
  0.31415926535897931        4.4100000000000001        7.6100000000000003        3.3112743815357372E-004   6.4683664983224224E-005
  0.31415926535897931        4.4100000000000001        8.0099999999999998        3.4632061454953458E-004   5.7455499663661911E-005
  0.31415926535897931        4.4100000000000001        8.4100000000000001        2.3366644729168931E-004   5.8781566785264411E-005
  0.31415926535897931        4.4100000000000001        8.8100000000000005        1.5595125149302550E-004   6.1059410746303058E-005
  0.31415926535897931        4.4100000000000001        9.2100000000000009        2.3171852404295010E-004   5.6787681196839059E-005
  0.31415926535897931        4.4100000000000001        9.6100000000000012        1.2732608836898027E-004   5.8250338849446087E-005
  0.31415926535897931        4.4100000000000001        10.010000000000000        1.0712189876462379E-004   6.2507963356484960E-005
  0.31415926535897931        4.8100000000000005        1.0000000000000000E-002  -1.1718673451396069E-004   7.5234294814817012E-007
  0.31415926535897931        4.8100000000000005       0.41000000000000003       -4.7185041478658863E-003   2.6445045783910661E-005
  0.31415926535897931        4.8100000000000005       0.81000000000000005       -8.4951664421536958E-003   3.9205703447135260E-005
  0.31415926535897931        4.8100000000000005        1.2100000000000002       -1.0557483016704949E-002   5.3979914094093529E-005
  0.31415926535897931        4.8100000000000005        1.6100000000000001       -1.0269304621936351E-002   5.8592999417456587E-005
  0.31415926535897931        4.8100000000000005        2.0099999999999998       -8.1376996056315015E-003   6.0522387176289409E-005
  0.31415926535897931        4.8100000000000005        2.4100000000000001       -4.9599709552643582E-003   6.4297972329578084E-005
  0.31415926535897931        4.8100000000000005        2.8100000000000001       -2.2569079492369970E-003   6.4175384395012431E-005
  0.31415926535897931        4.8100000000000005        3.2100000000000000       -4.6929029980990442E-004   5.8837516285874261E-005
  0.31415926535897931        4.8100000000000005        3.6099999999999999        7.8433309758749420E-004   6.1120571269889843E-005
  0.31415926535897931        4.8100000000000005        4.0099999999999998        1.4704426680305564E-003   6.2611473152260198E-005
  0.31415926535897931        4.8100000000000005        4.4100000000000001        1.7788898432089387E-003   6.6590635040695496E-005
  0.31415926535897931        4.8100000000000005        4.8100000000000005        1.7596253430344014E-003   6.0167627199326914E-005
  0.31415926535897931        4.8100000000000005        5.2100000000000000        1.6498701472698147E-003   6.1299672121478181E-005
  0.31415926535897931        4.8100000000000005        5.6100000000000003        1.5209811814162753E-003   6.9970954836714248E-005
  0.31415926535897931        4.8100000000000005        6.0099999999999998        1.2170356763024225E-003   6.6543356642448012E-005
  0.31415926535897931        4.8100000000000005        6.4100000000000001        1.0242089592739935E-003   6.5059488673634817E-005
  0.31415926535897931        4.8100000000000005        6.8100000000000005        7.9787869303137916E-004   5.8606429774741451E-005
  0.31415926535897931        4.8100000000000005        7.2100000000000000        4.2579815876410719E-004   6.1010744228249117E-005
  0.31415926535897931        4.8100000000000005        7.6100000000000003        5.7815520465100525E-004   6.5502590422570492E-005
  0.31415926535897931        4.8100000000000005        8.0099999999999998        2.8991960530147325E-004   6.0458781977025399E-005
  0.31415926535897931        4.8100000000000005        8.4100000000000001        2.1291156975689543E-004   5.8857665406426278E-005
  0.31415926535897931        4.8100000000000005        8.8100000000000005        2.7200373431353645E-004   6.1638449904336234E-005
  0.31415926535897931        4.8100000000000005        9.2100000000000009        1.8732725436592179E-004   6.5456860376483320E-005
  0.31415926535897931        4.8100000000000005        9.6100000000000012        1.8963162206267795E-004   6.2019106990762011E-005
  0.31415926535897931        4.8100000000000005        10.010000000000000        1.2144890573519280E-004   6.1940939580785130E-005
  0.31415926535897931        5.2100000000000000        1.0000000000000000E-002  -9.6323854422705811E-005   7.2280609337014552E-007
  0.31415926535897931        5.2100000000000000       0.41000000000000003       -3.8575990644172790E-003   2.9504336882069421E-005
  0.31415926535897931        5.2100000000000000       0.81000000000000005       -7.1239128151606556E-003   4.5100511122410250E-005
  0.31415926535897931        5.2100000000000000        1.2100000000000002       -9.3002222963993759E-003   5.3840859862175554E-005
  0.31415926535897931        5.2100000000000000        1.6100000000000001       -9.7786291051740973E-003   6.1856882605481321E-005
  0.31415926535897931        5.2100000000000000        2.0099999999999998       -8.3390137130883030E-003   6.1890547275397681E-005
  0.31415926535897931        5.2100000000000000        2.4100000000000001       -5.5155877644174761E-003   6.2961566163035205E-005
  0.31415926535897931        5.2100000000000000        2.8100000000000001       -2.8326387975534223E-003   6.2842223009449224E-005
  0.31415926535897931        5.2100000000000000        3.2100000000000000       -5.8737319306256038E-004   6.9036708417956886E-005
  0.31415926535897931        5.2100000000000000        3.6099999999999999        6.9749208717442260E-004   6.4716249046020387E-005
  0.31415926535897931        5.2100000000000000        4.0099999999999998        1.6063930737099654E-003   6.7369142645527129E-005
  0.31415926535897931        5.2100000000000000        4.4100000000000001        1.7984501718851351E-003   6.3163533511300220E-005
  0.31415926535897931        5.2100000000000000        4.8100000000000005        2.0249001902994954E-003   6.1965676938196870E-005
  0.31415926535897931        5.2100000000000000        5.2100000000000000        1.8899432984066978E-003   6.5740496009792095E-005
  0.31415926535897931        5.2100000000000000        5.6100000000000003        1.5198826320550261E-003   6.1660648766736584E-005
  0.31415926535897931        5.2100000000000000        6.0099999999999998        1.3868016847649006E-003   6.6318175554447767E-005
  0.31415926535897931        5.2100000000000000        6.4100000000000001        1.1117718152521543E-003   6.7651243019352153E-005
  0.31415926535897931        5.2100000000000000        6.8100000000000005        9.0889664920965909E-004   7.0783437890144029E-005
  0.31415926535897931        5.2100000000000000        7.2100000000000000        7.4272762901103054E-004   6.8157975048474596E-005
  0.31415926535897931        5.2100000000000000        7.6100000000000003        6.6759986287126777E-004   6.3427121934497466E-005
  0.31415926535897931        5.2100000000000000        8.0099999999999998        4.1997607449385473E-004   6.3958521953842994E-005
  0.31415926535897931        5.2100000000000000        8.4100000000000001        3.8291755710308023E-004   6.5810812734211089E-005
  0.31415926535897931        5.2100000000000000        8.8100000000000005        3.4223289809374763E-004   6.1070178488412550E-005
  0.31415926535897931        5.2100000000000000        9.2100000000000009        1.7770599963075874E-004   6.7262131052801336E-005
  0.31415926535897931        5.2100000000000000        9.6100000000000012        1.6725578296863301E-004   6.7008553358247888E-005
  0.31415926535897931        5.2100000000000000        10.010000000000000       -6.4245823899279427E-005   7.0402941912519031E-005
  0.31415926535897931        5.6100000000000003        1.0000000000000000E-002  -7.6948177620112936E-005   8.6817834721314295E-007
  0.31415926535897931        5.6100000000000003       0.41000000000000003       -3.1155222202827199E-003   2.7688179331664285E-005
  0.31415926535897931        5.6100000000000003       0.81000000000000005       -5.7755162653625423E-003   4.5901246849959791E-005
  0.31415926535897931        5.6100000000000003        1.2100000000000002       -7.9068181441210271E-003   5.4611341381570449E-005
  0.31415926535897931        5.6100000000000003        1.6100000000000001       -8.7830568688014761E-003   6.3705490354021291E-005
  0.31415926535897931        5.6100000000000003        2.0099999999999998       -8.0607208473221972E-003   6.1206171339554615E-005
  0.31415926535897931        5.6100000000000003        2.4100000000000001       -5.9028766337176639E-003   6.4380737432312212E-005
  0.31415926535897931        5.6100000000000003        2.8100000000000001       -3.3875786229457250E-003   6.3379223937440684E-005
  0.31415926535897931        5.6100000000000003        3.2100000000000000       -1.1053529085445135E-003   6.7406637290408337E-005
  0.31415926535897931        5.6100000000000003        3.6099999999999999        4.1833257122330584E-004   6.8490984729588619E-005
  0.31415926535897931        5.6100000000000003        4.0099999999999998        1.5895572709696808E-003   6.7010585837230205E-005
  0.31415926535897931        5.6100000000000003        4.4100000000000001        1.9124911171013279E-003   7.2770320269774022E-005
  0.31415926535897931        5.6100000000000003        4.8100000000000005        2.1802313373277637E-003   6.7665766796113459E-005
  0.31415926535897931        5.6100000000000003        5.2100000000000000        2.1303210424271531E-003   7.0478607474675867E-005
  0.31415926535897931        5.6100000000000003        5.6100000000000003        2.0162808792116571E-003   7.1774719304997422E-005
  0.31415926535897931        5.6100000000000003        6.0099999999999998        1.7406592050188247E-003   7.4003526076197093E-005
  0.31415926535897931        5.6100000000000003        6.4100000000000001        1.4206936457468208E-003   6.5791458133329634E-005
  0.31415926535897931        5.6100000000000003        6.8100000000000005        1.1619574568613538E-003   6.9501549229764950E-005
  0.31415926535897931        5.6100000000000003        7.2100000000000000        1.0543871855792338E-003   6.8464702262534624E-005
  0.31415926535897931        5.6100000000000003        7.6100000000000003        6.6874496336636312E-004   8.5038145567268534E-005
  0.31415926535897931        5.6100000000000003        8.0099999999999998        5.0588008738916112E-004   7.4223791436030912E-005
  0.31415926535897931        5.6100000000000003        8.4100000000000001        4.9726982455754935E-004   7.3749933216439998E-005
  0.31415926535897931        5.6100000000000003        8.8100000000000005        3.0783855704371259E-004   7.4607291295803016E-005
  0.31415926535897931        5.6100000000000003        9.2100000000000009        2.8024019263724466E-004   6.8114083327103374E-005
  0.31415926535897931        5.6100000000000003        9.6100000000000012        1.4945178303816953E-004   7.5155792865129299E-005
  0.31415926535897931        5.6100000000000003        10.010000000000000        1.5846488620375584E-004   7.4034353433299977E-005
  0.31415926535897931        6.0099999999999998        1.0000000000000000E-002  -5.8177008993740339E-005   8.0800736851542810E-007
  0.31415926535897931        6.0099999999999998       0.41000000000000003       -2.3536116859549359E-003   2.8751491849961373E-005
  0.31415926535897931        6.0099999999999998       0.81000000000000005       -4.5876220633405233E-003   4.8691947616618236E-005
  0.31415926535897931        6.0099999999999998        1.2100000000000002       -6.3994639320403279E-003   5.6936502327657902E-005
  0.31415926535897931        6.0099999999999998        1.6100000000000001       -7.4235338422126819E-003   7.0196371061015278E-005
  0.31415926535897931        6.0099999999999998        2.0099999999999998       -7.4151890137654011E-003   7.1032494932464052E-005
  0.31415926535897931        6.0099999999999998        2.4100000000000001       -6.0762533726912956E-003   6.6651555610977659E-005
  0.31415926535897931        6.0099999999999998        2.8100000000000001       -3.7037251056787320E-003   7.1395551241097368E-005
  0.31415926535897931        6.0099999999999998        3.2100000000000000       -1.5287781888139098E-003   6.9533945831289822E-005
  0.31415926535897931        6.0099999999999998        3.6099999999999999        2.5764709126794666E-004   7.3925712593509232E-005
  0.31415926535897931        6.0099999999999998        4.0099999999999998        1.3587531985056400E-003   7.4534479940526667E-005
  0.31415926535897931        6.0099999999999998        4.4100000000000001        2.1102191615830065E-003   6.9659208543595239E-005
  0.31415926535897931        6.0099999999999998        4.8100000000000005        2.2995106451073506E-003   7.7038302503988361E-005
  0.31415926535897931        6.0099999999999998        5.2100000000000000        2.2978627778309337E-003   6.8405080260618077E-005
  0.31415926535897931        6.0099999999999998        5.6100000000000003        2.2072117614295684E-003   7.6662773182898476E-005
  0.31415926535897931        6.0099999999999998        6.0099999999999998        1.9147364497640433E-003   7.2832764779355943E-005
  0.31415926535897931        6.0099999999999998        6.4100000000000001        1.7426937485553987E-003   7.5793152126674699E-005
  0.31415926535897931        6.0099999999999998        6.8100000000000005        1.2954354687591222E-003   7.7834166634762250E-005
  0.31415926535897931        6.0099999999999998        7.2100000000000000        1.0135932338665237E-003   7.8244104589915659E-005
  0.31415926535897931        6.0099999999999998        7.6100000000000003        9.1934774184831319E-004   7.9446133002230131E-005
  0.31415926535897931        6.0099999999999998        8.0099999999999998        5.2667130145288862E-004   7.5807356837988168E-005
  0.31415926535897931        6.0099999999999998        8.4100000000000001        4.8001539911802778E-004   7.6495858740828831E-005
  0.31415926535897931        6.0099999999999998        8.8100000000000005        4.2616559629858706E-004   7.0890151857004789E-005
  0.31415926535897931        6.0099999999999998        9.2100000000000009        3.6640609845893041E-004   7.6334349829838049E-005
  0.31415926535897931        6.0099999999999998        9.6100000000000012        4.0651974855888463E-004   7.3146863460620801E-005
  0.31415926535897931        6.0099999999999998        10.010000000000000        2.4470605182487482E-004   7.9938414141626408E-005
  0.31415926535897931        6.4100000000000001        1.0000000000000000E-002  -4.2104191110900768E-005   8.6324256305114276E-007
  0.31415926535897931        6.4100000000000001       0.41000000000000003       -1.7042146353238249E-003   3.2402432242440793E-005
  0.31415926535897931        6.4100000000000001       0.81000000000000005       -3.3487145055830069E-003   5.2324059988151473E-005
  0.31415926535897931        6.4100000000000001        1.2100000000000002       -4.9654552122774089E-003   5.6146304693556587E-005
  0.31415926535897931        6.4100000000000001        1.6100000000000001       -6.1332209372583360E-003   6.7400180087410477E-005
  0.31415926535897931        6.4100000000000001        2.0099999999999998       -6.3368061283344988E-003   7.3301958738659489E-005
  0.31415926535897931        6.4100000000000001        2.4100000000000001       -5.6529612130220242E-003   7.2736134532614056E-005
  0.31415926535897931        6.4100000000000001        2.8100000000000001       -3.7011245422448073E-003   7.6974570428038462E-005
  0.31415926535897931        6.4100000000000001        3.2100000000000000       -1.9035331127584972E-003   7.9101146341637973E-005
  0.31415926535897931        6.4100000000000001        3.6099999999999999        1.1628267805784175E-004   7.9960917130549944E-005
  0.31415926535897931        6.4100000000000001        4.0099999999999998        1.2500951278534150E-003   7.5770666014959818E-005
  0.31415926535897931        6.4100000000000001        4.4100000000000001        2.1536529521863812E-003   7.3099265921587172E-005
  0.31415926535897931        6.4100000000000001        4.8100000000000005        2.4382100600496793E-003   7.7139910516690210E-005
  0.31415926535897931        6.4100000000000001        5.2100000000000000        2.5224702606098247E-003   7.4040163817271288E-005
  0.31415926535897931        6.4100000000000001        5.6100000000000003        2.3541503580034873E-003   7.5307434610081989E-005
  0.31415926535897931        6.4100000000000001        6.0099999999999998        2.3262067984587652E-003   7.9653562447789086E-005
  0.31415926535897931        6.4100000000000001        6.4100000000000001        1.9763146992051901E-003   7.3770220026005181E-005
  0.31415926535897931        6.4100000000000001        6.8100000000000005        1.6716559901963769E-003   6.9657549561269648E-005
  0.31415926535897931        6.4100000000000001        7.2100000000000000        1.3073359071061131E-003   7.9014599307218651E-005
  0.31415926535897931        6.4100000000000001        7.6100000000000003        9.8071372166605268E-004   7.8266062742638070E-005
  0.31415926535897931        6.4100000000000001        8.0099999999999998        7.3439265657324006E-004   8.0270416744378185E-005
  0.31415926535897931        6.4100000000000001        8.4100000000000001        6.3992841131639273E-004   7.9988224470023034E-005
  0.31415926535897931        6.4100000000000001        8.8100000000000005        5.4454540939780148E-004   7.3767173447360099E-005
  0.31415926535897931        6.4100000000000001        9.2100000000000009        4.0296448369133624E-004   7.6143942421817037E-005
  0.31415926535897931        6.4100000000000001        9.6100000000000012        3.1092051862524958E-004   8.1109748405956076E-005
  0.31415926535897931        6.4100000000000001        10.010000000000000        1.9999896111109485E-004   7.6107576590356212E-005
  0.31415926535897931        6.8100000000000005        1.0000000000000000E-002  -2.8556475280395615E-005   8.7551842866683861E-007
  0.31415926535897931        6.8100000000000005       0.41000000000000003       -1.1511882304812218E-003   3.2949526599950724E-005
  0.31415926535897931        6.8100000000000005       0.81000000000000005       -2.3978605876813553E-003   5.1421562788984653E-005
  0.31415926535897931        6.8100000000000005        1.2100000000000002       -3.6420538896869792E-003   5.9151727658128580E-005
  0.31415926535897931        6.8100000000000005        1.6100000000000001       -4.6457108269492243E-003   7.1303993936183973E-005
  0.31415926535897931        6.8100000000000005        2.0099999999999998       -5.3204173608417853E-003   7.1545705536884646E-005
  0.31415926535897931        6.8100000000000005        2.4100000000000001       -4.9856403389087122E-003   7.0740247774007722E-005
  0.31415926535897931        6.8100000000000005        2.8100000000000001       -4.0717626020874047E-003   7.5870951430390476E-005
  0.31415926535897931        6.8100000000000005        3.2100000000000000       -2.0763859952316406E-003   7.3408168926038752E-005
  0.31415926535897931        6.8100000000000005        3.6099999999999999       -2.4831812364252968E-004   7.7184176365505545E-005
  0.31415926535897931        6.8100000000000005        4.0099999999999998        1.0903641882695611E-003   7.6888652867066832E-005
  0.31415926535897931        6.8100000000000005        4.4100000000000001        2.0887765086736974E-003   7.9237215096198584E-005
  0.31415926535897931        6.8100000000000005        4.8100000000000005        2.5253903568833464E-003   7.5341335999104159E-005
  0.31415926535897931        6.8100000000000005        5.2100000000000000        2.7035401068021088E-003   8.4432095045567940E-005
  0.31415926535897931        6.8100000000000005        5.6100000000000003        2.6924330195977554E-003   7.4463999343840734E-005
  0.31415926535897931        6.8100000000000005        6.0099999999999998        2.4022468990469938E-003   8.0096253873506094E-005
  0.31415926535897931        6.8100000000000005        6.4100000000000001        2.0733172370092402E-003   8.2427496005742503E-005
  0.31415926535897931        6.8100000000000005        6.8100000000000005        1.7281835421651226E-003   7.7923720515063105E-005
  0.31415926535897931        6.8100000000000005        7.2100000000000000        1.5643512715466195E-003   8.1684076215689060E-005
  0.31415926535897931        6.8100000000000005        7.6100000000000003        1.0340316376181214E-003   7.9964037668478764E-005
  0.31415926535897931        6.8100000000000005        8.0099999999999998        1.0331491003159154E-003   7.9916894513489957E-005
  0.31415926535897931        6.8100000000000005        8.4100000000000001        9.7048854897008536E-004   8.1029646854706585E-005
  0.31415926535897931        6.8100000000000005        8.8100000000000005        8.1123609587880274E-004   7.8360465357048891E-005
  0.31415926535897931        6.8100000000000005        9.2100000000000009        5.1238429900773833E-004   8.0223469402159822E-005
  0.31415926535897931        6.8100000000000005        9.6100000000000012        2.9337604868895654E-004   8.1568598536592402E-005
  0.31415926535897931        6.8100000000000005        10.010000000000000        3.0609444286240731E-004   8.2240557713901468E-005
  0.31415926535897931        7.2100000000000000        1.0000000000000000E-002  -1.6315296464935970E-005   9.7866002534672636E-007
  0.31415926535897931        7.2100000000000000       0.41000000000000003       -7.0408458619539605E-004   3.1676759466235289E-005
  0.31415926535897931        7.2100000000000000       0.81000000000000005       -1.4523913515453412E-003   5.1428409032879883E-005
  0.31415926535897931        7.2100000000000000        1.2100000000000002       -2.3506226986365147E-003   6.7165394249197170E-005
  0.31415926535897931        7.2100000000000000        1.6100000000000001       -3.3761076311603997E-003   6.7314567480292683E-005
  0.31415926535897931        7.2100000000000000        2.0099999999999998       -3.9194959445825496E-003   8.0082041036831007E-005
  0.31415926535897931        7.2100000000000000        2.4100000000000001       -4.1596239778637634E-003   8.2530797182918958E-005
  0.31415926535897931        7.2100000000000000        2.8100000000000001       -3.4742128523164158E-003   8.0294887309309118E-005
  0.31415926535897931        7.2100000000000000        3.2100000000000000       -2.1187239814070015E-003   8.0917922383161778E-005
  0.31415926535897931        7.2100000000000000        3.6099999999999999       -4.9148148868193801E-004   8.0232810252733506E-005
  0.31415926535897931        7.2100000000000000        4.0099999999999998        9.0716925758297067E-004   8.9114597085928769E-005
  0.31415926535897931        7.2100000000000000        4.4100000000000001        1.8187794403855774E-003   7.9427450176035647E-005
  0.31415926535897931        7.2100000000000000        4.8100000000000005        2.4385055299904869E-003   7.9735671442652585E-005
  0.31415926535897931        7.2100000000000000        5.2100000000000000        2.9111038977379551E-003   8.6119222299015669E-005
  0.31415926535897931        7.2100000000000000        5.6100000000000003        2.9025128714336964E-003   7.9844886941459991E-005
  0.31415926535897931        7.2100000000000000        6.0099999999999998        2.6278107752954107E-003   8.4215723974095808E-005
  0.31415926535897931        7.2100000000000000        6.4100000000000001        2.3328347863918377E-003   7.9998722703760039E-005
  0.31415926535897931        7.2100000000000000        6.8100000000000005        2.0341614578517470E-003   8.1335234065183800E-005
  0.31415926535897931        7.2100000000000000        7.2100000000000000        1.6510502443183852E-003   8.8587054371965071E-005
  0.31415926535897931        7.2100000000000000        7.6100000000000003        1.4812835643030465E-003   8.8727550830845623E-005
  0.31415926535897931        7.2100000000000000        8.0099999999999998        1.2065020235233713E-003   8.8772918035875004E-005
  0.31415926535897931        7.2100000000000000        8.4100000000000001        8.9632382275544274E-004   8.0911221410058173E-005
  0.31415926535897931        7.2100000000000000        8.8100000000000005        7.0171792944484718E-004   8.7513208252836742E-005
  0.31415926535897931        7.2100000000000000        9.2100000000000009        5.8171179650415099E-004   8.2696834262929839E-005
  0.31415926535897931        7.2100000000000000        9.6100000000000012        5.0650605330188601E-004   8.2744745642124846E-005
  0.31415926535897931        7.2100000000000000        10.010000000000000        2.5895524656684361E-004   9.5449466489823997E-005
  0.31415926535897931        7.6100000000000003        1.0000000000000000E-002  -7.6604067560133059E-006   9.2233727772031211E-007
  0.31415926535897931        7.6100000000000003       0.41000000000000003       -2.8573538409645713E-004   3.1394766847264763E-005
  0.31415926535897931        7.6100000000000003       0.81000000000000005       -8.0665947283936482E-004   5.2831185672997217E-005
  0.31415926535897931        7.6100000000000003        1.2100000000000002       -1.3079151665844780E-003   6.5719196141763352E-005
  0.31415926535897931        7.6100000000000003        1.6100000000000001       -1.9765562640843793E-003   7.2942737859157556E-005
  0.31415926535897931        7.6100000000000003        2.0099999999999998       -2.7884757242697704E-003   7.4283457561289849E-005
  0.31415926535897931        7.6100000000000003        2.4100000000000001       -3.1689459866740739E-003   7.7572754956794910E-005
  0.31415926535897931        7.6100000000000003        2.8100000000000001       -2.8370863024162357E-003   8.6377224608495556E-005
  0.31415926535897931        7.6100000000000003        3.2100000000000000       -2.0467494829620341E-003   8.1191144445174628E-005
  0.31415926535897931        7.6100000000000003        3.6099999999999999       -5.9527906951724449E-004   8.7374797530512328E-005
  0.31415926535897931        7.6100000000000003        4.0099999999999998        7.5704345991738943E-004   8.4117435342893809E-005
  0.31415926535897931        7.6100000000000003        4.4100000000000001        1.8374976318932756E-003   8.7339730773026508E-005
  0.31415926535897931        7.6100000000000003        4.8100000000000005        2.5411230055461067E-003   8.9627990365019147E-005
  0.31415926535897931        7.6100000000000003        5.2100000000000000        3.0307057418685062E-003   8.2562255047529781E-005
  0.31415926535897931        7.6100000000000003        5.6100000000000003        3.0172112842724854E-003   8.9100808779941820E-005
  0.31415926535897931        7.6100000000000003        6.0099999999999998        2.8436404622844934E-003   9.0147862437761400E-005
  0.31415926535897931        7.6100000000000003        6.4100000000000001        2.5930505128035045E-003   8.1033658011166030E-005
  0.31415926535897931        7.6100000000000003        6.8100000000000005        2.2195721887660687E-003   8.6207156311659034E-005
  0.31415926535897931        7.6100000000000003        7.2100000000000000        1.9856016952820329E-003   9.0760537484057809E-005
  0.31415926535897931        7.6100000000000003        7.6100000000000003        1.4707760837814696E-003   9.0874895536922909E-005
  0.31415926535897931        7.6100000000000003        8.0099999999999998        1.3401687754772652E-003   8.6912716679378343E-005
  0.31415926535897931        7.6100000000000003        8.4100000000000001        9.5638546065595546E-004   8.2763140713629639E-005
  0.31415926535897931        7.6100000000000003        8.8100000000000005        8.6035562650336561E-004   7.9348989098106695E-005
  0.31415926535897931        7.6100000000000003        9.2100000000000009        6.6573501376823415E-004   9.2605332119842518E-005
  0.31415926535897931        7.6100000000000003        9.6100000000000012        6.5850390198720959E-004   8.6518599862784757E-005
  0.31415926535897931        7.6100000000000003        10.010000000000000        2.8583324339545471E-004   8.4082190767833021E-005
  0.31415926535897931        8.0099999999999998        1.0000000000000000E-002  -1.4245926117337519E-006   8.7476723419724551E-007
  0.31415926535897931        8.0099999999999998       0.41000000000000003       -3.2982043313081302E-005   3.4372141102117778E-005
  0.31415926535897931        8.0099999999999998       0.81000000000000005       -1.1413073736046348E-004   5.7168855045034585E-005
  0.31415926535897931        8.0099999999999998        1.2100000000000002       -4.6350263065936633E-004   6.9237863872821965E-005
  0.31415926535897931        8.0099999999999998        1.6100000000000001       -9.5406205909897646E-004   7.6219168885844542E-005
  0.31415926535897931        8.0099999999999998        2.0099999999999998       -1.4525858971845592E-003   9.1620952536696499E-005
  0.31415926535897931        8.0099999999999998        2.4100000000000001       -1.9387227437575203E-003   8.3455357705939243E-005
  0.31415926535897931        8.0099999999999998        2.8100000000000001       -2.2567813005362636E-003   9.5274080307670896E-005
  0.31415926535897931        8.0099999999999998        3.2100000000000000       -1.7781526077357466E-003   8.5309859184118619E-005
  0.31415926535897931        8.0099999999999998        3.6099999999999999       -7.1688343813712356E-004   8.4311467585309921E-005
  0.31415926535897931        8.0099999999999998        4.0099999999999998        7.5979561940944568E-004   9.4157601856874180E-005
  0.31415926535897931        8.0099999999999998        4.4100000000000001        1.7573081060791318E-003   8.7390029523001938E-005
  0.31415926535897931        8.0099999999999998        4.8100000000000005        2.2424203587702485E-003   8.7942054334063310E-005
  0.31415926535897931        8.0099999999999998        5.2100000000000000        2.8530091400001405E-003   8.8370166278243218E-005
  0.31415926535897931        8.0099999999999998        5.6100000000000003        3.1105537453609698E-003   9.1239482718239782E-005
  0.31415926535897931        8.0099999999999998        6.0099999999999998        2.8499066685767475E-003   9.3665100307011346E-005
  0.31415926535897931        8.0099999999999998        6.4100000000000001        2.8537512244828900E-003   9.0286840073485868E-005
  0.31415926535897931        8.0099999999999998        6.8100000000000005        2.4645047950063305E-003   9.2631258795329257E-005
  0.31415926535897931        8.0099999999999998        7.2100000000000000        2.1850977297815902E-003   8.4193228198759380E-005
  0.31415926535897931        8.0099999999999998        7.6100000000000003        1.8223598731051556E-003   8.5861705432515282E-005
  0.31415926535897931        8.0099999999999998        8.0099999999999998        1.4250723145989984E-003   8.5382918464985941E-005
  0.31415926535897931        8.0099999999999998        8.4100000000000001        1.0193940414053697E-003   9.1277424843143318E-005
  0.31415926535897931        8.0099999999999998        8.8100000000000005        1.0341581784375144E-003   8.1650548749385442E-005
  0.31415926535897931        8.0099999999999998        9.2100000000000009        7.5909737664580181E-004   8.5308953093179686E-005
  0.31415926535897931        8.0099999999999998        9.6100000000000012        5.9102721445537061E-004   8.6774071989920216E-005
  0.31415926535897931        8.0099999999999998        10.010000000000000        3.6039525424075340E-004   9.4591093229924285E-005
  0.31415926535897931        8.4100000000000001        1.0000000000000000E-002   5.1089392879232780E-006   9.4066167210696060E-007
  0.31415926535897931        8.4100000000000001       0.41000000000000003        2.3746935813323607E-004   3.4954207204154067E-005
  0.31415926535897931        8.4100000000000001       0.81000000000000005        2.8881532439048842E-004   6.1924119917396880E-005
  0.31415926535897931        8.4100000000000001        1.2100000000000002        3.1617160971297669E-004   6.9598329765428919E-005
  0.31415926535897931        8.4100000000000001        1.6100000000000001       -8.1555171295351209E-005   8.5077540664359568E-005
  0.31415926535897931        8.4100000000000001        2.0099999999999998       -5.8444528797078920E-004   8.6251387483142670E-005
  0.31415926535897931        8.4100000000000001        2.4100000000000001       -9.4676047446224428E-004   8.2269987614345591E-005
  0.31415926535897931        8.4100000000000001        2.8100000000000001       -1.1942249861080698E-003   8.8351449323428638E-005
  0.31415926535897931        8.4100000000000001        3.2100000000000000       -1.1887641678070071E-003   9.1476743071290551E-005
  0.31415926535897931        8.4100000000000001        3.6099999999999999       -5.9231101033396219E-004   9.3269660054754090E-005
  0.31415926535897931        8.4100000000000001        4.0099999999999998        2.3298509791400921E-004   9.4370743472247802E-005
  0.31415926535897931        8.4100000000000001        4.4100000000000001        1.4700060501604167E-003   8.2778602670511721E-005
  0.31415926535897931        8.4100000000000001        4.8100000000000005        2.3705101019674811E-003   8.4674256077685244E-005
  0.31415926535897931        8.4100000000000001        5.2100000000000000        3.1402428263357196E-003   9.0345750726857025E-005
  0.31415926535897931        8.4100000000000001        5.6100000000000003        3.2821309353811170E-003   8.9566329226070454E-005
  0.31415926535897931        8.4100000000000001        6.0099999999999998        3.4076492131951300E-003   8.9290462830722675E-005
  0.31415926535897931        8.4100000000000001        6.4100000000000001        2.9453018764614681E-003   8.9899842861994704E-005
  0.31415926535897931        8.4100000000000001        6.8100000000000005        2.8531353466683886E-003   8.4892343135159514E-005
  0.31415926535897931        8.4100000000000001        7.2100000000000000        2.3935873415751011E-003   8.4552969919666433E-005
  0.31415926535897931        8.4100000000000001        7.6100000000000003        2.0414492289141562E-003   9.2412672350579748E-005
  0.31415926535897931        8.4100000000000001        8.0099999999999998        1.6404167588367183E-003   8.8611771011255121E-005
  0.31415926535897931        8.4100000000000001        8.4100000000000001        1.3534889572677129E-003   8.7576670975158697E-005
  0.31415926535897931        8.4100000000000001        8.8100000000000005        1.2068503270159861E-003   8.8052014910291931E-005
  0.31415926535897931        8.4100000000000001        9.2100000000000009        8.5666132769831086E-004   8.9630092934821955E-005
  0.31415926535897931        8.4100000000000001        9.6100000000000012        5.9744147093484005E-004   9.6499077602723833E-005
  0.31415926535897931        8.4100000000000001        10.010000000000000        6.1373252808792134E-004   8.8554490528461389E-005
  0.31415926535897931        8.8100000000000005        1.0000000000000000E-002   1.0056896988504079E-005   1.0034832739052855E-006
  0.31415926535897931        8.8100000000000005       0.41000000000000003        4.5257871790278521E-004   3.7834424890760587E-005
  0.31415926535897931        8.8100000000000005       0.81000000000000005        6.1671394292031091E-004   6.6379348037821486E-005
  0.31415926535897931        8.8100000000000005        1.2100000000000002        7.2828172038063535E-004   7.2232844810415778E-005
  0.31415926535897931        8.8100000000000005        1.6100000000000001        6.0539201630825103E-004   7.8881364299838620E-005
  0.31415926535897931        8.8100000000000005        2.0099999999999998        3.6604677869385622E-004   9.0908379002490515E-005
  0.31415926535897931        8.8100000000000005        2.4100000000000001        1.3430270167276746E-005   8.7713547221343968E-005
  0.31415926535897931        8.8100000000000005        2.8100000000000001       -4.3762981872027748E-004   8.8847424929245096E-005
  0.31415926535897931        8.8100000000000005        3.2100000000000000       -5.8443544028364907E-004   8.4340956389325071E-005
  0.31415926535897931        8.8100000000000005        3.6099999999999999       -2.3757469299595982E-004   9.9314367394642139E-005
  0.31415926535897931        8.8100000000000005        4.0099999999999998        5.1154532742866249E-004   9.4861474870351617E-005
  0.31415926535897931        8.8100000000000005        4.4100000000000001        1.5101568646028341E-003   9.7303983335925490E-005
  0.31415926535897931        8.8100000000000005        4.8100000000000005        2.2349353816377622E-003   9.8086193995171214E-005
  0.31415926535897931        8.8100000000000005        5.2100000000000000        3.0072922247733370E-003   8.9625898091278167E-005
  0.31415926535897931        8.8100000000000005        5.6100000000000003        3.2272893590730460E-003   9.3597368876348458E-005
  0.31415926535897931        8.8100000000000005        6.0099999999999998        3.4767613976767328E-003   9.0521212578985335E-005
  0.31415926535897931        8.8100000000000005        6.4100000000000001        3.2108285424888596E-003   8.5895140866342737E-005
  0.31415926535897931        8.8100000000000005        6.8100000000000005        2.8704470818560761E-003   9.9113267473108235E-005
  0.31415926535897931        8.8100000000000005        7.2100000000000000        2.6887431377291093E-003   9.7361562224426498E-005
  0.31415926535897931        8.8100000000000005        7.6100000000000003        2.3199578005551201E-003   9.0992318507732977E-005
  0.31415926535897931        8.8100000000000005        8.0099999999999998        1.7707745273972042E-003   9.4722322550313938E-005
  0.31415926535897931        8.8100000000000005        8.4100000000000001        1.5289125326495275E-003   8.6447215219391063E-005
  0.31415926535897931        8.8100000000000005        8.8100000000000005        1.1180385802613659E-003   9.8964552396823823E-005
  0.31415926535897931        8.8100000000000005        9.2100000000000009        9.6802536462874545E-004   1.0360485151541918E-004
  0.31415926535897931        8.8100000000000005        9.6100000000000012        7.5550920485163741E-004   9.8047586797870431E-005
  0.31415926535897931        8.8100000000000005        10.010000000000000        5.4455663481254115E-004   9.0652411073201871E-005
  0.31415926535897931        9.2100000000000009        1.0000000000000000E-002   1.1958671811873848E-005   1.0555821165737797E-006
  0.31415926535897931        9.2100000000000009       0.41000000000000003        4.7315199176663534E-004   3.5311737694774557E-005
  0.31415926535897931        9.2100000000000009       0.81000000000000005        8.6880648488089224E-004   6.5219486599196267E-005
  0.31415926535897931        9.2100000000000009        1.2100000000000002        1.1572627780839747E-003   7.9432004650855257E-005
  0.31415926535897931        9.2100000000000009        1.6100000000000001        1.3343518006487195E-003   8.5574014905748718E-005
  0.31415926535897931        9.2100000000000009        2.0099999999999998        1.0658782588653906E-003   9.2834913936472549E-005
  0.31415926535897931        9.2100000000000009        2.4100000000000001        9.1193798490128274E-004   9.1774840345256996E-005
  0.31415926535897931        9.2100000000000009        2.8100000000000001        3.8170919652195256E-004   8.9806668986717897E-005
  0.31415926535897931        9.2100000000000009        3.2100000000000000        1.3649290422554464E-004   9.1844108850660646E-005
  0.31415926535897931        9.2100000000000009        3.6099999999999999        2.9372520559765148E-004   9.5518994525321365E-005
  0.31415926535897931        9.2100000000000009        4.0099999999999998        5.8897064192126925E-004   8.9344155760417534E-005
  0.31415926535897931        9.2100000000000009        4.4100000000000001        1.3355460893909213E-003   9.7951543903734020E-005
  0.31415926535897931        9.2100000000000009        4.8100000000000005        2.1448837240971037E-003   9.5810773294095972E-005
  0.31415926535897931        9.2100000000000009        5.2100000000000000        2.7447473846774826E-003   1.0033293512827573E-004
  0.31415926535897931        9.2100000000000009        5.6100000000000003        3.2879238997490143E-003   9.0388159881838579E-005
  0.31415926535897931        9.2100000000000009        6.0099999999999998        3.6122555291997569E-003   1.0295240591229073E-004
  0.31415926535897931        9.2100000000000009        6.4100000000000001        3.4449921804085059E-003   9.3378706361889037E-005
  0.31415926535897931        9.2100000000000009        6.8100000000000005        3.2156160297338787E-003   9.5372115365252000E-005
  0.31415926535897931        9.2100000000000009        7.2100000000000000        2.7952773030537363E-003   9.5583756262528522E-005
  0.31415926535897931        9.2100000000000009        7.6100000000000003        2.5031439675050589E-003   8.7888728545337593E-005
  0.31415926535897931        9.2100000000000009        8.0099999999999998        2.1279745280790301E-003   9.9489426886975146E-005
  0.31415926535897931        9.2100000000000009        8.4100000000000001        1.8515448559180145E-003   9.6941139757772323E-005
  0.31415926535897931        9.2100000000000009        8.8100000000000005        1.4766821984024765E-003   9.6530870960832466E-005
  0.31415926535897931        9.2100000000000009        9.2100000000000009        1.0853314256965389E-003   9.1763750422833068E-005
  0.31415926535897931        9.2100000000000009        9.6100000000000012        9.0725115068465451E-004   1.0060779553329925E-004
  0.31415926535897931        9.2100000000000009        10.010000000000000        7.2969613617988990E-004   1.0302428121348629E-004
  0.31415926535897931        9.6100000000000012        1.0000000000000000E-002   1.2898464102143215E-005   1.0698443714327483E-006
  0.31415926535897931        9.6100000000000012       0.41000000000000003        5.7087551695430834E-004   3.7338630475027973E-005
  0.31415926535897931        9.6100000000000012       0.81000000000000005        1.0910146398301086E-003   6.5963507858478014E-005
  0.31415926535897931        9.6100000000000012        1.2100000000000002        1.5146956723631050E-003   7.7718180031406805E-005
  0.31415926535897931        9.6100000000000012        1.6100000000000001        1.6379640132407945E-003   1.0126277100340067E-004
  0.31415926535897931        9.6100000000000012        2.0099999999999998        1.7123960890344980E-003   9.4889203539394044E-005
  0.31415926535897931        9.6100000000000012        2.4100000000000001        1.4841871567482141E-003   8.8234609141525601E-005
  0.31415926535897931        9.6100000000000012        2.8100000000000001        1.2486178152200601E-003   9.4523921730272094E-005
  0.31415926535897931        9.6100000000000012        3.2100000000000000        7.3697782129783799E-004   9.1184372645695388E-005
  0.31415926535897931        9.6100000000000012        3.6099999999999999        5.5821239635169212E-004   1.0115518799539336E-004
  0.31415926535897931        9.6100000000000012        4.0099999999999998        8.4077682046023231E-004   9.4235410605657542E-005
  0.31415926535897931        9.6100000000000012        4.4100000000000001        1.3498078108593128E-003   1.0038034738026828E-004
  0.31415926535897931        9.6100000000000012        4.8100000000000005        2.0605837242101406E-003   9.3656381993346161E-005
  0.31415926535897931        9.6100000000000012        5.2100000000000000        2.5287289937668510E-003   9.9501840091004609E-005
  0.31415926535897931        9.6100000000000012        5.6100000000000003        3.0520485199890097E-003   8.8918815160266509E-005
  0.31415926535897931        9.6100000000000012        6.0099999999999998        3.4447529044106346E-003   1.0116606933788313E-004
  0.31415926535897931        9.6100000000000012        6.4100000000000001        3.4710074425918238E-003   9.4118567500942041E-005
  0.31415926535897931        9.6100000000000012        6.8100000000000005        3.4456005322583277E-003   1.0033107403807785E-004
  0.31415926535897931        9.6100000000000012        7.2100000000000000        3.1238058518814988E-003   9.2965542500988077E-005
  0.31415926535897931        9.6100000000000012        7.6100000000000003        2.6648886661920089E-003   1.0277559347508858E-004
  0.31415926535897931        9.6100000000000012        8.0099999999999998        2.2132868128917362E-003   1.0071925659070217E-004
  0.31415926535897931        9.6100000000000012        8.4100000000000001        1.9435516595766957E-003   9.1826367223872741E-005
  0.31415926535897931        9.6100000000000012        8.8100000000000005        1.6334832540819855E-003   9.7467276583021751E-005
  0.31415926535897931        9.6100000000000012        9.2100000000000009        1.3741175415525446E-003   9.6529363027965636E-005
  0.31415926535897931        9.6100000000000012        9.6100000000000012        9.8243935065149817E-004   9.5642218438922268E-005
  0.31415926535897931        9.6100000000000012        10.010000000000000        9.7181450506153111E-004   1.0197753803330857E-004
  0.31415926535897931        10.010000000000000        1.0000000000000000E-002   1.4376093120913957E-005   1.0686955460988815E-006
  0.31415926535897931        10.010000000000000       0.41000000000000003        6.3813266508855673E-004   3.7746009099644385E-005
  0.31415926535897931        10.010000000000000       0.81000000000000005        1.2203440306086904E-003   6.8131936029903843E-005
  0.31415926535897931        10.010000000000000        1.2100000000000002        1.5899683585490784E-003   7.7752039558591507E-005
  0.31415926535897931        10.010000000000000        1.6100000000000001        1.8234006625320444E-003   8.9443410196168865E-005
  0.31415926535897931        10.010000000000000        2.0099999999999998        2.1659057273298683E-003   8.2571295406644153E-005
  0.31415926535897931        10.010000000000000        2.4100000000000001        2.1959287052329352E-003   1.0864681140672960E-004
  0.31415926535897931        10.010000000000000        2.8100000000000001        1.9165067079337517E-003   9.3630686457635523E-005
  0.31415926535897931        10.010000000000000        3.2100000000000000        1.5456510431918731E-003   9.4248882018076844E-005
  0.31415926535897931        10.010000000000000        3.6099999999999999        1.3810453758889287E-003   1.0005983748217948E-004
  0.31415926535897931        10.010000000000000        4.0099999999999998        1.1828378767725503E-003   9.5554382232385636E-005
  0.31415926535897931        10.010000000000000        4.4100000000000001        1.6063345753633471E-003   9.8649862564134942E-005
  0.31415926535897931        10.010000000000000        4.8100000000000005        2.1543224257324907E-003   9.4628207523163722E-005
  0.31415926535897931        10.010000000000000        5.2100000000000000        2.8075908106503437E-003   9.2549646076002740E-005
  0.31415926535897931        10.010000000000000        5.6100000000000003        3.5383150077631146E-003   1.0334697582973165E-004
  0.31415926535897931        10.010000000000000        6.0099999999999998        3.5358544797647307E-003   1.0504686710616097E-004
  0.31415926535897931        10.010000000000000        6.4100000000000001        3.7320620583964981E-003   9.7039679823600439E-005
  0.31415926535897931        10.010000000000000        6.8100000000000005        3.5026875610972351E-003   9.3485768949544681E-005
  0.31415926535897931        10.010000000000000        7.2100000000000000        3.2204704066483032E-003   1.0474263952474971E-004
  0.31415926535897931        10.010000000000000        7.6100000000000003        2.9471936536000914E-003   9.8283781394474984E-005
  0.31415926535897931        10.010000000000000        8.0099999999999998        2.5755327764213931E-003   1.0189585264767561E-004
  0.31415926535897931        10.010000000000000        8.4100000000000001        2.2505298766396582E-003   9.3439464788073546E-005
  0.31415926535897931        10.010000000000000        8.8100000000000005        1.7720318291940516E-003   1.0706917201892023E-004
  0.31415926535897931        10.010000000000000        9.2100000000000009        1.5164419242995819E-003   1.0191059715719971E-004
  0.31415926535897931        10.010000000000000        9.6100000000000012        1.2426526026930568E-003   1.0434052687937759E-004
  0.31415926535897931        10.010000000000000        10.010000000000000        9.8314436424550250E-004   1.1311230923743711E-004
  0.62831853071795862        1.0000000000000000E-002   1.0000000000000000E-002  -4.1122270118934033E-011   3.0429619954601813E-011
  0.62831853071795862        1.0000000000000000E-002  0.41000000000000003       -1.4149637473636507E-009   1.1075497223699944E-009
  0.62831853071795862        1.0000000000000000E-002  0.81000000000000005        6.5177134274312601E-010   1.7542126690049292E-009
  0.62831853071795862        1.0000000000000000E-002   1.2100000000000002       -3.4881799127404093E-009   2.2104869900875218E-009
  0.62831853071795862        1.0000000000000000E-002   1.6100000000000001       -2.5593917269169327E-009   2.7185655159376121E-009
  0.62831853071795862        1.0000000000000000E-002   2.0099999999999998       -2.2282256527764323E-009   2.8870217962763443E-009
  0.62831853071795862        1.0000000000000000E-002   2.4100000000000001       -3.0273269466440513E-009   2.9147050303974472E-009
  0.62831853071795862        1.0000000000000000E-002   2.8100000000000001        4.2420407560384722E-010   1.8832410614408431E-009
  0.62831853071795862        1.0000000000000000E-002   3.2100000000000000        2.4804015676280354E-010   2.8327005177219671E-009
  0.62831853071795862        1.0000000000000000E-002   3.6099999999999999       -4.0990703551367876E-009   2.8698507269994202E-009
  0.62831853071795862        1.0000000000000000E-002   4.0099999999999998       -8.7250049555352423E-009   2.9440031960410664E-009
  0.62831853071795862        1.0000000000000000E-002   4.4100000000000001        2.5531424190191316E-010   2.9249925615896758E-009
  0.62831853071795862        1.0000000000000000E-002   4.8100000000000005        2.1461103401463783E-009   3.4459434101413675E-009
  0.62831853071795862        1.0000000000000000E-002   5.2100000000000000       -4.3679293219890179E-009   2.6050002460838003E-009
  0.62831853071795862        1.0000000000000000E-002   5.6100000000000003       -4.6419382363931075E-010   2.4470922940377003E-009
  0.62831853071795862        1.0000000000000000E-002   6.0099999999999998        1.2531499578688812E-009   2.5284494569473577E-009
  0.62831853071795862        1.0000000000000000E-002   6.4100000000000001        1.0508865539605526E-009   2.6533124441523176E-009
  0.62831853071795862        1.0000000000000000E-002   6.8100000000000005        2.1781222498926049E-009   1.7414819254998858E-009
  0.62831853071795862        1.0000000000000000E-002   7.2100000000000000        1.9687969143691136E-009   1.3604138574377808E-009
  0.62831853071795862        1.0000000000000000E-002   7.6100000000000003        1.0701909106962623E-010   2.7384316809076616E-009
  0.62831853071795862        1.0000000000000000E-002   8.0099999999999998       -3.5895718177619990E-009   2.6058615826159214E-009
  0.62831853071795862        1.0000000000000000E-002   8.4100000000000001       -1.4075489248093713E-009   3.2345838523047028E-009
  0.62831853071795862        1.0000000000000000E-002   8.8100000000000005       -7.1130070380136365E-010   2.2586975852554710E-009
  0.62831853071795862        1.0000000000000000E-002   9.2100000000000009        3.9037774602636107E-009   3.7164402399997778E-009
  0.62831853071795862        1.0000000000000000E-002   9.6100000000000012       -3.3633363109723210E-009   2.1461584697980509E-009
  0.62831853071795862        1.0000000000000000E-002   10.010000000000000       -6.6187782179069350E-009   2.5779914818637815E-009
  0.62831853071795862       0.41000000000000003        1.0000000000000000E-002  -6.1006645733930318E-006   6.1699135785168561E-008
  0.62831853071795862       0.41000000000000003       0.41000000000000003       -1.3623434490490026E-004   1.5671357581909489E-006
  0.62831853071795862       0.41000000000000003       0.81000000000000005       -1.4149140747146213E-004   2.6916450112896210E-006
  0.62831853071795862       0.41000000000000003        1.2100000000000002       -1.0386690532383785E-004   3.4988217688894706E-006
  0.62831853071795862       0.41000000000000003        1.6100000000000001       -6.7846602417875892E-005   4.4044430662682781E-006
  0.62831853071795862       0.41000000000000003        2.0099999999999998       -4.2924255077280049E-005   5.2431724300940937E-006
  0.62831853071795862       0.41000000000000003        2.4100000000000001       -8.6450948699300874E-006   5.3122947478847975E-006
  0.62831853071795862       0.41000000000000003        2.8100000000000001       -5.6430802268038100E-006   4.0761277175680680E-006
  0.62831853071795862       0.41000000000000003        3.2100000000000000        4.1197243317806247E-006   4.1629512306368842E-006
  0.62831853071795862       0.41000000000000003        3.6099999999999999        1.7780803427685257E-005   5.2687528990641829E-006
  0.62831853071795862       0.41000000000000003        4.0099999999999998        1.0102590198176089E-005   4.6912960840138635E-006
  0.62831853071795862       0.41000000000000003        4.4100000000000001        7.7796337926871722E-006   4.4605890968150909E-006
  0.62831853071795862       0.41000000000000003        4.8100000000000005        1.0012633589082666E-005   4.4867747213739050E-006
  0.62831853071795862       0.41000000000000003        5.2100000000000000        1.9908152431280786E-006   5.2065871702822721E-006
  0.62831853071795862       0.41000000000000003        5.6100000000000003        6.6349220101934511E-006   5.1823946577715743E-006
  0.62831853071795862       0.41000000000000003        6.0099999999999998       -2.4692083563535018E-006   4.7327202254834936E-006
  0.62831853071795862       0.41000000000000003        6.4100000000000001        9.5141371997336102E-006   4.2334428854860974E-006
  0.62831853071795862       0.41000000000000003        6.8100000000000005        7.2337640735337177E-007   5.0424504203443576E-006
  0.62831853071795862       0.41000000000000003        7.2100000000000000        1.5231092085402899E-005   4.9291915086589233E-006
  0.62831853071795862       0.41000000000000003        7.6100000000000003       -6.7838528047532070E-006   5.2576154170450695E-006
  0.62831853071795862       0.41000000000000003        8.0099999999999998       -1.5382660321258354E-006   5.6337249878339472E-006
  0.62831853071795862       0.41000000000000003        8.4100000000000001       -1.0088787750143525E-006   4.5461869030902728E-006
  0.62831853071795862       0.41000000000000003        8.8100000000000005        5.4090204528520672E-006   4.4351040620328113E-006
  0.62831853071795862       0.41000000000000003        9.2100000000000009       -1.0314509732221273E-006   5.9920865796494518E-006
  0.62831853071795862       0.41000000000000003        9.6100000000000012       -3.0139818879234352E-006   4.6206084216559264E-006
  0.62831853071795862       0.41000000000000003        10.010000000000000       -5.2596634585116172E-006   5.1020489849254990E-006
  0.62831853071795862       0.81000000000000005        1.0000000000000000E-002  -2.8852537326744677E-005   1.1709803888537229E-007
  0.62831853071795862       0.81000000000000005       0.41000000000000003       -7.7442071075199161E-004   3.8720377350663122E-006
  0.62831853071795862       0.81000000000000005       0.81000000000000005       -7.8642798013907702E-004   6.3505108178995941E-006
  0.62831853071795862       0.81000000000000005        1.2100000000000002       -5.8969171186656845E-004   8.0155681438919267E-006
  0.62831853071795862       0.81000000000000005        1.6100000000000001       -3.6469857262845827E-004   8.6317029473721851E-006
  0.62831853071795862       0.81000000000000005        2.0099999999999998       -1.7188004298823628E-004   1.0352847208870050E-005
  0.62831853071795862       0.81000000000000005        2.4100000000000001       -9.1126431004610699E-005   9.7652216931645759E-006
  0.62831853071795862       0.81000000000000005        2.8100000000000001       -2.5669820889124157E-005   1.1498011379984048E-005
  0.62831853071795862       0.81000000000000005        3.2100000000000000        2.5784645448184427E-006   1.0164538175582879E-005
  0.62831853071795862       0.81000000000000005        3.6099999999999999        2.6728927668274329E-005   9.8997702389494844E-006
  0.62831853071795862       0.81000000000000005        4.0099999999999998        1.3731431525506898E-005   9.2203020436703719E-006
  0.62831853071795862       0.81000000000000005        4.4100000000000001        3.2649672642955914E-005   1.1122766357757557E-005
  0.62831853071795862       0.81000000000000005        4.8100000000000005        1.9631493050858417E-005   1.0422998910033441E-005
  0.62831853071795862       0.81000000000000005        5.2100000000000000        6.2252551343680896E-006   1.0210248735611557E-005
  0.62831853071795862       0.81000000000000005        5.6100000000000003        3.3528686737917847E-006   1.1218890637863134E-005
  0.62831853071795862       0.81000000000000005        6.0099999999999998        1.6814289672972080E-005   1.1716684241492341E-005
  0.62831853071795862       0.81000000000000005        6.4100000000000001        2.2846767998367092E-005   1.1586322287103796E-005
  0.62831853071795862       0.81000000000000005        6.8100000000000005       -4.3988528119294697E-008   1.0666625811116076E-005
  0.62831853071795862       0.81000000000000005        7.2100000000000000        1.1437640266524436E-006   1.0381202026490791E-005
  0.62831853071795862       0.81000000000000005        7.6100000000000003        9.9140027810044665E-006   1.0124182778982486E-005
  0.62831853071795862       0.81000000000000005        8.0099999999999998        5.9653917910117340E-006   1.0407451882962708E-005
  0.62831853071795862       0.81000000000000005        8.4100000000000001        9.4832833030946818E-006   1.0368248770114905E-005
  0.62831853071795862       0.81000000000000005        8.8100000000000005       -2.4120843342089153E-007   1.1393443145931310E-005
  0.62831853071795862       0.81000000000000005        9.2100000000000009       -3.4809188625491717E-006   1.1176321468422177E-005
  0.62831853071795862       0.81000000000000005        9.6100000000000012        9.3565458757137773E-007   9.7465244932176930E-006
  0.62831853071795862       0.81000000000000005        10.010000000000000       -3.3685354778546519E-006   9.9617330870609467E-006
  0.62831853071795862        1.2100000000000002        1.0000000000000000E-002  -6.3330797770027751E-005   2.3045615869887775E-007
  0.62831853071795862        1.2100000000000002       0.41000000000000003       -1.8956016496949096E-003   6.2552149362101775E-006
  0.62831853071795862        1.2100000000000002       0.81000000000000005       -2.0496760742001502E-003   1.1434757357663467E-005
  0.62831853071795862        1.2100000000000002        1.2100000000000002       -1.5317851393401671E-003   1.4019618468255896E-005
  0.62831853071795862        1.2100000000000002        1.6100000000000001       -9.9540925270145898E-004   1.5169372103612625E-005
  0.62831853071795862        1.2100000000000002        2.0099999999999998       -5.1702922554275560E-004   1.5173345463312703E-005
  0.62831853071795862        1.2100000000000002        2.4100000000000001       -2.2708565611311750E-004   1.5020226185174457E-005
  0.62831853071795862        1.2100000000000002        2.8100000000000001       -4.8292086183017589E-005   1.6115962004387941E-005
  0.62831853071795862        1.2100000000000002        3.2100000000000000        1.9640705699339736E-005   1.5771954628565510E-005
  0.62831853071795862        1.2100000000000002        3.6099999999999999        5.4514377305059537E-005   1.6850948396930172E-005
  0.62831853071795862        1.2100000000000002        4.0099999999999998        8.7026007525223164E-005   1.7337473569847908E-005
  0.62831853071795862        1.2100000000000002        4.4100000000000001        6.0146093758242289E-005   1.6747215313159575E-005
  0.62831853071795862        1.2100000000000002        4.8100000000000005        7.2782918146811667E-005   1.8846233276013830E-005
  0.62831853071795862        1.2100000000000002        5.2100000000000000        4.2336944984089781E-005   1.7036756047126906E-005
  0.62831853071795862        1.2100000000000002        5.6100000000000003        3.7745670182674722E-005   1.7562837098712859E-005
  0.62831853071795862        1.2100000000000002        6.0099999999999998        4.3665762528417725E-006   1.6008855217182248E-005
  0.62831853071795862        1.2100000000000002        6.4100000000000001        3.3064026972331209E-005   1.7012046407398590E-005
  0.62831853071795862        1.2100000000000002        6.8100000000000005        2.4678550525922836E-005   1.6890822071478282E-005
  0.62831853071795862        1.2100000000000002        7.2100000000000000       -2.6762113170785510E-005   1.6243961368060500E-005
  0.62831853071795862        1.2100000000000002        7.6100000000000003        4.3117671225692984E-006   1.8649827567267295E-005
  0.62831853071795862        1.2100000000000002        8.0099999999999998       -8.7624674934568880E-006   1.9313550046238245E-005
  0.62831853071795862        1.2100000000000002        8.4100000000000001       -8.1144515246870453E-006   1.7435606923290428E-005
  0.62831853071795862        1.2100000000000002        8.8100000000000005        1.6825783479755779E-005   1.6542886823853835E-005
  0.62831853071795862        1.2100000000000002        9.2100000000000009       -3.4368087541551692E-005   1.6804192552776780E-005
  0.62831853071795862        1.2100000000000002        9.6100000000000012       -7.3825471238665458E-007   1.5508417865510336E-005
  0.62831853071795862        1.2100000000000002        10.010000000000000        2.6183030551992566E-006   1.6215909590018041E-005
  0.62831853071795862        1.6100000000000001        1.0000000000000000E-002  -9.8625647778674503E-005   2.9210173058092215E-007
  0.62831853071795862        1.6100000000000001       0.41000000000000003       -3.2252342015379304E-003   8.8655824385544876E-006
  0.62831853071795862        1.6100000000000001       0.81000000000000005       -3.6804613811765091E-003   1.3362589868112331E-005
  0.62831853071795862        1.6100000000000001        1.2100000000000002       -2.8345970492335854E-003   1.7555204666989937E-005
  0.62831853071795862        1.6100000000000001        1.6100000000000001       -1.8615248688898815E-003   1.9297867476028945E-005
  0.62831853071795862        1.6100000000000001        2.0099999999999998       -1.0179637218763738E-003   1.9868690015823315E-005
  0.62831853071795862        1.6100000000000001        2.4100000000000001       -4.6300850004913003E-004   2.1369700849065992E-005
  0.62831853071795862        1.6100000000000001        2.8100000000000001       -7.9713581458861529E-005   1.9989238764577989E-005
  0.62831853071795862        1.6100000000000001        3.2100000000000000        9.9391763257811714E-005   2.2066475675132525E-005
  0.62831853071795862        1.6100000000000001        3.6099999999999999        1.5539105909831763E-004   2.1113203001682832E-005
  0.62831853071795862        1.6100000000000001        4.0099999999999998        1.5190006493873511E-004   2.4489245758692099E-005
  0.62831853071795862        1.6100000000000001        4.4100000000000001        1.2763081298510076E-004   2.4836969685451263E-005
  0.62831853071795862        1.6100000000000001        4.8100000000000005        1.1531685640661264E-004   2.2096392334487662E-005
  0.62831853071795862        1.6100000000000001        5.2100000000000000        8.9240320017958902E-005   2.4858769560437722E-005
  0.62831853071795862        1.6100000000000001        5.6100000000000003        8.8114519584411863E-005   2.5480905920734045E-005
  0.62831853071795862        1.6100000000000001        6.0099999999999998        6.3879960192976781E-005   2.4031908253901644E-005
  0.62831853071795862        1.6100000000000001        6.4100000000000001        2.2465112031850349E-005   2.4020160610945828E-005
  0.62831853071795862        1.6100000000000001        6.8100000000000005       -1.0988347596548357E-005   2.2510412312021669E-005
  0.62831853071795862        1.6100000000000001        7.2100000000000000        7.6653899154672430E-005   2.3262851880017369E-005
  0.62831853071795862        1.6100000000000001        7.6100000000000003        2.7139626762992227E-005   2.1321753246872185E-005
  0.62831853071795862        1.6100000000000001        8.0099999999999998        3.2298564721288803E-005   2.2115568114413434E-005
  0.62831853071795862        1.6100000000000001        8.4100000000000001        2.5706494736002377E-005   2.1360519055680221E-005
  0.62831853071795862        1.6100000000000001        8.8100000000000005        1.1394855475532535E-005   2.3957418150984986E-005
  0.62831853071795862        1.6100000000000001        9.2100000000000009        3.8318181246537725E-005   2.1882287045206426E-005
  0.62831853071795862        1.6100000000000001        9.6100000000000012        3.4131874748302428E-005   2.2656659279024868E-005
  0.62831853071795862        1.6100000000000001        10.010000000000000        3.8331206019139055E-005   2.1273877137273294E-005
  0.62831853071795862        2.0099999999999998        1.0000000000000000E-002  -1.2862118336433949E-004   3.7060671347255851E-007
  0.62831853071795862        2.0099999999999998       0.41000000000000003       -4.4146380572587162E-003   1.2421067604243587E-005
  0.62831853071795862        2.0099999999999998       0.81000000000000005       -5.4847911554474537E-003   1.8281961043297765E-005
  0.62831853071795862        2.0099999999999998        1.2100000000000002       -4.4141664927618649E-003   2.3038120795944260E-005
  0.62831853071795862        2.0099999999999998        1.6100000000000001       -2.9321617008481794E-003   2.4488210976513949E-005
  0.62831853071795862        2.0099999999999998        2.0099999999999998       -1.6684054349284556E-003   2.4237086291109693E-005
  0.62831853071795862        2.0099999999999998        2.4100000000000001       -7.2844754995243744E-004   2.7987368191100921E-005
  0.62831853071795862        2.0099999999999998        2.8100000000000001       -1.9145596395767870E-004   2.8915768829798925E-005
  0.62831853071795862        2.0099999999999998        3.2100000000000000        5.8298347162134736E-005   2.9251169330093287E-005
  0.62831853071795862        2.0099999999999998        3.6099999999999999        2.1330586395911281E-004   2.9711113708468155E-005
  0.62831853071795862        2.0099999999999998        4.0099999999999998        2.1376788723508934E-004   2.6715672319723017E-005
  0.62831853071795862        2.0099999999999998        4.4100000000000001        2.5113322020012778E-004   2.9079025548502049E-005
  0.62831853071795862        2.0099999999999998        4.8100000000000005        1.8423854680804839E-004   2.9889687112932234E-005
  0.62831853071795862        2.0099999999999998        5.2100000000000000        2.0945743858393495E-004   2.6557660072435739E-005
  0.62831853071795862        2.0099999999999998        5.6100000000000003        1.3307429695393042E-004   3.1567304775297459E-005
  0.62831853071795862        2.0099999999999998        6.0099999999999998        9.3831025401837768E-005   3.2528211737533794E-005
  0.62831853071795862        2.0099999999999998        6.4100000000000001        7.6515232562987268E-005   2.9747186402641032E-005
  0.62831853071795862        2.0099999999999998        6.8100000000000005        1.1119275690225909E-005   2.9152219678281416E-005
  0.62831853071795862        2.0099999999999998        7.2100000000000000        5.2242906188598185E-005   3.0517688435368851E-005
  0.62831853071795862        2.0099999999999998        7.6100000000000003        1.0425393698100164E-004   2.7776949919600031E-005
  0.62831853071795862        2.0099999999999998        8.0099999999999998        8.8622872115591312E-005   3.1500515301317309E-005
  0.62831853071795862        2.0099999999999998        8.4100000000000001        1.6399393975036341E-005   2.8573221979229078E-005
  0.62831853071795862        2.0099999999999998        8.8100000000000005       -4.1914046514954180E-006   3.1544567658351214E-005
  0.62831853071795862        2.0099999999999998        9.2100000000000009        4.6499864536470486E-005   2.8198634120337304E-005
  0.62831853071795862        2.0099999999999998        9.6100000000000012        2.6263022248611708E-005   2.9658491384117921E-005
  0.62831853071795862        2.0099999999999998        10.010000000000000        3.4477669088869422E-005   2.9404203785983682E-005
  0.62831853071795862        2.4100000000000001        1.0000000000000000E-002  -1.4904605829233866E-004   4.2221338208167855E-007
  0.62831853071795862        2.4100000000000001       0.41000000000000003       -5.3003635779953796E-003   1.4386397912811071E-005
  0.62831853071795862        2.4100000000000001       0.81000000000000005       -7.0845130028010916E-003   2.3889924087565225E-005
  0.62831853071795862        2.4100000000000001        1.2100000000000002       -6.0156303552260119E-003   2.7253749922185614E-005
  0.62831853071795862        2.4100000000000001        1.6100000000000001       -4.1638472901772009E-003   2.8980904065147045E-005
  0.62831853071795862        2.4100000000000001        2.0099999999999998       -2.3768540183804702E-003   3.2654531162675851E-005
  0.62831853071795862        2.4100000000000001        2.4100000000000001       -1.1389130050694040E-003   2.9938433720163520E-005
  0.62831853071795862        2.4100000000000001        2.8100000000000001       -3.3484507505254432E-004   3.1782622262713777E-005
  0.62831853071795862        2.4100000000000001        3.2100000000000000        1.3461499145657604E-004   3.0434869030224210E-005
  0.62831853071795862        2.4100000000000001        3.6099999999999999        2.7873177391755152E-004   3.4052919423449035E-005
  0.62831853071795862        2.4100000000000001        4.0099999999999998        3.9558499121984832E-004   3.1789643956797815E-005
  0.62831853071795862        2.4100000000000001        4.4100000000000001        4.1263547915150884E-004   3.3904395997581141E-005
  0.62831853071795862        2.4100000000000001        4.8100000000000005        3.5123627159326496E-004   3.6733986792942758E-005
  0.62831853071795862        2.4100000000000001        5.2100000000000000        2.3351553812485737E-004   3.5925276165368046E-005
  0.62831853071795862        2.4100000000000001        5.6100000000000003        2.6185651718694576E-004   3.4513599781268406E-005
  0.62831853071795862        2.4100000000000001        6.0099999999999998        2.0181982667901908E-004   3.8482194328519790E-005
  0.62831853071795862        2.4100000000000001        6.4100000000000001        1.9225865932624353E-004   3.5857208813096757E-005
  0.62831853071795862        2.4100000000000001        6.8100000000000005        1.5590039092126367E-004   3.2752482554803205E-005
  0.62831853071795862        2.4100000000000001        7.2100000000000000        1.2761175434583208E-004   3.4749079099896387E-005
  0.62831853071795862        2.4100000000000001        7.6100000000000003        9.8981573192313986E-006   3.7511117618358372E-005
  0.62831853071795862        2.4100000000000001        8.0099999999999998        8.8608994764624937E-005   3.4962786662363277E-005
  0.62831853071795862        2.4100000000000001        8.4100000000000001       -1.7751186287976388E-006   3.3448102987606049E-005
  0.62831853071795862        2.4100000000000001        8.8100000000000005        3.2474899149024707E-005   3.7541996839212458E-005
  0.62831853071795862        2.4100000000000001        9.2100000000000009        6.0698972546674061E-005   3.6216785821339030E-005
  0.62831853071795862        2.4100000000000001        9.6100000000000012        7.6668247989016643E-005   3.6280843382434838E-005
  0.62831853071795862        2.4100000000000001        10.010000000000000        1.5139763832571228E-005   3.5846360623847870E-005
  0.62831853071795862        2.8100000000000001        1.0000000000000000E-002  -1.5813285479200089E-004   4.7527043728723723E-007
  0.62831853071795862        2.8100000000000001       0.41000000000000003       -5.7611070964238200E-003   1.6417371284591083E-005
  0.62831853071795862        2.8100000000000001       0.81000000000000005       -8.2259467402968703E-003   2.7396081409825024E-005
  0.62831853071795862        2.8100000000000001        1.2100000000000002       -7.3867633465342815E-003   3.0356722213153694E-005
  0.62831853071795862        2.8100000000000001        1.6100000000000001       -5.2832874849546158E-003   3.4881461981924280E-005
  0.62831853071795862        2.8100000000000001        2.0099999999999998       -3.1142726603013184E-003   3.5217882474576376E-005
  0.62831853071795862        2.8100000000000001        2.4100000000000001       -1.5560557350463452E-003   3.7110539941839139E-005
  0.62831853071795862        2.8100000000000001        2.8100000000000001       -4.3976119793331172E-004   3.8224606633494467E-005
  0.62831853071795862        2.8100000000000001        3.2100000000000000        1.3003587400197154E-004   3.8751112178579470E-005
  0.62831853071795862        2.8100000000000001        3.6099999999999999        4.1640073497647805E-004   4.1235848673111178E-005
  0.62831853071795862        2.8100000000000001        4.0099999999999998        6.4261640455550058E-004   4.1472546854775315E-005
  0.62831853071795862        2.8100000000000001        4.4100000000000001        5.3481000489166480E-004   3.9814235710202145E-005
  0.62831853071795862        2.8100000000000001        4.8100000000000005        5.5411514630070179E-004   3.8320205017252116E-005
  0.62831853071795862        2.8100000000000001        5.2100000000000000        4.2737869084262222E-004   4.2974331963316108E-005
  0.62831853071795862        2.8100000000000001        5.6100000000000003        3.1173394783391364E-004   4.0705699328343407E-005
  0.62831853071795862        2.8100000000000001        6.0099999999999998        2.9044766220710327E-004   3.8684684625388239E-005
  0.62831853071795862        2.8100000000000001        6.4100000000000001        2.1764781152489997E-004   4.1958472516279908E-005
  0.62831853071795862        2.8100000000000001        6.8100000000000005        1.7527227246688957E-004   3.8854698685942724E-005
  0.62831853071795862        2.8100000000000001        7.2100000000000000        1.3147316339810769E-004   3.9504916484653156E-005
  0.62831853071795862        2.8100000000000001        7.6100000000000003        9.4140040465391905E-005   4.3950551832975600E-005
  0.62831853071795862        2.8100000000000001        8.0099999999999998        1.0870815115167075E-004   4.2920258876673322E-005
  0.62831853071795862        2.8100000000000001        8.4100000000000001        7.1994908441424030E-005   4.0687302569114327E-005
  0.62831853071795862        2.8100000000000001        8.8100000000000005        6.7267534498412888E-005   4.3718054081622526E-005
  0.62831853071795862        2.8100000000000001        9.2100000000000009       -3.7783815456176807E-005   4.1069149200923652E-005
  0.62831853071795862        2.8100000000000001        9.6100000000000012        4.6336799320063004E-005   4.1154151460086226E-005
  0.62831853071795862        2.8100000000000001        10.010000000000000        8.2097626838414017E-005   3.9339408591452783E-005
  0.62831853071795862        3.2100000000000000        1.0000000000000000E-002  -1.5807561919252406E-004   5.7490372407581607E-007
  0.62831853071795862        3.2100000000000000       0.41000000000000003       -5.8748224231232439E-003   1.7609453180175735E-005
  0.62831853071795862        3.2100000000000000       0.81000000000000005       -8.8353733177961545E-003   3.1236024524613389E-005
  0.62831853071795862        3.2100000000000000        1.2100000000000002       -8.4127336570971323E-003   4.0291275048341576E-005
  0.62831853071795862        3.2100000000000000        1.6100000000000001       -6.2780754320349410E-003   4.3055908016607935E-005
  0.62831853071795862        3.2100000000000000        2.0099999999999998       -3.9069614633317996E-003   4.3578431031273921E-005
  0.62831853071795862        3.2100000000000000        2.4100000000000001       -2.0133751983301249E-003   4.1675299629852603E-005
  0.62831853071795862        3.2100000000000000        2.8100000000000001       -6.7646793046140068E-004   4.4866539133204193E-005
  0.62831853071795862        3.2100000000000000        3.2100000000000000        1.8442906094771875E-004   4.2667883522831865E-005
  0.62831853071795862        3.2100000000000000        3.6099999999999999        6.2232971667401866E-004   4.9573415259553836E-005
  0.62831853071795862        3.2100000000000000        4.0099999999999998        6.7357441946525769E-004   4.1012172145272341E-005
  0.62831853071795862        3.2100000000000000        4.4100000000000001        6.8993770474714395E-004   4.3586414741037479E-005
  0.62831853071795862        3.2100000000000000        4.8100000000000005        6.5542293641188316E-004   4.5408807012404036E-005
  0.62831853071795862        3.2100000000000000        5.2100000000000000        5.6755422155084934E-004   4.5843281661428821E-005
  0.62831853071795862        3.2100000000000000        5.6100000000000003        4.3926801306434836E-004   4.1812209527337353E-005
  0.62831853071795862        3.2100000000000000        6.0099999999999998        3.7972516731061905E-004   4.1983408283822293E-005
  0.62831853071795862        3.2100000000000000        6.4100000000000001        3.4585040120446448E-004   4.4653570209961009E-005
  0.62831853071795862        3.2100000000000000        6.8100000000000005        2.5822787021298086E-004   4.7109900564757674E-005
  0.62831853071795862        3.2100000000000000        7.2100000000000000        1.0331045780965390E-004   4.5853697468524927E-005
  0.62831853071795862        3.2100000000000000        7.6100000000000003        1.8010353241941924E-004   4.7534788417485123E-005
  0.62831853071795862        3.2100000000000000        8.0099999999999998        9.4641792205046819E-005   4.4748010455618805E-005
  0.62831853071795862        3.2100000000000000        8.4100000000000001        5.6142628663791318E-005   4.4976419046221738E-005
  0.62831853071795862        3.2100000000000000        8.8100000000000005        7.8554921796416562E-005   4.6535223837380808E-005
  0.62831853071795862        3.2100000000000000        9.2100000000000009        6.2818782267333559E-005   4.9150842895613599E-005
  0.62831853071795862        3.2100000000000000        9.6100000000000012        7.1541264048278615E-005   4.7413621396984753E-005
  0.62831853071795862        3.2100000000000000        10.010000000000000        1.4481070170648960E-005   4.8994222099467363E-005
  0.62831853071795862        3.6099999999999999        1.0000000000000000E-002  -1.4845625852893967E-004   6.3529778987032900E-007
  0.62831853071795862        3.6099999999999999       0.41000000000000003       -5.6166876166197990E-003   2.0200033536243433E-005
  0.62831853071795862        3.6099999999999999       0.81000000000000005       -8.7687109260064476E-003   3.1028324268095958E-005
  0.62831853071795862        3.6099999999999999        1.2100000000000002       -8.9365605138487566E-003   4.1788160895031389E-005
  0.62831853071795862        3.6099999999999999        1.6100000000000001       -6.9938873812167906E-003   4.4137530784551099E-005
  0.62831853071795862        3.6099999999999999        2.0099999999999998       -4.5345844304815856E-003   4.9975829253040959E-005
  0.62831853071795862        3.6099999999999999        2.4100000000000001       -2.3965340691942546E-003   4.7130783025716279E-005
  0.62831853071795862        3.6099999999999999        2.8100000000000001       -8.4927143507399253E-004   4.8266592047819266E-005
  0.62831853071795862        3.6099999999999999        3.2100000000000000        2.1880690304963555E-004   5.2044832331256907E-005
  0.62831853071795862        3.6099999999999999        3.6099999999999999        6.2348572608636021E-004   4.4139611428107233E-005
  0.62831853071795862        3.6099999999999999        4.0099999999999998        9.0476007274581383E-004   5.0700058895271722E-005
  0.62831853071795862        3.6099999999999999        4.4100000000000001        9.5894753703140375E-004   5.0636660410595101E-005
  0.62831853071795862        3.6099999999999999        4.8100000000000005        7.7255717423055966E-004   5.0187184258924720E-005
  0.62831853071795862        3.6099999999999999        5.2100000000000000        6.6160309586793672E-004   5.2979561521957772E-005
  0.62831853071795862        3.6099999999999999        5.6100000000000003        5.8600867011719226E-004   5.0319101610179415E-005
  0.62831853071795862        3.6099999999999999        6.0099999999999998        5.1505135223373218E-004   5.1760103853004104E-005
  0.62831853071795862        3.6099999999999999        6.4100000000000001        3.9202450895174575E-004   5.3417752627128684E-005
  0.62831853071795862        3.6099999999999999        6.8100000000000005        2.4199633159392644E-004   4.8463355450633106E-005
  0.62831853071795862        3.6099999999999999        7.2100000000000000        2.6343051563302157E-004   5.2524313866613351E-005
  0.62831853071795862        3.6099999999999999        7.6100000000000003        1.8886586078604295E-004   5.1534870447033854E-005
  0.62831853071795862        3.6099999999999999        8.0099999999999998        1.7286946766498931E-004   4.9808394492150773E-005
  0.62831853071795862        3.6099999999999999        8.4100000000000001        9.0315609024714346E-005   4.6059762244154725E-005
  0.62831853071795862        3.6099999999999999        8.8100000000000005        5.9009124387767194E-005   5.1642953323753168E-005
  0.62831853071795862        3.6099999999999999        9.2100000000000009        1.1993226635368519E-004   5.0682525730282882E-005
  0.62831853071795862        3.6099999999999999        9.6100000000000012        1.0429683682240918E-004   4.9810677462211877E-005
  0.62831853071795862        3.6099999999999999        10.010000000000000        6.0699330633763230E-005   5.5687972560663776E-005
  0.62831853071795862        4.0099999999999998        1.0000000000000000E-002  -1.3639089765192969E-004   6.6282465216173977E-007
  0.62831853071795862        4.0099999999999998       0.41000000000000003       -5.1800085505223428E-003   2.1829889210767922E-005
  0.62831853071795862        4.0099999999999998       0.81000000000000005       -8.3509374883668393E-003   3.4159163575736794E-005
  0.62831853071795862        4.0099999999999998        1.2100000000000002       -8.9744871597438845E-003   4.3431422364290343E-005
  0.62831853071795862        4.0099999999999998        1.6100000000000001       -7.4400445864483671E-003   4.4043241383799977E-005
  0.62831853071795862        4.0099999999999998        2.0099999999999998       -5.0555048949190709E-003   4.5984423230680840E-005
  0.62831853071795862        4.0099999999999998        2.4100000000000001       -2.6581442251945751E-003   5.9408840835995819E-005
  0.62831853071795862        4.0099999999999998        2.8100000000000001       -1.0355377661535874E-003   5.2342269666943535E-005
  0.62831853071795862        4.0099999999999998        3.2100000000000000        6.3114727517259508E-005   5.1349692247815893E-005
  0.62831853071795862        4.0099999999999998        3.6099999999999999        7.7409510121831968E-004   5.7013762078166479E-005
  0.62831853071795862        4.0099999999999998        4.0099999999999998        1.0601089526569975E-003   5.8737680917394074E-005
  0.62831853071795862        4.0099999999999998        4.4100000000000001        1.1771624155412265E-003   5.3125003722465408E-005
  0.62831853071795862        4.0099999999999998        4.8100000000000005        1.0324236236526640E-003   5.0658203045927912E-005
  0.62831853071795862        4.0099999999999998        5.2100000000000000        8.4925954197177030E-004   5.2107480958377740E-005
  0.62831853071795862        4.0099999999999998        5.6100000000000003        6.8138491175763092E-004   5.2924244335749384E-005
  0.62831853071795862        4.0099999999999998        6.0099999999999998        7.1220693230854184E-004   5.3064122389049659E-005
  0.62831853071795862        4.0099999999999998        6.4100000000000001        4.5588740007133178E-004   5.2422482035828476E-005
  0.62831853071795862        4.0099999999999998        6.8100000000000005        3.5909099790487994E-004   5.6355728540675099E-005
  0.62831853071795862        4.0099999999999998        7.2100000000000000        3.3675540589157794E-004   5.6451372310930158E-005
  0.62831853071795862        4.0099999999999998        7.6100000000000003        2.3598939082527975E-004   5.6339539263801640E-005
  0.62831853071795862        4.0099999999999998        8.0099999999999998        1.8068423307428873E-004   5.2861800035688191E-005
  0.62831853071795862        4.0099999999999998        8.4100000000000001        1.4795910643385069E-004   5.7003287096524508E-005
  0.62831853071795862        4.0099999999999998        8.8100000000000005        1.3193711440868998E-004   5.4716066517634028E-005
  0.62831853071795862        4.0099999999999998        9.2100000000000009        1.2523891552117331E-004   5.7884320460419543E-005
  0.62831853071795862        4.0099999999999998        9.6100000000000012        4.8803512802312969E-005   5.3620996628440669E-005
  0.62831853071795862        4.0099999999999998        10.010000000000000        3.4702143356919767E-005   5.7906566358495052E-005
  0.62831853071795862        4.4100000000000001        1.0000000000000000E-002  -1.1841396352001789E-004   7.5324625235883747E-007
  0.62831853071795862        4.4100000000000001       0.41000000000000003       -4.5809895223052084E-003   2.4856945037613906E-005
  0.62831853071795862        4.4100000000000001       0.81000000000000005       -7.6120715584799071E-003   3.8118800015128705E-005
  0.62831853071795862        4.4100000000000001        1.2100000000000002       -8.4570879667539341E-003   4.9045702518085069E-005
  0.62831853071795862        4.4100000000000001        1.6100000000000001       -7.3668846870186509E-003   5.5825530016890580E-005
  0.62831853071795862        4.4100000000000001        2.0099999999999998       -5.2955219004541063E-003   5.3099898904169471E-005
  0.62831853071795862        4.4100000000000001        2.4100000000000001       -3.0926991277200186E-003   5.9859924348566694E-005
  0.62831853071795862        4.4100000000000001        2.8100000000000001       -1.1293078408182197E-003   6.2423571162777659E-005
  0.62831853071795862        4.4100000000000001        3.2100000000000000        3.9827835970527431E-005   5.5293893076781819E-005
  0.62831853071795862        4.4100000000000001        3.6099999999999999        7.5668846673579426E-004   6.4111141194193188E-005
  0.62831853071795862        4.4100000000000001        4.0099999999999998        1.1835352012997250E-003   5.3267322522725971E-005
  0.62831853071795862        4.4100000000000001        4.4100000000000001        1.2065721669390029E-003   5.4948813975307902E-005
  0.62831853071795862        4.4100000000000001        4.8100000000000005        1.2681640166147335E-003   5.6344244466364254E-005
  0.62831853071795862        4.4100000000000001        5.2100000000000000        1.0035074892136165E-003   5.6415649089789209E-005
  0.62831853071795862        4.4100000000000001        5.6100000000000003        8.8673301807012321E-004   6.0012799738431214E-005
  0.62831853071795862        4.4100000000000001        6.0099999999999998        8.4571414230457656E-004   5.6918209631696394E-005
  0.62831853071795862        4.4100000000000001        6.4100000000000001        6.5753531937448562E-004   5.9418315410778922E-005
  0.62831853071795862        4.4100000000000001        6.8100000000000005        4.5092410481460443E-004   5.8504442199497967E-005
  0.62831853071795862        4.4100000000000001        7.2100000000000000        4.2329050262487867E-004   6.2429368382075287E-005
  0.62831853071795862        4.4100000000000001        7.6100000000000003        2.9485810360329934E-004   5.5823734592495154E-005
  0.62831853071795862        4.4100000000000001        8.0099999999999998        2.3880281130678787E-004   5.6265906400859144E-005
  0.62831853071795862        4.4100000000000001        8.4100000000000001        1.3868505004603539E-004   6.2079590835331858E-005
  0.62831853071795862        4.4100000000000001        8.8100000000000005        1.3715986157427851E-004   5.9946662801109500E-005
  0.62831853071795862        4.4100000000000001        9.2100000000000009        1.8853038811791228E-004   6.1330593068885150E-005
  0.62831853071795862        4.4100000000000001        9.6100000000000012        1.0792783110577612E-004   5.8893332305836738E-005
  0.62831853071795862        4.4100000000000001        10.010000000000000        5.1811915478902554E-005   5.6433926674796841E-005
  0.62831853071795862        4.8100000000000005        1.0000000000000000E-002  -1.0020806818403857E-004   6.9260641230423138E-007
  0.62831853071795862        4.8100000000000005       0.41000000000000003       -3.8987710566482760E-003   2.4309453889713277E-005
  0.62831853071795862        4.8100000000000005       0.81000000000000005       -6.6826361065125952E-003   3.8170696285340923E-005
  0.62831853071795862        4.8100000000000005        1.2100000000000002       -7.7600156013755747E-003   5.1755080199980366E-005
  0.62831853071795862        4.8100000000000005        1.6100000000000001       -7.0454311632605869E-003   5.6936719089223339E-005
  0.62831853071795862        4.8100000000000005        2.0099999999999998       -5.2833205444605385E-003   5.6931924856037607E-005
  0.62831853071795862        4.8100000000000005        2.4100000000000001       -3.2553354773340770E-003   5.7582718316621494E-005
  0.62831853071795862        4.8100000000000005        2.8100000000000001       -1.2858811213811866E-003   6.3770669096965978E-005
  0.62831853071795862        4.8100000000000005        3.2100000000000000       -4.3374726716200185E-005   6.0236938041760327E-005
  0.62831853071795862        4.8100000000000005        3.6099999999999999        1.0717422619887960E-003   7.0984108389159217E-005
  0.62831853071795862        4.8100000000000005        4.0099999999999998        1.3817817310780589E-003   5.9969039446856556E-005
  0.62831853071795862        4.8100000000000005        4.4100000000000001        1.4831456297931477E-003   6.3154807077564636E-005
  0.62831853071795862        4.8100000000000005        4.8100000000000005        1.5602736754261898E-003   6.4792107623329830E-005
  0.62831853071795862        4.8100000000000005        5.2100000000000000        1.3250456373206073E-003   5.9948493820038215E-005
  0.62831853071795862        4.8100000000000005        5.6100000000000003        1.1605413919413136E-003   6.7258869039826523E-005
  0.62831853071795862        4.8100000000000005        6.0099999999999998        8.3385757987145751E-004   6.8343613784745800E-005
  0.62831853071795862        4.8100000000000005        6.4100000000000001        8.4213652992319598E-004   6.3612763962688941E-005
  0.62831853071795862        4.8100000000000005        6.8100000000000005        6.7904093525013233E-004   6.1666013975262356E-005
  0.62831853071795862        4.8100000000000005        7.2100000000000000        3.8591806806738388E-004   6.5602121991728012E-005
  0.62831853071795862        4.8100000000000005        7.6100000000000003        3.2625801062018524E-004   6.1259953608014010E-005
  0.62831853071795862        4.8100000000000005        8.0099999999999998        3.1464740787793990E-004   6.2283832182503002E-005
  0.62831853071795862        4.8100000000000005        8.4100000000000001        1.9365862320829165E-004   6.1419275887159732E-005
  0.62831853071795862        4.8100000000000005        8.8100000000000005        2.2315695281576462E-004   6.2142002134586293E-005
  0.62831853071795862        4.8100000000000005        9.2100000000000009        1.7906053614500885E-004   6.5856105985889960E-005
  0.62831853071795862        4.8100000000000005        9.6100000000000012        1.2015272874504631E-004   6.8569539372274004E-005
  0.62831853071795862        4.8100000000000005        10.010000000000000        1.1500727424723438E-004   6.4427451054285581E-005
  0.62831853071795862        5.2100000000000000        1.0000000000000000E-002  -8.3118620346489956E-005   7.0656169789462964E-007
  0.62831853071795862        5.2100000000000000       0.41000000000000003       -3.2468502568066440E-003   2.5717398882911528E-005
  0.62831853071795862        5.2100000000000000       0.81000000000000005       -5.5964450604691586E-003   4.2496279876712966E-005
  0.62831853071795862        5.2100000000000000        1.2100000000000002       -6.7364126505093345E-003   5.3385005147744920E-005
  0.62831853071795862        5.2100000000000000        1.6100000000000001       -6.3520721903451340E-003   5.7370174275419814E-005
  0.62831853071795862        5.2100000000000000        2.0099999999999998       -5.0179960513159387E-003   5.9945937728990300E-005
  0.62831853071795862        5.2100000000000000        2.4100000000000001       -3.1527495956460653E-003   6.0133239261013462E-005
  0.62831853071795862        5.2100000000000000        2.8100000000000001       -1.3996377289677126E-003   6.5670314016213314E-005
  0.62831853071795862        5.2100000000000000        3.2100000000000000        2.5045814005006519E-005   7.4814482118443752E-005
  0.62831853071795862        5.2100000000000000        3.6099999999999999        9.6573499337545621E-004   6.6917007108154841E-005
  0.62831853071795862        5.2100000000000000        4.0099999999999998        1.4704206538875403E-003   6.5009413586245262E-005
  0.62831853071795862        5.2100000000000000        4.4100000000000001        1.6349000076264725E-003   6.4885905129350715E-005
  0.62831853071795862        5.2100000000000000        4.8100000000000005        1.6949610145146515E-003   7.2692329663393156E-005
  0.62831853071795862        5.2100000000000000        5.2100000000000000        1.4506569178028008E-003   6.3150185932002003E-005
  0.62831853071795862        5.2100000000000000        5.6100000000000003        1.2778631756245177E-003   6.1371031784660291E-005
  0.62831853071795862        5.2100000000000000        6.0099999999999998        1.1088890318681109E-003   6.5846080716055970E-005
  0.62831853071795862        5.2100000000000000        6.4100000000000001        9.3479773196848812E-004   6.8043570983258679E-005
  0.62831853071795862        5.2100000000000000        6.8100000000000005        7.6709676661811338E-004   6.6345873096157929E-005
  0.62831853071795862        5.2100000000000000        7.2100000000000000        6.0497993094852254E-004   6.7467326349781152E-005
  0.62831853071795862        5.2100000000000000        7.6100000000000003        3.6673867291553744E-004   6.7331090203406061E-005
  0.62831853071795862        5.2100000000000000        8.0099999999999998        4.7913167938035481E-004   7.1002353568339044E-005
  0.62831853071795862        5.2100000000000000        8.4100000000000001        3.8831732057331947E-004   6.5477893917886785E-005
  0.62831853071795862        5.2100000000000000        8.8100000000000005        3.0781616761381072E-004   7.0272329314084310E-005
  0.62831853071795862        5.2100000000000000        9.2100000000000009        2.1640911747626313E-004   6.8249493172026441E-005
  0.62831853071795862        5.2100000000000000        9.6100000000000012        1.0714068969954239E-004   6.6351870013077940E-005
  0.62831853071795862        5.2100000000000000        10.010000000000000        1.1646089329311245E-004   7.0067387458263680E-005
  0.62831853071795862        5.6100000000000003        1.0000000000000000E-002  -6.4985013527667527E-005   7.3096816901395001E-007
  0.62831853071795862        5.6100000000000003       0.41000000000000003       -2.5726908980406821E-003   2.6664713961433845E-005
  0.62831853071795862        5.6100000000000003       0.81000000000000005       -4.4800114801256744E-003   4.2911323175476102E-005
  0.62831853071795862        5.6100000000000003        1.2100000000000002       -5.4906502088451535E-003   5.7011976424653974E-005
  0.62831853071795862        5.6100000000000003        1.6100000000000001       -5.5633397865429909E-003   6.3600498212109007E-005
  0.62831853071795862        5.6100000000000003        2.0099999999999998       -4.5600652571283189E-003   6.5558479883585097E-005
  0.62831853071795862        5.6100000000000003        2.4100000000000001       -3.0209091836765380E-003   7.3590868938522866E-005
  0.62831853071795862        5.6100000000000003        2.8100000000000001       -1.2698146648542725E-003   6.8681471517208255E-005
  0.62831853071795862        5.6100000000000003        3.2100000000000000        1.4058358147596851E-004   6.4404802763416669E-005
  0.62831853071795862        5.6100000000000003        3.6099999999999999        1.0472379692551383E-003   6.6716002222232275E-005
  0.62831853071795862        5.6100000000000003        4.0099999999999998        1.6055183091863220E-003   7.1896219484317078E-005
  0.62831853071795862        5.6100000000000003        4.4100000000000001        1.8968604265479335E-003   6.9785759721952039E-005
  0.62831853071795862        5.6100000000000003        4.8100000000000005        1.7228615002879313E-003   6.8658649401253318E-005
  0.62831853071795862        5.6100000000000003        5.2100000000000000        1.7600830679851420E-003   6.8528666300924826E-005
  0.62831853071795862        5.6100000000000003        5.6100000000000003        1.5103471516825420E-003   7.0211461268393323E-005
  0.62831853071795862        5.6100000000000003        6.0099999999999998        1.3164065526413925E-003   6.8828390355699139E-005
  0.62831853071795862        5.6100000000000003        6.4100000000000001        1.1538270423738144E-003   6.8318717040991787E-005
  0.62831853071795862        5.6100000000000003        6.8100000000000005        8.3085643393141645E-004   7.4295031354734611E-005
  0.62831853071795862        5.6100000000000003        7.2100000000000000        5.9322158201601395E-004   6.9418340049438157E-005
  0.62831853071795862        5.6100000000000003        7.6100000000000003        6.0483565799818856E-004   7.4126041118438652E-005
  0.62831853071795862        5.6100000000000003        8.0099999999999998        3.7278491286655413E-004   7.1876542245494289E-005
  0.62831853071795862        5.6100000000000003        8.4100000000000001        4.7940864304554136E-004   7.6887940626614004E-005
  0.62831853071795862        5.6100000000000003        8.8100000000000005        2.1954366307262382E-004   7.1053915322135956E-005
  0.62831853071795862        5.6100000000000003        9.2100000000000009        1.7821046509497581E-004   7.0976440741858719E-005
  0.62831853071795862        5.6100000000000003        9.6100000000000012        2.0357382168353805E-004   7.0751940482412652E-005
  0.62831853071795862        5.6100000000000003        10.010000000000000       -2.8662985929510784E-005   7.1209838306217509E-005
  0.62831853071795862        6.0099999999999998        1.0000000000000000E-002  -5.0316275663974040E-005   7.2563109537413416E-007
  0.62831853071795862        6.0099999999999998       0.41000000000000003       -1.9063351737812850E-003   2.9395154208529497E-005
  0.62831853071795862        6.0099999999999998       0.81000000000000005       -3.5840751705821738E-003   5.0642543481575892E-005
  0.62831853071795862        6.0099999999999998        1.2100000000000002       -4.4410421247132658E-003   5.3482572342509528E-005
  0.62831853071795862        6.0099999999999998        1.6100000000000001       -4.5335775378993791E-003   6.4187545114581567E-005
  0.62831853071795862        6.0099999999999998        2.0099999999999998       -3.7397087750364643E-003   6.3122788010901333E-005
  0.62831853071795862        6.0099999999999998        2.4100000000000001       -2.6751348025724634E-003   6.5300028311790156E-005
  0.62831853071795862        6.0099999999999998        2.8100000000000001       -1.1776358793020778E-003   6.7291447203814524E-005
  0.62831853071795862        6.0099999999999998        3.2100000000000000        2.0594767198737332E-004   6.7525734185605257E-005
  0.62831853071795862        6.0099999999999998        3.6099999999999999        1.0725666926283712E-003   7.1883441219081307E-005
  0.62831853071795862        6.0099999999999998        4.0099999999999998        1.7249284678745723E-003   7.5029088352621527E-005
  0.62831853071795862        6.0099999999999998        4.4100000000000001        1.9416604674364576E-003   7.5377835367532100E-005
  0.62831853071795862        6.0099999999999998        4.8100000000000005        1.9722807776485943E-003   7.2527703410366499E-005
  0.62831853071795862        6.0099999999999998        5.2100000000000000        1.9270311013932936E-003   7.2128974441834932E-005
  0.62831853071795862        6.0099999999999998        5.6100000000000003        1.6424352569384790E-003   7.3478620356097997E-005
  0.62831853071795862        6.0099999999999998        6.0099999999999998        1.5165394952266779E-003   7.9657404245908164E-005
  0.62831853071795862        6.0099999999999998        6.4100000000000001        1.2733387179178399E-003   7.2698751982149985E-005
  0.62831853071795862        6.0099999999999998        6.8100000000000005        9.6572947426805953E-004   7.5922149082368001E-005
  0.62831853071795862        6.0099999999999998        7.2100000000000000        7.8264977539957219E-004   7.5350223514165051E-005
  0.62831853071795862        6.0099999999999998        7.6100000000000003        4.7958117967243354E-004   7.5527930827062331E-005
  0.62831853071795862        6.0099999999999998        8.0099999999999998        5.9989452372564305E-004   7.6653415614760109E-005
  0.62831853071795862        6.0099999999999998        8.4100000000000001        4.3650340054502979E-004   7.8857985323218057E-005
  0.62831853071795862        6.0099999999999998        8.8100000000000005        3.7616295718516016E-004   7.3345123888635729E-005
  0.62831853071795862        6.0099999999999998        9.2100000000000009        2.5194237675681738E-004   7.6859720648062929E-005
  0.62831853071795862        6.0099999999999998        9.6100000000000012        1.7865293722285272E-004   7.4573933769300928E-005
  0.62831853071795862        6.0099999999999998        10.010000000000000        1.1764891894975434E-004   7.4466198939031740E-005
  0.62831853071795862        6.4100000000000001        1.0000000000000000E-002  -3.5522302402512858E-005   8.4099927885801505E-007
  0.62831853071795862        6.4100000000000001       0.41000000000000003       -1.4288272731242432E-003   3.1477701868459230E-005
  0.62831853071795862        6.4100000000000001       0.81000000000000005       -2.6171588539682521E-003   4.6410873989707088E-005
  0.62831853071795862        6.4100000000000001        1.2100000000000002       -3.2500453650439443E-003   5.9880924958356492E-005
  0.62831853071795862        6.4100000000000001        1.6100000000000001       -3.3774469376362162E-003   6.8819393643576021E-005
  0.62831853071795862        6.4100000000000001        2.0099999999999998       -3.0478919089401112E-003   6.7975535468029494E-005
  0.62831853071795862        6.4100000000000001        2.4100000000000001       -2.2143570971806369E-003   6.9539638947482637E-005
  0.62831853071795862        6.4100000000000001        2.8100000000000001       -7.3470586199146084E-004   7.1569518511219968E-005
  0.62831853071795862        6.4100000000000001        3.2100000000000000        2.8534428932405022E-004   7.1233094107080771E-005
  0.62831853071795862        6.4100000000000001        3.6099999999999999        1.1672938551307078E-003   7.0806128123573043E-005
  0.62831853071795862        6.4100000000000001        4.0099999999999998        1.9240162823670954E-003   7.2677948341895785E-005
  0.62831853071795862        6.4100000000000001        4.4100000000000001        2.1129334598029154E-003   7.6280460655764803E-005
  0.62831853071795862        6.4100000000000001        4.8100000000000005        2.2093247827769599E-003   8.2559639707968977E-005
  0.62831853071795862        6.4100000000000001        5.2100000000000000        2.0662723181802149E-003   7.1178829312155950E-005
  0.62831853071795862        6.4100000000000001        5.6100000000000003        1.8912601098965828E-003   7.7478622922862495E-005
  0.62831853071795862        6.4100000000000001        6.0099999999999998        1.6728565420087705E-003   8.1722648834160486E-005
  0.62831853071795862        6.4100000000000001        6.4100000000000001        1.3372911071126560E-003   7.4335281406069249E-005
  0.62831853071795862        6.4100000000000001        6.8100000000000005        1.1712777857800748E-003   8.0566495728967655E-005
  0.62831853071795862        6.4100000000000001        7.2100000000000000        7.4877064279095171E-004   7.4522062115086609E-005
  0.62831853071795862        6.4100000000000001        7.6100000000000003        6.4246405910203472E-004   7.5313117062554734E-005
  0.62831853071795862        6.4100000000000001        8.0099999999999998        5.8005707065179207E-004   7.6962287137261490E-005
  0.62831853071795862        6.4100000000000001        8.4100000000000001        5.0640272803138418E-004   8.4213660659715331E-005
  0.62831853071795862        6.4100000000000001        8.8100000000000005        3.0777409376833448E-004   8.3481688475449661E-005
  0.62831853071795862        6.4100000000000001        9.2100000000000009        1.9669556802157751E-004   7.4703179291461702E-005
  0.62831853071795862        6.4100000000000001        9.6100000000000012        2.6403925132973652E-004   8.8517371397870797E-005
  0.62831853071795862        6.4100000000000001        10.010000000000000        2.8862363590280302E-004   7.8544140208900031E-005
  0.62831853071795862        6.8100000000000005        1.0000000000000000E-002  -2.4496135021366718E-005   9.1533392065424376E-007
  0.62831853071795862        6.8100000000000005       0.41000000000000003       -1.0207427163823665E-003   3.0140876298702881E-005
  0.62831853071795862        6.8100000000000005       0.81000000000000005       -1.7657849650675201E-003   4.6643483407187727E-005
  0.62831853071795862        6.8100000000000005        1.2100000000000002       -2.3144292884500661E-003   6.3402294605312124E-005
  0.62831853071795862        6.8100000000000005        1.6100000000000001       -2.5556964938122841E-003   6.6128514467355342E-005
  0.62831853071795862        6.8100000000000005        2.0099999999999998       -2.2393576973447761E-003   7.2034354848446344E-005
  0.62831853071795862        6.8100000000000005        2.4100000000000001       -1.4256360205594683E-003   7.3324505393778698E-005
  0.62831853071795862        6.8100000000000005        2.8100000000000001       -5.1625401312066065E-004   7.8011295034617907E-005
  0.62831853071795862        6.8100000000000005        3.2100000000000000        4.9352788447326438E-004   7.5987686475984065E-005
  0.62831853071795862        6.8100000000000005        3.6099999999999999        1.3429391537676755E-003   8.3445044582508202E-005
  0.62831853071795862        6.8100000000000005        4.0099999999999998        1.9953861388881966E-003   7.1820912937229991E-005
  0.62831853071795862        6.8100000000000005        4.4100000000000001        2.3278946891060618E-003   7.5851159074986232E-005
  0.62831853071795862        6.8100000000000005        4.8100000000000005        2.4010198742885091E-003   7.6116473092386434E-005
  0.62831853071795862        6.8100000000000005        5.2100000000000000        2.2981253470357164E-003   8.5071003812646067E-005
  0.62831853071795862        6.8100000000000005        5.6100000000000003        2.0694962413100467E-003   7.8173891705972433E-005
  0.62831853071795862        6.8100000000000005        6.0099999999999998        1.8185175439843304E-003   8.2892425635449986E-005
  0.62831853071795862        6.8100000000000005        6.4100000000000001        1.5182843385519711E-003   7.7974562271915059E-005
  0.62831853071795862        6.8100000000000005        6.8100000000000005        1.3757827155666568E-003   8.1907712291873325E-005
  0.62831853071795862        6.8100000000000005        7.2100000000000000        1.0604121182230795E-003   8.1826428576461591E-005
  0.62831853071795862        6.8100000000000005        7.6100000000000003        8.1112897453307570E-004   7.7846448604193519E-005
  0.62831853071795862        6.8100000000000005        8.0099999999999998        7.0858670881309685E-004   8.7755994945297580E-005
  0.62831853071795862        6.8100000000000005        8.4100000000000001        5.2489334073454563E-004   7.3961353057946138E-005
  0.62831853071795862        6.8100000000000005        8.8100000000000005        4.2461264640617267E-004   8.2850339220287678E-005
  0.62831853071795862        6.8100000000000005        9.2100000000000009        3.3728796883870211E-004   8.1293843499921029E-005
  0.62831853071795862        6.8100000000000005        9.6100000000000012        2.3152319602340825E-004   7.5071859339191413E-005
  0.62831853071795862        6.8100000000000005        10.010000000000000        1.4039042489461583E-004   8.4356533936470859E-005
  0.62831853071795862        7.2100000000000000        1.0000000000000000E-002  -1.4266021427551414E-005   9.4454209398208889E-007
  0.62831853071795862        7.2100000000000000       0.41000000000000003       -5.8132914607144184E-004   3.3371497329459098E-005
  0.62831853071795862        7.2100000000000000       0.81000000000000005       -9.3985075810518485E-004   5.5278940538010140E-005
  0.62831853071795862        7.2100000000000000        1.2100000000000002       -1.5019635631325740E-003   6.0481699898041235E-005
  0.62831853071795862        7.2100000000000000        1.6100000000000001       -1.5478851552257269E-003   7.1218774608235635E-005
  0.62831853071795862        7.2100000000000000        2.0099999999999998       -1.4056631891973565E-003   7.2719063978345021E-005
  0.62831853071795862        7.2100000000000000        2.4100000000000001       -8.7641676721211402E-004   8.0654174809571689E-005
  0.62831853071795862        7.2100000000000000        2.8100000000000001       -1.2437790002198099E-004   7.4478000363933358E-005
  0.62831853071795862        7.2100000000000000        3.2100000000000000        7.1775215126750795E-004   7.9992878275354112E-005
  0.62831853071795862        7.2100000000000000        3.6099999999999999        1.5591606745103458E-003   8.2049912423075855E-005
  0.62831853071795862        7.2100000000000000        4.0099999999999998        2.1007058733438157E-003   7.9997906377931381E-005
  0.62831853071795862        7.2100000000000000        4.4100000000000001        2.5303928092482034E-003   8.0937786075467117E-005
  0.62831853071795862        7.2100000000000000        4.8100000000000005        2.5342555786674655E-003   7.7662703394044402E-005
  0.62831853071795862        7.2100000000000000        5.2100000000000000        2.4157294802092766E-003   8.4554162807195721E-005
  0.62831853071795862        7.2100000000000000        5.6100000000000003        2.3015948340484754E-003   8.2418944739749264E-005
  0.62831853071795862        7.2100000000000000        6.0099999999999998        1.8768499612877539E-003   8.4776079628848223E-005
  0.62831853071795862        7.2100000000000000        6.4100000000000001        1.7417895372610647E-003   8.3371070862994250E-005
  0.62831853071795862        7.2100000000000000        6.8100000000000005        1.4501954344524925E-003   8.3891340263503084E-005
  0.62831853071795862        7.2100000000000000        7.2100000000000000        1.1165036293382341E-003   8.9825213687363853E-005
  0.62831853071795862        7.2100000000000000        7.6100000000000003        9.3871477496773451E-004   8.2172490480287921E-005
  0.62831853071795862        7.2100000000000000        8.0099999999999998        8.1828838091163288E-004   7.8416287615656270E-005
  0.62831853071795862        7.2100000000000000        8.4100000000000001        7.3153146029554007E-004   8.3875767062449588E-005
  0.62831853071795862        7.2100000000000000        8.8100000000000005        5.1983471481262971E-004   8.3164783980967336E-005
  0.62831853071795862        7.2100000000000000        9.2100000000000009        1.9917947894751886E-004   9.1772348871152780E-005
  0.62831853071795862        7.2100000000000000        9.6100000000000012        3.5853017884683640E-004   8.3065675341749908E-005
  0.62831853071795862        7.2100000000000000        10.010000000000000        2.7938146852743553E-004   8.5346073206962999E-005
  0.62831853071795862        7.6100000000000003        1.0000000000000000E-002  -6.2504384205838407E-006   9.6873720840059811E-007
  0.62831853071795862        7.6100000000000003       0.41000000000000003       -2.8372130298015379E-004   3.2236258644775405E-005
  0.62831853071795862        7.6100000000000003       0.81000000000000005       -5.8004568746797898E-004   5.1250568502902481E-005
  0.62831853071795862        7.6100000000000003        1.2100000000000002       -4.9726583115823012E-004   6.8198161866251996E-005
  0.62831853071795862        7.6100000000000003        1.6100000000000001       -6.4080668672740178E-004   7.3792079380375334E-005
  0.62831853071795862        7.6100000000000003        2.0099999999999998       -4.5696525567482293E-004   7.8795779894904998E-005
  0.62831853071795862        7.6100000000000003        2.4100000000000001       -2.1607648018943002E-004   7.8230301560451443E-005
  0.62831853071795862        7.6100000000000003        2.8100000000000001        3.3477424989723087E-004   8.3559801340413653E-005
  0.62831853071795862        7.6100000000000003        3.2100000000000000        9.9578158839001450E-004   8.1321811690650880E-005
  0.62831853071795862        7.6100000000000003        3.6099999999999999        1.7936896859520495E-003   8.9218917887453326E-005
  0.62831853071795862        7.6100000000000003        4.0099999999999998        2.1577296342662933E-003   7.9324675103700510E-005
  0.62831853071795862        7.6100000000000003        4.4100000000000001        2.5565651995632858E-003   9.2001298486953513E-005
  0.62831853071795862        7.6100000000000003        4.8100000000000005        2.5796170671901451E-003   8.4777680633848292E-005
  0.62831853071795862        7.6100000000000003        5.2100000000000000        2.6912361235748167E-003   7.8515780773153815E-005
  0.62831853071795862        7.6100000000000003        5.6100000000000003        2.5234696056920226E-003   8.2641143342474945E-005
  0.62831853071795862        7.6100000000000003        6.0099999999999998        2.1616599104922825E-003   8.4177734896547605E-005
  0.62831853071795862        7.6100000000000003        6.4100000000000001        1.9601914110366461E-003   8.3976052271418134E-005
  0.62831853071795862        7.6100000000000003        6.8100000000000005        1.5243510696861438E-003   9.3999134340155258E-005
  0.62831853071795862        7.6100000000000003        7.2100000000000000        1.2339387114470202E-003   8.2854241347071143E-005
  0.62831853071795862        7.6100000000000003        7.6100000000000003        1.0054097488534500E-003   8.6367248641386921E-005
  0.62831853071795862        7.6100000000000003        8.0099999999999998        8.5367494472268117E-004   8.4633187755463589E-005
  0.62831853071795862        7.6100000000000003        8.4100000000000001        7.6619550573760555E-004   8.9275466537763217E-005
  0.62831853071795862        7.6100000000000003        8.8100000000000005        5.5937959976690307E-004   8.5182171925338209E-005
  0.62831853071795862        7.6100000000000003        9.2100000000000009        3.9551299207922405E-004   9.0035632627194907E-005
  0.62831853071795862        7.6100000000000003        9.6100000000000012        4.3244516666453780E-004   8.9360104539572811E-005
  0.62831853071795862        7.6100000000000003        10.010000000000000        3.6360030160531993E-004   8.7694447301583594E-005
  0.62831853071795862        8.0099999999999998        1.0000000000000000E-002  -1.4157786509765152E-006   9.2052087385251550E-007
  0.62831853071795862        8.0099999999999998       0.41000000000000003        4.0797219576493594E-005   3.3925660205870629E-005
  0.62831853071795862        8.0099999999999998       0.81000000000000005       -8.1059150116300735E-005   5.9545920703521425E-005
  0.62831853071795862        8.0099999999999998        1.2100000000000002       -1.6227773269193800E-005   6.8892200953279520E-005
  0.62831853071795862        8.0099999999999998        1.6100000000000001        6.3740799775477637E-006   7.6407769464290626E-005
  0.62831853071795862        8.0099999999999998        2.0099999999999998        2.9251730042597105E-004   7.8690745992328004E-005
  0.62831853071795862        8.0099999999999998        2.4100000000000001        4.8515364627950360E-004   7.9191442915734235E-005
  0.62831853071795862        8.0099999999999998        2.8100000000000001        9.5399569212738689E-004   8.4709280642264302E-005
  0.62831853071795862        8.0099999999999998        3.2100000000000000        1.3526137067451927E-003   8.4424777812646068E-005
  0.62831853071795862        8.0099999999999998        3.6099999999999999        2.1605885631103697E-003   9.4127777688037179E-005
  0.62831853071795862        8.0099999999999998        4.0099999999999998        2.5443756285478893E-003   8.4488262385824949E-005
  0.62831853071795862        8.0099999999999998        4.4100000000000001        2.7033886991220421E-003   8.1983621909029419E-005
  0.62831853071795862        8.0099999999999998        4.8100000000000005        2.7930395658783726E-003   9.1190201972872129E-005
  0.62831853071795862        8.0099999999999998        5.2100000000000000        2.6823195514938023E-003   8.4935776068674899E-005
  0.62831853071795862        8.0099999999999998        5.6100000000000003        2.4935379061810756E-003   8.8218904978338918E-005
  0.62831853071795862        8.0099999999999998        6.0099999999999998        2.2143383014566350E-003   9.1328561453002082E-005
  0.62831853071795862        8.0099999999999998        6.4100000000000001        2.1080930192072778E-003   8.8343730738877399E-005
  0.62831853071795862        8.0099999999999998        6.8100000000000005        1.7279972615775806E-003   8.8048268960498521E-005
  0.62831853071795862        8.0099999999999998        7.2100000000000000        1.4453829842850465E-003   8.8487665229423367E-005
  0.62831853071795862        8.0099999999999998        7.6100000000000003        1.1855934266471065E-003   8.4610351659448392E-005
  0.62831853071795862        8.0099999999999998        8.0099999999999998        9.1438249182777018E-004   8.8229265986457847E-005
  0.62831853071795862        8.0099999999999998        8.4100000000000001        7.3952578138240235E-004   9.9176109185830570E-005
  0.62831853071795862        8.0099999999999998        8.8100000000000005        6.1190311458128187E-004   9.4211154872237982E-005
  0.62831853071795862        8.0099999999999998        9.2100000000000009        4.4239427466789057E-004   9.4049809458757679E-005
  0.62831853071795862        8.0099999999999998        9.6100000000000012        3.9684035493146885E-004   9.7014209354002331E-005
  0.62831853071795862        8.0099999999999998        10.010000000000000        2.9545565183309712E-004   9.0911323954917373E-005
  0.62831853071795862        8.4100000000000001        1.0000000000000000E-002   4.2727624999138346E-006   1.0073719314447444E-006
  0.62831853071795862        8.4100000000000001       0.41000000000000003        2.0912479148548524E-004   3.2892478126466177E-005
  0.62831853071795862        8.4100000000000001       0.81000000000000005        3.5970343877296187E-004   5.6153023216321507E-005
  0.62831853071795862        8.4100000000000001        1.2100000000000002        4.7095385796323445E-004   7.0244486299615635E-005
  0.62831853071795862        8.4100000000000001        1.6100000000000001        6.5925700764811164E-004   7.8406590397477890E-005
  0.62831853071795862        8.4100000000000001        2.0099999999999998        7.9049414989377739E-004   8.1270006387612945E-005
  0.62831853071795862        8.4100000000000001        2.4100000000000001        1.0264059698650073E-003   9.1523011248821574E-005
  0.62831853071795862        8.4100000000000001        2.8100000000000001        1.5673494927335553E-003   8.6662848142249904E-005
  0.62831853071795862        8.4100000000000001        3.2100000000000000        1.6780039245832645E-003   9.1922979280782772E-005
  0.62831853071795862        8.4100000000000001        3.6099999999999999        2.1585467072713234E-003   8.2531898053977293E-005
  0.62831853071795862        8.4100000000000001        4.0099999999999998        2.4649596524062979E-003   8.5848418829180561E-005
  0.62831853071795862        8.4100000000000001        4.4100000000000001        2.9548010205981377E-003   8.9785292988303115E-005
  0.62831853071795862        8.4100000000000001        4.8100000000000005        3.0214021119606004E-003   8.4290496028903926E-005
  0.62831853071795862        8.4100000000000001        5.2100000000000000        2.8966758328199229E-003   8.8822614639697507E-005
  0.62831853071795862        8.4100000000000001        5.6100000000000003        2.6331864992455113E-003   9.5681000441957513E-005
  0.62831853071795862        8.4100000000000001        6.0099999999999998        2.4957508211596777E-003   8.7914968755154559E-005
  0.62831853071795862        8.4100000000000001        6.4100000000000001        2.1611606856495984E-003   9.4308199856078294E-005
  0.62831853071795862        8.4100000000000001        6.8100000000000005        1.8332616391264326E-003   9.8189512656089405E-005
  0.62831853071795862        8.4100000000000001        7.2100000000000000        1.4707746682492606E-003   1.0097313299323159E-004
  0.62831853071795862        8.4100000000000001        7.6100000000000003        1.3388344763359766E-003   9.2144324166005580E-005
  0.62831853071795862        8.4100000000000001        8.0099999999999998        1.2227806300946320E-003   9.3130662608042962E-005
  0.62831853071795862        8.4100000000000001        8.4100000000000001        8.7396385340225257E-004   8.6188197925860254E-005
  0.62831853071795862        8.4100000000000001        8.8100000000000005        7.3425529925185383E-004   8.9506342902218264E-005
  0.62831853071795862        8.4100000000000001        9.2100000000000009        5.3210708927492424E-004   9.3582828059692009E-005
  0.62831853071795862        8.4100000000000001        9.6100000000000012        3.4777530098683846E-004   9.3003205317185810E-005
  0.62831853071795862        8.4100000000000001        10.010000000000000        4.1394630337291077E-004   9.1197564478777158E-005
  0.62831853071795862        8.8100000000000005        1.0000000000000000E-002   8.5298243795742846E-006   9.8542481762200345E-007
  0.62831853071795862        8.8100000000000005       0.41000000000000003        3.2747266045253260E-004   3.5695293472092313E-005
  0.62831853071795862        8.8100000000000005       0.81000000000000005        6.1791329070677754E-004   6.4982381662392265E-005
  0.62831853071795862        8.8100000000000005        1.2100000000000002        9.6049132643948498E-004   7.3213600888316310E-005
  0.62831853071795862        8.8100000000000005        1.6100000000000001        1.1089962559828869E-003   8.3516715713018044E-005
  0.62831853071795862        8.8100000000000005        2.0099999999999998        1.2857900225406488E-003   8.7963387222492296E-005
  0.62831853071795862        8.8100000000000005        2.4100000000000001        1.5157118131430176E-003   8.8604088638205981E-005
  0.62831853071795862        8.8100000000000005        2.8100000000000001        1.7106618106100370E-003   9.1206870199749424E-005
  0.62831853071795862        8.8100000000000005        3.2100000000000000        2.0417325460192117E-003   8.8860436938516238E-005
  0.62831853071795862        8.8100000000000005        3.6099999999999999        2.3907736065012170E-003   9.4559448515421689E-005
  0.62831853071795862        8.8100000000000005        4.0099999999999998        2.7365528953067152E-003   1.0025168609990576E-004
  0.62831853071795862        8.8100000000000005        4.4100000000000001        3.0690141318516447E-003   9.1160842844988601E-005
  0.62831853071795862        8.8100000000000005        4.8100000000000005        2.9840547721193640E-003   9.1927188489978741E-005
  0.62831853071795862        8.8100000000000005        5.2100000000000000        3.0425880253647200E-003   8.9628841207331402E-005
  0.62831853071795862        8.8100000000000005        5.6100000000000003        2.8131023026306133E-003   8.7998924256108504E-005
  0.62831853071795862        8.8100000000000005        6.0099999999999998        2.5774743014391134E-003   9.1428554329080406E-005
  0.62831853071795862        8.8100000000000005        6.4100000000000001        2.3211565079894071E-003   1.0303715069349759E-004
  0.62831853071795862        8.8100000000000005        6.8100000000000005        1.8970450567938298E-003   9.8158923813082717E-005
  0.62831853071795862        8.8100000000000005        7.2100000000000000        1.8250898350097092E-003   9.3910981684931791E-005
  0.62831853071795862        8.8100000000000005        7.6100000000000003        1.3017674062952571E-003   1.0659555552215329E-004
  0.62831853071795862        8.8100000000000005        8.0099999999999998        1.1963011932322031E-003   1.0479320085354170E-004
  0.62831853071795862        8.8100000000000005        8.4100000000000001        1.0142916480908037E-003   9.7297559052820828E-005
  0.62831853071795862        8.8100000000000005        8.8100000000000005        7.0909577818979589E-004   9.4064994106214230E-005
  0.62831853071795862        8.8100000000000005        9.2100000000000009        5.2646487893628815E-004   9.0108370307124766E-005
  0.62831853071795862        8.8100000000000005        9.6100000000000012        4.1607657242544399E-004   9.3002233962206855E-005
  0.62831853071795862        8.8100000000000005        10.010000000000000        4.2599202130867079E-004   9.6598375237270671E-005
  0.62831853071795862        9.2100000000000009        1.0000000000000000E-002   8.5310737749823934E-006   1.0276377899996436E-006
  0.62831853071795862        9.2100000000000009       0.41000000000000003        4.0476397482171569E-004   3.5850427616697976E-005
  0.62831853071795862        9.2100000000000009       0.81000000000000005        7.9429052271406356E-004   5.9181675324436503E-005
  0.62831853071795862        9.2100000000000009        1.2100000000000002        1.1480771546056839E-003   7.7100633299366701E-005
  0.62831853071795862        9.2100000000000009        1.6100000000000001        1.4345426428795634E-003   8.5051185986810367E-005
  0.62831853071795862        9.2100000000000009        2.0099999999999998        1.7988371523366832E-003   9.6420945810421276E-005
  0.62831853071795862        9.2100000000000009        2.4100000000000001        2.0199369356724835E-003   9.2491037989512190E-005
  0.62831853071795862        9.2100000000000009        2.8100000000000001        2.1475779875473086E-003   9.3372684562488103E-005
  0.62831853071795862        9.2100000000000009        3.2100000000000000        2.4925056398745178E-003   9.8650596965665227E-005
  0.62831853071795862        9.2100000000000009        3.6099999999999999        2.5434046876025855E-003   8.9130864945648181E-005
  0.62831853071795862        9.2100000000000009        4.0099999999999998        2.8143073610488322E-003   1.0237272445692177E-004
  0.62831853071795862        9.2100000000000009        4.4100000000000001        2.9899826065359113E-003   9.2605938814095215E-005
  0.62831853071795862        9.2100000000000009        4.8100000000000005        3.2186657196693336E-003   9.5034580179794722E-005
  0.62831853071795862        9.2100000000000009        5.2100000000000000        3.1348780705392483E-003   9.7980374104300185E-005
  0.62831853071795862        9.2100000000000009        5.6100000000000003        3.0090755073107931E-003   9.9216832124042598E-005
  0.62831853071795862        9.2100000000000009        6.0099999999999998        2.8616193770247562E-003   8.9467815948721555E-005
  0.62831853071795862        9.2100000000000009        6.4100000000000001        2.4567305487172464E-003   9.0871028684231698E-005
  0.62831853071795862        9.2100000000000009        6.8100000000000005        2.1096738920654960E-003   9.4465564395897257E-005
  0.62831853071795862        9.2100000000000009        7.2100000000000000        1.7164998573428658E-003   9.6178460192385284E-005
  0.62831853071795862        9.2100000000000009        7.6100000000000003        1.4422781206716397E-003   9.7297558745305883E-005
  0.62831853071795862        9.2100000000000009        8.0099999999999998        1.2471194274041300E-003   9.7184395342347804E-005
  0.62831853071795862        9.2100000000000009        8.4100000000000001        1.1308803445529913E-003   9.7067343934223357E-005
  0.62831853071795862        9.2100000000000009        8.8100000000000005        8.9410243505294649E-004   1.0383472470993572E-004
  0.62831853071795862        9.2100000000000009        9.2100000000000009        8.7279124648158833E-004   9.5370789881999953E-005
  0.62831853071795862        9.2100000000000009        9.6100000000000012        4.3938934744460595E-004   1.0008834149416099E-004
  0.62831853071795862        9.2100000000000009        10.010000000000000        4.8256217752945860E-004   9.6628368969943015E-005
  0.62831853071795862        9.6100000000000012        1.0000000000000000E-002   1.1497901507748547E-005   9.5051779160696676E-007
  0.62831853071795862        9.6100000000000012       0.41000000000000003        5.0051717375756424E-004   3.6510137551250691E-005
  0.62831853071795862        9.6100000000000012       0.81000000000000005        8.2346049400379114E-004   5.9932294678920454E-005
  0.62831853071795862        9.6100000000000012        1.2100000000000002        1.3266816025820150E-003   7.8462342208828259E-005
  0.62831853071795862        9.6100000000000012        1.6100000000000001        1.5942076990866328E-003   9.4005936086952464E-005
  0.62831853071795862        9.6100000000000012        2.0099999999999998        2.0896790623964093E-003   8.9452984739766899E-005
  0.62831853071795862        9.6100000000000012        2.4100000000000001        2.2887160238328295E-003   9.4860263425524866E-005
  0.62831853071795862        9.6100000000000012        2.8100000000000001        2.3259801220803802E-003   9.9287067078408908E-005
  0.62831853071795862        9.6100000000000012        3.2100000000000000        2.6555902809692182E-003   8.9727792481265157E-005
  0.62831853071795862        9.6100000000000012        3.6099999999999999        2.9558025333975041E-003   9.6504998058149862E-005
  0.62831853071795862        9.6100000000000012        4.0099999999999998        3.0228323078571743E-003   9.7980547673833253E-005
  0.62831853071795862        9.6100000000000012        4.4100000000000001        3.1764494688418131E-003   9.3542044746768336E-005
  0.62831853071795862        9.6100000000000012        4.8100000000000005        3.2720071214039099E-003   9.4199285575551241E-005
  0.62831853071795862        9.6100000000000012        5.2100000000000000        2.9946038655323825E-003   9.2975929451317597E-005
  0.62831853071795862        9.6100000000000012        5.6100000000000003        3.0334890404775162E-003   9.1987314036372738E-005
  0.62831853071795862        9.6100000000000012        6.0099999999999998        2.8530223725421614E-003   9.9244649114392608E-005
  0.62831853071795862        9.6100000000000012        6.4100000000000001        2.4229734264982501E-003   9.6818770171727887E-005
  0.62831853071795862        9.6100000000000012        6.8100000000000005        2.2851773086232569E-003   1.0210101815253837E-004
  0.62831853071795862        9.6100000000000012        7.2100000000000000        1.8916549744856315E-003   9.6817773664619231E-005
  0.62831853071795862        9.6100000000000012        7.6100000000000003        1.5317295766017508E-003   1.0045281168131685E-004
  0.62831853071795862        9.6100000000000012        8.0099999999999998        1.4272931365506324E-003   9.4995841910721173E-005
  0.62831853071795862        9.6100000000000012        8.4100000000000001        1.0454697271329774E-003   1.0021134840369606E-004
  0.62831853071795862        9.6100000000000012        8.8100000000000005        7.7607533722786985E-004   9.5007628411192515E-005
  0.62831853071795862        9.6100000000000012        9.2100000000000009        7.1455533456332482E-004   1.0317992200292871E-004
  0.62831853071795862        9.6100000000000012        9.6100000000000012        7.0636146119362980E-004   1.0234407463291871E-004
  0.62831853071795862        9.6100000000000012        10.010000000000000        5.2058770914385744E-004   9.9092952954538352E-005
  0.62831853071795862        10.010000000000000        1.0000000000000000E-002   1.2308702697797307E-005   1.1083966295751731E-006
  0.62831853071795862        10.010000000000000       0.41000000000000003        5.0801818760973368E-004   3.6314802578334512E-005
  0.62831853071795862        10.010000000000000       0.81000000000000005        9.3942365404399398E-004   6.0408959549758588E-005
  0.62831853071795862        10.010000000000000        1.2100000000000002        1.5831427771991018E-003   7.9206138147911595E-005
  0.62831853071795862        10.010000000000000        1.6100000000000001        1.9032755742777977E-003   8.4698333062491277E-005
  0.62831853071795862        10.010000000000000        2.0099999999999998        2.2982779072343324E-003   8.7278476650854881E-005
  0.62831853071795862        10.010000000000000        2.4100000000000001        2.5203217358032303E-003   9.4483441123243886E-005
  0.62831853071795862        10.010000000000000        2.8100000000000001        2.6313147207599223E-003   8.7973363256819447E-005
  0.62831853071795862        10.010000000000000        3.2100000000000000        3.1997329163526754E-003   9.3319232361922013E-005
  0.62831853071795862        10.010000000000000        3.6099999999999999        3.1490331238046986E-003   9.8882221668580104E-005
  0.62831853071795862        10.010000000000000        4.0099999999999998        3.3679147295210287E-003   9.1836833396102135E-005
  0.62831853071795862        10.010000000000000        4.4100000000000001        3.4113812415600860E-003   1.0007108021358408E-004
  0.62831853071795862        10.010000000000000        4.8100000000000005        3.2039986755372282E-003   9.2621345475233524E-005
  0.62831853071795862        10.010000000000000        5.2100000000000000        3.6185100754314368E-003   9.9998390045914038E-005
  0.62831853071795862        10.010000000000000        5.6100000000000003        3.2274007802092510E-003   9.8588509197124012E-005
  0.62831853071795862        10.010000000000000        6.0099999999999998        3.1089089403912055E-003   9.9786217750939495E-005
  0.62831853071795862        10.010000000000000        6.4100000000000001        2.7548382324488760E-003   1.0239474261250968E-004
  0.62831853071795862        10.010000000000000        6.8100000000000005        2.3568293854287076E-003   1.0027996638143067E-004
  0.62831853071795862        10.010000000000000        7.2100000000000000        2.1410988870630377E-003   9.9657351300304410E-005
  0.62831853071795862        10.010000000000000        7.6100000000000003        1.8213228048174252E-003   1.0515686851091398E-004
  0.62831853071795862        10.010000000000000        8.0099999999999998        1.5057672467068274E-003   1.0246926775797913E-004
  0.62831853071795862        10.010000000000000        8.4100000000000001        1.2086402543759734E-003   1.0853079407665078E-004
  0.62831853071795862        10.010000000000000        8.8100000000000005        9.9491742426402918E-004   9.7774905623090939E-005
  0.62831853071795862        10.010000000000000        9.2100000000000009        1.0508071768761083E-003   1.0102793392875918E-004
  0.62831853071795862        10.010000000000000        9.6100000000000012        6.3009108347213399E-004   1.0401521602392210E-004
  0.62831853071795862        10.010000000000000        10.010000000000000        7.8861082503309515E-004   1.0297301183210504E-004
  0.94247779607693793        1.0000000000000000E-002   1.0000000000000000E-002  -8.8950921068291833E-011   2.9551217012293192E-011
  0.94247779607693793        1.0000000000000000E-002  0.41000000000000003       -6.9759245848567121E-010   7.6490512103665953E-010
  0.94247779607693793        1.0000000000000000E-002  0.81000000000000005       -3.6226444895206291E-009   1.7629409135272318E-009
  0.94247779607693793        1.0000000000000000E-002   1.2100000000000002        4.1683221946700772E-009   2.7875829338723352E-009
  0.94247779607693793        1.0000000000000000E-002   1.6100000000000001       -3.3606380937525132E-009   2.0681828138585627E-009
  0.94247779607693793        1.0000000000000000E-002   2.0099999999999998        1.5389250418292984E-009   3.1156443525987570E-009
  0.94247779607693793        1.0000000000000000E-002   2.4100000000000001        5.5988937542840431E-010   2.7067070454029214E-009
  0.94247779607693793        1.0000000000000000E-002   2.8100000000000001        1.7538947463573182E-009   2.9309913061142581E-009
  0.94247779607693793        1.0000000000000000E-002   3.2100000000000000       -1.7456140337601940E-009   2.3063050046706564E-009
  0.94247779607693793        1.0000000000000000E-002   3.6099999999999999        5.7166984312004237E-009   2.8198307427998130E-009
  0.94247779607693793        1.0000000000000000E-002   4.0099999999999998        3.4758119989877105E-009   3.2747144261135368E-009
  0.94247779607693793        1.0000000000000000E-002   4.4100000000000001        1.0703263585766390E-009   2.3016095872584727E-009
  0.94247779607693793        1.0000000000000000E-002   4.8100000000000005       -7.5306214996881172E-010   3.0279672301175603E-009
  0.94247779607693793        1.0000000000000000E-002   5.2100000000000000        2.0256342861245927E-009   1.7259904431156679E-009
  0.94247779607693793        1.0000000000000000E-002   5.6100000000000003        1.5480438622918377E-009   3.2064298732258738E-009
  0.94247779607693793        1.0000000000000000E-002   6.0099999999999998        3.4388286777504200E-011   2.2533597271753312E-009
  0.94247779607693793        1.0000000000000000E-002   6.4100000000000001       -4.4728232887931814E-009   2.5655802801809513E-009
  0.94247779607693793        1.0000000000000000E-002   6.8100000000000005       -2.7663674411005043E-009   2.2700520476486687E-009
  0.94247779607693793        1.0000000000000000E-002   7.2100000000000000        1.2649756814102951E-011   2.6509413834882615E-009
  0.94247779607693793        1.0000000000000000E-002   7.6100000000000003        3.5561269817184321E-009   2.1545679352395477E-009
  0.94247779607693793        1.0000000000000000E-002   8.0099999999999998        2.8438718578649001E-009   2.9830651343941515E-009
  0.94247779607693793        1.0000000000000000E-002   8.4100000000000001        3.1458046944415401E-009   2.0317027582247093E-009
  0.94247779607693793        1.0000000000000000E-002   8.8100000000000005       -2.8122177979436122E-009   3.0108686130308243E-009
  0.94247779607693793        1.0000000000000000E-002   9.2100000000000009       -1.3940740196979954E-009   2.6815356245939508E-009
  0.94247779607693793        1.0000000000000000E-002   9.6100000000000012       -7.7389190087952604E-011   1.9192187364852600E-009
  0.94247779607693793        1.0000000000000000E-002   10.010000000000000       -6.3593677449635527E-009   3.1254498907060056E-009
  0.94247779607693793       0.41000000000000003        1.0000000000000000E-002  -4.3918027106152889E-006   5.8378849203091221E-008
  0.94247779607693793       0.41000000000000003       0.41000000000000003       -1.0084988212638308E-004   1.5000025286137096E-006
  0.94247779607693793       0.41000000000000003       0.81000000000000005       -1.1195614409046568E-004   2.3424353491907290E-006
  0.94247779607693793       0.41000000000000003        1.2100000000000002       -8.0855737717959811E-005   3.7065811681301891E-006
  0.94247779607693793       0.41000000000000003        1.6100000000000001       -4.9595738129104505E-005   4.1926478891637855E-006
  0.94247779607693793       0.41000000000000003        2.0099999999999998       -3.0575208514372155E-005   3.8913662631780622E-006
  0.94247779607693793       0.41000000000000003        2.4100000000000001       -1.7016152291666305E-005   4.1658715674139129E-006
  0.94247779607693793       0.41000000000000003        2.8100000000000001       -6.0393136738258079E-006   3.9386995845256300E-006
  0.94247779607693793       0.41000000000000003        3.2100000000000000       -7.1828298195188533E-006   4.7037292493877260E-006
  0.94247779607693793       0.41000000000000003        3.6099999999999999        8.3999595727448278E-006   5.6278184289426283E-006
  0.94247779607693793       0.41000000000000003        4.0099999999999998        2.1247869480130157E-007   5.1957640131812982E-006
  0.94247779607693793       0.41000000000000003        4.4100000000000001       -7.6686857629199423E-007   5.1128495499388094E-006
  0.94247779607693793       0.41000000000000003        4.8100000000000005        5.5634784029400291E-006   4.7894528589713904E-006
  0.94247779607693793       0.41000000000000003        5.2100000000000000        1.4940701059935545E-006   5.1310626466082680E-006
  0.94247779607693793       0.41000000000000003        5.6100000000000003       -3.6622440113886593E-006   5.0787973222825124E-006
  0.94247779607693793       0.41000000000000003        6.0099999999999998        1.0305210300780646E-005   4.5510334025576678E-006
  0.94247779607693793       0.41000000000000003        6.4100000000000001       -2.4365952168474905E-006   4.7543690355514796E-006
  0.94247779607693793       0.41000000000000003        6.8100000000000005       -3.9335991380389000E-006   5.3178288222985324E-006
  0.94247779607693793       0.41000000000000003        7.2100000000000000       -1.6400735686049490E-006   4.5762141446260361E-006
  0.94247779607693793       0.41000000000000003        7.6100000000000003        1.4181038168869408E-006   4.3799846618383845E-006
  0.94247779607693793       0.41000000000000003        8.0099999999999998       -1.1080963002704199E-006   4.7408330271131120E-006
  0.94247779607693793       0.41000000000000003        8.4100000000000001       -1.0718569811831481E-005   4.7716815588492037E-006
  0.94247779607693793       0.41000000000000003        8.8100000000000005       -9.7405184993019660E-007   4.6834911230311016E-006
  0.94247779607693793       0.41000000000000003        9.2100000000000009        1.7348943243123684E-006   5.5856316724389969E-006
  0.94247779607693793       0.41000000000000003        9.6100000000000012        7.0391052581895417E-006   4.4802574585443311E-006
  0.94247779607693793       0.41000000000000003        10.010000000000000       -3.5737612200819050E-006   5.0327149622578393E-006
  0.94247779607693793       0.81000000000000005        1.0000000000000000E-002  -2.1043216711035569E-005   1.2359630291757412E-007
  0.94247779607693793       0.81000000000000005       0.41000000000000003       -5.8142054336723459E-004   3.7708139834140631E-006
  0.94247779607693793       0.81000000000000005       0.81000000000000005       -6.1035790294787333E-004   6.0277988331535785E-006
  0.94247779607693793       0.81000000000000005        1.2100000000000002       -4.6880509957904692E-004   7.9307723316421527E-006
  0.94247779607693793       0.81000000000000005        1.6100000000000001       -2.9380500174759058E-004   9.8846334399314102E-006
  0.94247779607693793       0.81000000000000005        2.0099999999999998       -1.6128481579292885E-004   1.1515264614691652E-005
  0.94247779607693793       0.81000000000000005        2.4100000000000001       -7.9725015273581756E-005   9.6565274078926328E-006
  0.94247779607693793       0.81000000000000005        2.8100000000000001       -1.1412238058064239E-005   9.6335551002224535E-006
  0.94247779607693793       0.81000000000000005        3.2100000000000000        5.8924892100513399E-006   1.0701304144493524E-005
  0.94247779607693793       0.81000000000000005        3.6099999999999999        2.6500712562221546E-005   1.0705718582260554E-005
  0.94247779607693793       0.81000000000000005        4.0099999999999998        2.0729490255801688E-005   9.5408529223623426E-006
  0.94247779607693793       0.81000000000000005        4.4100000000000001        2.8210754510764389E-005   1.1387296323558767E-005
  0.94247779607693793       0.81000000000000005        4.8100000000000005        1.0990957544747039E-005   1.1041140723297901E-005
  0.94247779607693793       0.81000000000000005        5.2100000000000000        3.8718580866185856E-006   1.0911754161729308E-005
  0.94247779607693793       0.81000000000000005        5.6100000000000003        1.4258952407891274E-005   1.0552248544797949E-005
  0.94247779607693793       0.81000000000000005        6.0099999999999998        1.4762334035604090E-005   1.1060346541549197E-005
  0.94247779607693793       0.81000000000000005        6.4100000000000001       -9.2450914665166596E-006   1.0343674230910314E-005
  0.94247779607693793       0.81000000000000005        6.8100000000000005        1.3788352240269929E-005   1.0779385598532426E-005
  0.94247779607693793       0.81000000000000005        7.2100000000000000        6.9701651769819065E-006   1.2365976429175395E-005
  0.94247779607693793       0.81000000000000005        7.6100000000000003       -5.3469888575996150E-006   1.2018111209416283E-005
  0.94247779607693793       0.81000000000000005        8.0099999999999998       -1.5514540234706184E-006   1.1656797168766770E-005
  0.94247779607693793       0.81000000000000005        8.4100000000000001       -1.2559125630732366E-005   1.1154148983079868E-005
  0.94247779607693793       0.81000000000000005        8.8100000000000005        5.3951945331415333E-006   1.1440969620118004E-005
  0.94247779607693793       0.81000000000000005        9.2100000000000009        1.3496958303782403E-005   1.0726237462078847E-005
  0.94247779607693793       0.81000000000000005        9.6100000000000012        3.6154071745925763E-006   1.0944264246451405E-005
  0.94247779607693793       0.81000000000000005        10.010000000000000       -3.5843704524026561E-006   9.4407292793483898E-006
  0.94247779607693793        1.2100000000000002        1.0000000000000000E-002  -4.5985191790595979E-005   2.0621362047326467E-007
  0.94247779607693793        1.2100000000000002       0.41000000000000003       -1.3964637099478764E-003   6.2789264416115457E-006
  0.94247779607693793        1.2100000000000002       0.81000000000000005       -1.5528838654583397E-003   1.0529234582937329E-005
  0.94247779607693793        1.2100000000000002        1.2100000000000002       -1.2025986353483523E-003   1.2948074083114472E-005
  0.94247779607693793        1.2100000000000002        1.6100000000000001       -7.5459223229083620E-004   1.5375497646849989E-005
  0.94247779607693793        1.2100000000000002        2.0099999999999998       -4.3053730953752890E-004   1.5649935052554830E-005
  0.94247779607693793        1.2100000000000002        2.4100000000000001       -2.2312644921223518E-004   1.4750311193127649E-005
  0.94247779607693793        1.2100000000000002        2.8100000000000001       -4.1596246363613083E-005   1.6417173057513133E-005
  0.94247779607693793        1.2100000000000002        3.2100000000000000        6.6502043861975000E-006   1.8501684869130880E-005
  0.94247779607693793        1.2100000000000002        3.6099999999999999        4.1542687961708776E-005   1.6264841563071694E-005
  0.94247779607693793        1.2100000000000002        4.0099999999999998        4.3287767612488466E-005   1.9004921977881244E-005
  0.94247779607693793        1.2100000000000002        4.4100000000000001        6.0931225268092174E-005   1.6649059596146719E-005
  0.94247779607693793        1.2100000000000002        4.8100000000000005        4.3689878533929458E-005   1.6915573235454076E-005
  0.94247779607693793        1.2100000000000002        5.2100000000000000        5.2849077939655450E-005   1.6626169353871272E-005
  0.94247779607693793        1.2100000000000002        5.6100000000000003        2.5667820735043105E-006   1.8108396693003641E-005
  0.94247779607693793        1.2100000000000002        6.0099999999999998        3.4070229637961577E-005   1.7322564730742836E-005
  0.94247779607693793        1.2100000000000002        6.4100000000000001        3.0584048908629239E-005   1.6787560403822547E-005
  0.94247779607693793        1.2100000000000002        6.8100000000000005        2.8273307080255181E-005   1.5694031161257906E-005
  0.94247779607693793        1.2100000000000002        7.2100000000000000       -3.4888053305817134E-006   1.7800902575148334E-005
  0.94247779607693793        1.2100000000000002        7.6100000000000003        3.0858030970901708E-005   1.6830601675788473E-005
  0.94247779607693793        1.2100000000000002        8.0099999999999998       -1.2614553471945444E-005   1.8523897535285313E-005
  0.94247779607693793        1.2100000000000002        8.4100000000000001        1.5076754149058936E-005   1.8401878529298543E-005
  0.94247779607693793        1.2100000000000002        8.8100000000000005        1.4479238904020979E-005   1.7963221391331405E-005
  0.94247779607693793        1.2100000000000002        9.2100000000000009       -7.4951272355087909E-006   1.6360738377467268E-005
  0.94247779607693793        1.2100000000000002        9.6100000000000012        4.4762580709935209E-006   1.6535518803083688E-005
  0.94247779607693793        1.2100000000000002        10.010000000000000        2.6393285585099222E-005   1.7062303143783307E-005
  0.94247779607693793        1.6100000000000001        1.0000000000000000E-002  -7.1745177876980233E-005   2.6570049037540504E-007
  0.94247779607693793        1.6100000000000001       0.41000000000000003       -2.3276528523827060E-003   8.7573979987123877E-006
  0.94247779607693793        1.6100000000000001       0.81000000000000005       -2.7668284750767954E-003   1.3871498703994440E-005
  0.94247779607693793        1.6100000000000001        1.2100000000000002       -2.1962522479681413E-003   1.8954838453484426E-005
  0.94247779607693793        1.6100000000000001        1.6100000000000001       -1.4778907981804936E-003   2.0299741214861176E-005
  0.94247779607693793        1.6100000000000001        2.0099999999999998       -8.2030289406316960E-004   2.1823966011112872E-005
  0.94247779607693793        1.6100000000000001        2.4100000000000001       -3.6231554233660286E-004   2.2834284450163353E-005
  0.94247779607693793        1.6100000000000001        2.8100000000000001       -1.1310567538072100E-004   2.4922001766264753E-005
  0.94247779607693793        1.6100000000000001        3.2100000000000000        4.4202133959399984E-005   2.3696294007910264E-005
  0.94247779607693793        1.6100000000000001        3.6099999999999999        1.1628452191314867E-004   2.3515119093348214E-005
  0.94247779607693793        1.6100000000000001        4.0099999999999998        1.1502127944575592E-004   2.4275836000691942E-005
  0.94247779607693793        1.6100000000000001        4.4100000000000001        7.8925340294276855E-005   2.2113095398272300E-005
  0.94247779607693793        1.6100000000000001        4.8100000000000005        6.5263186396523733E-005   2.3874363381570326E-005
  0.94247779607693793        1.6100000000000001        5.2100000000000000        7.0873258493401608E-005   2.4229365173322460E-005
  0.94247779607693793        1.6100000000000001        5.6100000000000003        7.7146719619290016E-005   2.5663092945263039E-005
  0.94247779607693793        1.6100000000000001        6.0099999999999998        4.0205012975150365E-005   2.1004079551807186E-005
  0.94247779607693793        1.6100000000000001        6.4100000000000001        2.5916765579748045E-005   2.1840805788923116E-005
  0.94247779607693793        1.6100000000000001        6.8100000000000005        4.0358416068180758E-005   2.2227365224379181E-005
  0.94247779607693793        1.6100000000000001        7.2100000000000000        2.9885620022690067E-005   2.1838150200479885E-005
  0.94247779607693793        1.6100000000000001        7.6100000000000003        4.4542886868386213E-005   2.1303288317227940E-005
  0.94247779607693793        1.6100000000000001        8.0099999999999998        1.9561542098573284E-005   2.3828158078101579E-005
  0.94247779607693793        1.6100000000000001        8.4100000000000001        5.8280425783803220E-006   2.1532307297409493E-005
  0.94247779607693793        1.6100000000000001        8.8100000000000005       -1.3666963273585591E-005   2.5250573045203561E-005
  0.94247779607693793        1.6100000000000001        9.2100000000000009       -4.3056858353134449E-005   2.1862215419287902E-005
  0.94247779607693793        1.6100000000000001        9.6100000000000012        5.3241747495692941E-005   2.3090502170289066E-005
  0.94247779607693793        1.6100000000000001        10.010000000000000        2.4119594539318229E-005   2.3981929372500724E-005
  0.94247779607693793        2.0099999999999998        1.0000000000000000E-002  -9.3231636425710040E-005   3.6501612989369515E-007
  0.94247779607693793        2.0099999999999998       0.41000000000000003       -3.1725923107131944E-003   1.1183851846009094E-005
  0.94247779607693793        2.0099999999999998       0.81000000000000005       -4.0071252696326594E-003   1.8243333175184945E-005
  0.94247779607693793        2.0099999999999998        1.2100000000000002       -3.3292033865981213E-003   2.1466823416007136E-005
  0.94247779607693793        2.0099999999999998        1.6100000000000001       -2.2630792252438005E-003   2.2995306871461672E-005
  0.94247779607693793        2.0099999999999998        2.0099999999999998       -1.3192841252146644E-003   2.6571132065882732E-005
  0.94247779607693793        2.0099999999999998        2.4100000000000001       -6.1677393284797967E-004   2.7533036785480649E-005
  0.94247779607693793        2.0099999999999998        2.8100000000000001       -1.9407145306588465E-004   2.6143263672657533E-005
  0.94247779607693793        2.0099999999999998        3.2100000000000000        5.1295894746271027E-005   2.9198172449168058E-005
  0.94247779607693793        2.0099999999999998        3.6099999999999999        1.7261397798702815E-004   2.8226418434866119E-005
  0.94247779607693793        2.0099999999999998        4.0099999999999998        1.8497825604355984E-004   2.7210849117961624E-005
  0.94247779607693793        2.0099999999999998        4.4100000000000001        1.5478376829299815E-004   3.0115995870698554E-005
  0.94247779607693793        2.0099999999999998        4.8100000000000005        1.8619836299837720E-004   2.7770560612536862E-005
  0.94247779607693793        2.0099999999999998        5.2100000000000000        1.2205640000070603E-004   2.8469137908093346E-005
  0.94247779607693793        2.0099999999999998        5.6100000000000003        1.0698742926980250E-004   3.0043862795283034E-005
  0.94247779607693793        2.0099999999999998        6.0099999999999998        4.0981984044442333E-005   2.9534511710685698E-005
  0.94247779607693793        2.0099999999999998        6.4100000000000001        6.8168612224013336E-005   3.1838883632059019E-005
  0.94247779607693793        2.0099999999999998        6.8100000000000005        5.7854317944533581E-005   2.9309644879362838E-005
  0.94247779607693793        2.0099999999999998        7.2100000000000000        4.0120636623128605E-005   2.9252618393180135E-005
  0.94247779607693793        2.0099999999999998        7.6100000000000003        4.0106426238649043E-005   2.8705649415790160E-005
  0.94247779607693793        2.0099999999999998        8.0099999999999998        2.5526064210330784E-005   2.8566518809877059E-005
  0.94247779607693793        2.0099999999999998        8.4100000000000001       -1.3560435282479632E-005   2.9768907823559396E-005
  0.94247779607693793        2.0099999999999998        8.8100000000000005        2.2176035480048091E-005   2.8469284074557736E-005
  0.94247779607693793        2.0099999999999998        9.2100000000000009       -2.3582120068776169E-005   3.2149573771829399E-005
  0.94247779607693793        2.0099999999999998        9.6100000000000012       -9.2531616269606617E-006   2.9854894292498289E-005
  0.94247779607693793        2.0099999999999998        10.010000000000000        6.9643070088282148E-006   3.0072710169494249E-005
  0.94247779607693793        2.4100000000000001        1.0000000000000000E-002  -1.0801175007407606E-004   4.2633485768969538E-007
  0.94247779607693793        2.4100000000000001       0.41000000000000003       -3.8007263388450578E-003   1.4355828367727010E-005
  0.94247779607693793        2.4100000000000001       0.81000000000000005       -5.0456888120938509E-003   2.1699835739159325E-005
  0.94247779607693793        2.4100000000000001        1.2100000000000002       -4.3145180233331382E-003   2.8370855492483743E-005
  0.94247779607693793        2.4100000000000001        1.6100000000000001       -3.0282341436828060E-003   3.1144604912753404E-005
  0.94247779607693793        2.4100000000000001        2.0099999999999998       -1.6857381822341340E-003   3.3341881669496442E-005
  0.94247779607693793        2.4100000000000001        2.4100000000000001       -8.5945387723490010E-004   3.0590948046982556E-005
  0.94247779607693793        2.4100000000000001        2.8100000000000001       -2.6595564016774874E-004   3.5260900866453834E-005
  0.94247779607693793        2.4100000000000001        3.2100000000000000        1.8564400847910129E-005   3.2079548728523708E-005
  0.94247779607693793        2.4100000000000001        3.6099999999999999        2.0185985458494386E-004   3.6477653850148276E-005
  0.94247779607693793        2.4100000000000001        4.0099999999999998        2.2679191684913752E-004   3.2360867791904160E-005
  0.94247779607693793        2.4100000000000001        4.4100000000000001        2.7748860427294304E-004   3.1149762989072282E-005
  0.94247779607693793        2.4100000000000001        4.8100000000000005        2.7972334520585544E-004   3.5263729552635390E-005
  0.94247779607693793        2.4100000000000001        5.2100000000000000        2.7217120597316109E-004   3.6360193248830523E-005
  0.94247779607693793        2.4100000000000001        5.6100000000000003        1.8791505175733993E-004   3.5480783483100215E-005
  0.94247779607693793        2.4100000000000001        6.0099999999999998        1.0346997057392105E-004   3.3264607292471707E-005
  0.94247779607693793        2.4100000000000001        6.4100000000000001        1.6498933243060389E-004   3.6542949359076083E-005
  0.94247779607693793        2.4100000000000001        6.8100000000000005        5.0887195690634760E-005   4.1656590107333511E-005
  0.94247779607693793        2.4100000000000001        7.2100000000000000        2.0157702543843850E-005   3.6606044907744076E-005
  0.94247779607693793        2.4100000000000001        7.6100000000000003        4.7220919114762203E-005   3.3407560865917173E-005
  0.94247779607693793        2.4100000000000001        8.0099999999999998        3.7340590508150914E-005   3.2803040847162015E-005
  0.94247779607693793        2.4100000000000001        8.4100000000000001        1.9309203418073097E-005   3.3996071089233951E-005
  0.94247779607693793        2.4100000000000001        8.8100000000000005        5.4932552947737228E-005   3.6336975563537125E-005
  0.94247779607693793        2.4100000000000001        9.2100000000000009       -1.0934450512466933E-006   3.5767588570774642E-005
  0.94247779607693793        2.4100000000000001        9.6100000000000012        8.4354646724624631E-005   3.3524866398910609E-005
  0.94247779607693793        2.4100000000000001        10.010000000000000        5.2914714128198147E-005   3.5511409499505627E-005
  0.94247779607693793        2.8100000000000001        1.0000000000000000E-002  -1.1506254136099227E-004   4.3744290364966562E-007
  0.94247779607693793        2.8100000000000001       0.41000000000000003       -4.0963116660779801E-003   1.7689285110968678E-005
  0.94247779607693793        2.8100000000000001       0.81000000000000005       -5.7779526429641787E-003   2.7836697439948688E-005
  0.94247779607693793        2.8100000000000001        1.2100000000000002       -5.1859133181718824E-003   3.3386445853154271E-005
  0.94247779607693793        2.8100000000000001        1.6100000000000001       -3.7392458041224023E-003   3.5639467499879875E-005
  0.94247779607693793        2.8100000000000001        2.0099999999999998       -2.2292131061598919E-003   3.3055929251426202E-005
  0.94247779607693793        2.8100000000000001        2.4100000000000001       -1.0852003694080815E-003   3.8061289461982501E-005
  0.94247779607693793        2.8100000000000001        2.8100000000000001       -3.5244305750073288E-004   3.8106899003751851E-005
  0.94247779607693793        2.8100000000000001        3.2100000000000000        1.0694535177895984E-004   3.8733383861168434E-005
  0.94247779607693793        2.8100000000000001        3.6099999999999999        2.5638405449715480E-004   4.0071106710847782E-005
  0.94247779607693793        2.8100000000000001        4.0099999999999998        4.5516972933437198E-004   3.8970379276616564E-005
  0.94247779607693793        2.8100000000000001        4.4100000000000001        3.8547366128431984E-004   4.0527289800871350E-005
  0.94247779607693793        2.8100000000000001        4.8100000000000005        3.6696722660425353E-004   4.2719691944912238E-005
  0.94247779607693793        2.8100000000000001        5.2100000000000000        2.6899585883965918E-004   3.7757864240515461E-005
  0.94247779607693793        2.8100000000000001        5.6100000000000003        2.4267572201122414E-004   4.1075797952521213E-005
  0.94247779607693793        2.8100000000000001        6.0099999999999998        1.6258837066398339E-004   4.0595854101892645E-005
  0.94247779607693793        2.8100000000000001        6.4100000000000001        1.3272826159317467E-004   4.4078310443504522E-005
  0.94247779607693793        2.8100000000000001        6.8100000000000005        8.9625986522074951E-005   3.7525716961971072E-005
  0.94247779607693793        2.8100000000000001        7.2100000000000000        1.1046019042033102E-004   4.0352442084559162E-005
  0.94247779607693793        2.8100000000000001        7.6100000000000003        4.6474695454290120E-005   3.8083240280221265E-005
  0.94247779607693793        2.8100000000000001        8.0099999999999998        7.1875069991792092E-005   4.3387969903204202E-005
  0.94247779607693793        2.8100000000000001        8.4100000000000001        5.0686437929661605E-005   4.3935170160310937E-005
  0.94247779607693793        2.8100000000000001        8.8100000000000005        6.5241180458274525E-005   4.1333985946363661E-005
  0.94247779607693793        2.8100000000000001        9.2100000000000009       -1.3385290418348266E-005   3.7174198928405175E-005
  0.94247779607693793        2.8100000000000001        9.6100000000000012        7.7870464332526799E-005   4.1988626968417259E-005
  0.94247779607693793        2.8100000000000001        10.010000000000000        1.0003197246474359E-005   4.1210336891891242E-005
  0.94247779607693793        3.2100000000000000        1.0000000000000000E-002  -1.1428738152949829E-004   5.5109529178291750E-007
  0.94247779607693793        3.2100000000000000       0.41000000000000003       -4.1962686274630507E-003   1.7736578720681024E-005
  0.94247779607693793        3.2100000000000000       0.81000000000000005       -6.0578627828338730E-003   2.9247799822755576E-005
  0.94247779607693793        3.2100000000000000        1.2100000000000002       -5.6768118348281271E-003   3.7290330059821871E-005
  0.94247779607693793        3.2100000000000000        1.6100000000000001       -4.2363809460956112E-003   3.8031355461873507E-005
  0.94247779607693793        3.2100000000000000        2.0099999999999998       -2.5775495093071535E-003   4.1348483951212578E-005
  0.94247779607693793        3.2100000000000000        2.4100000000000001       -1.3327575447449997E-003   4.1662992783345111E-005
  0.94247779607693793        3.2100000000000000        2.8100000000000001       -4.6269166399773808E-004   4.5227611971027841E-005
  0.94247779607693793        3.2100000000000000        3.2100000000000000        2.1580950657030878E-004   4.4908576301612637E-005
  0.94247779607693793        3.2100000000000000        3.6099999999999999        3.6389819541655835E-004   4.6282737359672244E-005
  0.94247779607693793        3.2100000000000000        4.0099999999999998        5.3951764873382110E-004   4.8112448223694999E-005
  0.94247779607693793        3.2100000000000000        4.4100000000000001        4.9277631093099634E-004   4.2560650500349860E-005
  0.94247779607693793        3.2100000000000000        4.8100000000000005        4.6050194038621095E-004   4.5979199099103477E-005
  0.94247779607693793        3.2100000000000000        5.2100000000000000        4.1396527765897039E-004   4.5111652723606090E-005
  0.94247779607693793        3.2100000000000000        5.6100000000000003        2.5001071798625183E-004   4.3397001750452036E-005
  0.94247779607693793        3.2100000000000000        6.0099999999999998        2.1646764539251379E-004   5.1320357014945713E-005
  0.94247779607693793        3.2100000000000000        6.4100000000000001        2.7228405856221202E-004   4.9866695381465605E-005
  0.94247779607693793        3.2100000000000000        6.8100000000000005        1.5513388607776905E-004   4.3669473183352742E-005
  0.94247779607693793        3.2100000000000000        7.2100000000000000        1.7440433043573533E-004   4.9966041724425980E-005
  0.94247779607693793        3.2100000000000000        7.6100000000000003        1.9576712185719335E-004   5.0131149831773553E-005
  0.94247779607693793        3.2100000000000000        8.0099999999999998        4.7267097509945383E-005   4.8717864514786860E-005
  0.94247779607693793        3.2100000000000000        8.4100000000000001        4.8889729407694610E-005   4.5869682311554083E-005
  0.94247779607693793        3.2100000000000000        8.8100000000000005        9.6893802230787628E-005   4.4708456800701756E-005
  0.94247779607693793        3.2100000000000000        9.2100000000000009       -2.7572137715378536E-005   4.7922504737261013E-005
  0.94247779607693793        3.2100000000000000        9.6100000000000012        9.0180568988535819E-005   4.2538456580747465E-005
  0.94247779607693793        3.2100000000000000        10.010000000000000       -8.4820056726510104E-005   4.8504630916425408E-005
  0.94247779607693793        3.6099999999999999        1.0000000000000000E-002  -1.0849333119200495E-004   5.6092404568149272E-007
  0.94247779607693793        3.6099999999999999       0.41000000000000003       -4.0205517593094658E-003   1.9067462957589029E-005
  0.94247779607693793        3.6099999999999999       0.81000000000000005       -6.0325569026314606E-003   3.0838625081487620E-005
  0.94247779607693793        3.6099999999999999        1.2100000000000002       -5.8384290460649661E-003   3.7076713388338815E-005
  0.94247779607693793        3.6099999999999999        1.6100000000000001       -4.6254351331657534E-003   4.2670564349685124E-005
  0.94247779607693793        3.6099999999999999        2.0099999999999998       -2.8203545414562108E-003   4.5604378274488013E-005
  0.94247779607693793        3.6099999999999999        2.4100000000000001       -1.5039179788935921E-003   4.6690495576683465E-005
  0.94247779607693793        3.6099999999999999        2.8100000000000001       -3.8152482612957268E-004   4.8926978421926397E-005
  0.94247779607693793        3.6099999999999999        3.2100000000000000        1.9364865786861189E-004   4.7620502283740636E-005
  0.94247779607693793        3.6099999999999999        3.6099999999999999        4.0277393554393484E-004   4.8643088941263285E-005
  0.94247779607693793        3.6099999999999999        4.0099999999999998        5.4478140341252240E-004   4.6575092491961864E-005
  0.94247779607693793        3.6099999999999999        4.4100000000000001        6.7715626147699364E-004   4.7794050827876369E-005
  0.94247779607693793        3.6099999999999999        4.8100000000000005        6.4422986718860160E-004   5.0142448884152548E-005
  0.94247779607693793        3.6099999999999999        5.2100000000000000        5.0171253199236181E-004   5.0830331068146984E-005
  0.94247779607693793        3.6099999999999999        5.6100000000000003        2.8545678689422687E-004   5.2540147317871906E-005
  0.94247779607693793        3.6099999999999999        6.0099999999999998        3.1529661101051205E-004   5.1806839129843612E-005
  0.94247779607693793        3.6099999999999999        6.4100000000000001        2.6055694765012174E-004   5.3466319881262787E-005
  0.94247779607693793        3.6099999999999999        6.8100000000000005        2.3821671758600640E-004   5.0488975633287770E-005
  0.94247779607693793        3.6099999999999999        7.2100000000000000        2.2086180070027706E-004   4.8367134280829965E-005
  0.94247779607693793        3.6099999999999999        7.6100000000000003        1.3146923388363579E-004   5.1213240771999830E-005
  0.94247779607693793        3.6099999999999999        8.0099999999999998        6.6856000092171115E-005   5.0480405652935041E-005
  0.94247779607693793        3.6099999999999999        8.4100000000000001        5.0206081918086911E-005   5.4563287627627627E-005
  0.94247779607693793        3.6099999999999999        8.8100000000000005        3.9637536921065395E-005   5.1024834875297006E-005
  0.94247779607693793        3.6099999999999999        9.2100000000000009        8.9454333248090338E-005   5.1418648761984674E-005
  0.94247779607693793        3.6099999999999999        9.6100000000000012        8.5114727353766692E-005   4.8861936514970179E-005
  0.94247779607693793        3.6099999999999999        10.010000000000000        4.4050772880875571E-005   5.1673886487870461E-005
  0.94247779607693793        4.0099999999999998        1.0000000000000000E-002  -9.8577617950251992E-005   6.1436338066332223E-007
  0.94247779607693793        4.0099999999999998       0.41000000000000003       -3.6738538170780128E-003   2.0442073039021332E-005
  0.94247779607693793        4.0099999999999998       0.81000000000000005       -5.6607885583406341E-003   3.5594860599567797E-005
  0.94247779607693793        4.0099999999999998        1.2100000000000002       -5.7483969709042895E-003   4.5419079260279533E-005
  0.94247779607693793        4.0099999999999998        1.6100000000000001       -4.5017790178967596E-003   5.2609147882475021E-005
  0.94247779607693793        4.0099999999999998        2.0099999999999998       -2.8886750525442886E-003   5.2761754456947991E-005
  0.94247779607693793        4.0099999999999998        2.4100000000000001       -1.4180301791660186E-003   4.7715665617888010E-005
  0.94247779607693793        4.0099999999999998        2.8100000000000001       -3.7814451575143767E-004   5.1113370481631068E-005
  0.94247779607693793        4.0099999999999998        3.2100000000000000        3.0438779089363187E-004   5.2668579066039271E-005
  0.94247779607693793        4.0099999999999998        3.6099999999999999        6.3063734566584314E-004   5.3197729691412483E-005
  0.94247779607693793        4.0099999999999998        4.0099999999999998        8.0988056189995800E-004   5.7148235111234683E-005
  0.94247779607693793        4.0099999999999998        4.4100000000000001        7.8742788036749174E-004   5.4978422094006592E-005
  0.94247779607693793        4.0099999999999998        4.8100000000000005        8.1529313885656712E-004   5.3139341652662759E-005
  0.94247779607693793        4.0099999999999998        5.2100000000000000        5.6858788255101172E-004   5.5322143424998227E-005
  0.94247779607693793        4.0099999999999998        5.6100000000000003        4.9569301430050562E-004   5.9934178614486705E-005
  0.94247779607693793        4.0099999999999998        6.0099999999999998        3.7954879398197658E-004   5.3647486425488630E-005
  0.94247779607693793        4.0099999999999998        6.4100000000000001        3.6972358059671071E-004   5.1079436989558786E-005
  0.94247779607693793        4.0099999999999998        6.8100000000000005        2.3384586149868865E-004   5.1460945090149056E-005
  0.94247779607693793        4.0099999999999998        7.2100000000000000        2.4893946764666585E-004   5.3702714595225829E-005
  0.94247779607693793        4.0099999999999998        7.6100000000000003        1.3371358769607004E-004   5.3186221170820423E-005
  0.94247779607693793        4.0099999999999998        8.0099999999999998        9.5804490132606206E-005   5.6151276957783372E-005
  0.94247779607693793        4.0099999999999998        8.4100000000000001        1.5921385449942332E-004   5.1057075065886018E-005
  0.94247779607693793        4.0099999999999998        8.8100000000000005        8.8624548470670110E-005   5.4548585299335948E-005
  0.94247779607693793        4.0099999999999998        9.2100000000000009       -1.9832960469244478E-005   5.8445933054809163E-005
  0.94247779607693793        4.0099999999999998        9.6100000000000012        1.1006869406231157E-005   5.5227775592843535E-005
  0.94247779607693793        4.0099999999999998        10.010000000000000        5.7284505481098902E-005   5.3369312029430306E-005
  0.94247779607693793        4.4100000000000001        1.0000000000000000E-002  -8.6064159849708822E-005   7.1596017438020044E-007
  0.94247779607693793        4.4100000000000001       0.41000000000000003       -3.2677890751260461E-003   2.0992080096476298E-005
  0.94247779607693793        4.4100000000000001       0.81000000000000005       -5.0462680411568058E-003   3.7230870211164393E-005
  0.94247779607693793        4.4100000000000001        1.2100000000000002       -5.3095669661353869E-003   4.4294543564530639E-005
  0.94247779607693793        4.4100000000000001        1.6100000000000001       -4.3447817290187376E-003   5.2544669933738696E-005
  0.94247779607693793        4.4100000000000001        2.0099999999999998       -2.8977725515995519E-003   5.8358705549519239E-005
  0.94247779607693793        4.4100000000000001        2.4100000000000001       -1.4095815865994041E-003   5.9666070771923248E-005
  0.94247779607693793        4.4100000000000001        2.8100000000000001       -3.2805541510698487E-004   5.4271736183168994E-005
  0.94247779607693793        4.4100000000000001        3.2100000000000000        3.4547767993782367E-004   6.0608460963188017E-005
  0.94247779607693793        4.4100000000000001        3.6099999999999999        7.5214764642893761E-004   5.6172009475780387E-005
  0.94247779607693793        4.4100000000000001        4.0099999999999998        8.7907058264551574E-004   5.8128450265570444E-005
  0.94247779607693793        4.4100000000000001        4.4100000000000001        9.6715677888921674E-004   5.7445860327817230E-005
  0.94247779607693793        4.4100000000000001        4.8100000000000005        9.2035270779090037E-004   6.4857383337791434E-005
  0.94247779607693793        4.4100000000000001        5.2100000000000000        6.9360030939440869E-004   6.0317481845982770E-005
  0.94247779607693793        4.4100000000000001        5.6100000000000003        5.6728300913247822E-004   5.6823999932410196E-005
  0.94247779607693793        4.4100000000000001        6.0099999999999998        4.9426351151244763E-004   5.7357530710416612E-005
  0.94247779607693793        4.4100000000000001        6.4100000000000001        4.1461825585756398E-004   5.9689710871848112E-005
  0.94247779607693793        4.4100000000000001        6.8100000000000005        3.1929112544316701E-004   6.5091839692398476E-005
  0.94247779607693793        4.4100000000000001        7.2100000000000000        1.9254754977592061E-004   6.1277216019419654E-005
  0.94247779607693793        4.4100000000000001        7.6100000000000003        2.2732900673895273E-004   6.1622029699446367E-005
  0.94247779607693793        4.4100000000000001        8.0099999999999998        9.8149682297248578E-005   6.1018923603014792E-005
  0.94247779607693793        4.4100000000000001        8.4100000000000001        6.7066570250949730E-005   5.8888470173923093E-005
  0.94247779607693793        4.4100000000000001        8.8100000000000005        7.1811402057488980E-005   5.8431709283901845E-005
  0.94247779607693793        4.4100000000000001        9.2100000000000009        1.0810746231957183E-004   5.8327837567882332E-005
  0.94247779607693793        4.4100000000000001        9.6100000000000012        1.9810174645501524E-004   6.0795021440463713E-005
  0.94247779607693793        4.4100000000000001        10.010000000000000        3.6301241052606163E-005   6.0930689146800180E-005
  0.94247779607693793        4.8100000000000005        1.0000000000000000E-002  -7.2531274057899300E-005   7.0346939700677433E-007
  0.94247779607693793        4.8100000000000005       0.41000000000000003       -2.7918306251075854E-003   2.3307889833502488E-005
  0.94247779607693793        4.8100000000000005       0.81000000000000005       -4.3928372475931397E-003   3.7026189206885661E-005
  0.94247779607693793        4.8100000000000005        1.2100000000000002       -4.6571539862249618E-003   4.9268427284545551E-005
  0.94247779607693793        4.8100000000000005        1.6100000000000001       -3.8743294655826026E-003   5.2402567344228269E-005
  0.94247779607693793        4.8100000000000005        2.0099999999999998       -2.6512379228044777E-003   5.4604509417133681E-005
  0.94247779607693793        4.8100000000000005        2.4100000000000001       -1.2914617887080271E-003   6.1331962581369199E-005
  0.94247779607693793        4.8100000000000005        2.8100000000000001       -1.6753830618212101E-004   6.0548514421154217E-005
  0.94247779607693793        4.8100000000000005        3.2100000000000000        5.4679369285272816E-004   6.2288885882619415E-005
  0.94247779607693793        4.8100000000000005        3.6099999999999999        1.0652441104394160E-003   6.2264983244405300E-005
  0.94247779607693793        4.8100000000000005        4.0099999999999998        1.1030362279011224E-003   6.1086772793400701E-005
  0.94247779607693793        4.8100000000000005        4.4100000000000001        1.1314825894204383E-003   6.2868557482668097E-005
  0.94247779607693793        4.8100000000000005        4.8100000000000005        1.0552117662547004E-003   6.4224116091941724E-005
  0.94247779607693793        4.8100000000000005        5.2100000000000000        8.5006177119172901E-004   6.3151475280269668E-005
  0.94247779607693793        4.8100000000000005        5.6100000000000003        7.8257407576547589E-004   6.8239631543511939E-005
  0.94247779607693793        4.8100000000000005        6.0099999999999998        5.5183759925090769E-004   6.1830733675509041E-005
  0.94247779607693793        4.8100000000000005        6.4100000000000001        4.1248908617568908E-004   6.6058374839140287E-005
  0.94247779607693793        4.8100000000000005        6.8100000000000005        4.9090706986547447E-004   6.6150231776867225E-005
  0.94247779607693793        4.8100000000000005        7.2100000000000000        3.1476342034432263E-004   6.3533002639134913E-005
  0.94247779607693793        4.8100000000000005        7.6100000000000003        2.1903891837304050E-004   6.7044568381669642E-005
  0.94247779607693793        4.8100000000000005        8.0099999999999998        2.0813793377132833E-004   6.2158126246563669E-005
  0.94247779607693793        4.8100000000000005        8.4100000000000001        1.2833277066089560E-004   5.9441077744258699E-005
  0.94247779607693793        4.8100000000000005        8.8100000000000005        2.0839229507741138E-004   6.9203881065530017E-005
  0.94247779607693793        4.8100000000000005        9.2100000000000009        1.9372121737060846E-004   7.0350122571503337E-005
  0.94247779607693793        4.8100000000000005        9.6100000000000012        1.3106379627888376E-004   6.2686505272935961E-005
  0.94247779607693793        4.8100000000000005        10.010000000000000        3.4311095971470243E-005   6.3786204710706803E-005
  0.94247779607693793        5.2100000000000000        1.0000000000000000E-002  -6.0001549900477113E-005   7.1429759775606738E-007
  0.94247779607693793        5.2100000000000000       0.41000000000000003       -2.3025317625215078E-003   2.3651306085983610E-005
  0.94247779607693793        5.2100000000000000       0.81000000000000005       -3.7604170074266026E-003   3.9272908313431623E-005
  0.94247779607693793        5.2100000000000000        1.2100000000000002       -4.0139101072910180E-003   5.0232237697433076E-005
  0.94247779607693793        5.2100000000000000        1.6100000000000001       -3.3629594828881687E-003   6.1718050706771851E-005
  0.94247779607693793        5.2100000000000000        2.0099999999999998       -2.2618109107491557E-003   6.1527114318947587E-005
  0.94247779607693793        5.2100000000000000        2.4100000000000001       -1.1387815421285475E-003   6.8883466074185374E-005
  0.94247779607693793        5.2100000000000000        2.8100000000000001        5.7532069297185812E-005   6.6900185994411075E-005
  0.94247779607693793        5.2100000000000000        3.2100000000000000        6.0847365136945458E-004   6.0744908326139096E-005
  0.94247779607693793        5.2100000000000000        3.6099999999999999        1.0960546600498637E-003   7.5025995381607590E-005
  0.94247779607693793        5.2100000000000000        4.0099999999999998        1.2640183971561276E-003   6.6873692787021972E-005
  0.94247779607693793        5.2100000000000000        4.4100000000000001        1.2988705044603059E-003   6.6261925117537068E-005
  0.94247779607693793        5.2100000000000000        4.8100000000000005        1.1353208468074859E-003   6.8540232045133208E-005
  0.94247779607693793        5.2100000000000000        5.2100000000000000        1.0510776492492510E-003   6.8952025360659604E-005
  0.94247779607693793        5.2100000000000000        5.6100000000000003        8.3262502848712545E-004   7.3756116406090391E-005
  0.94247779607693793        5.2100000000000000        6.0099999999999998        6.5094047309441133E-004   6.5528013626359752E-005
  0.94247779607693793        5.2100000000000000        6.4100000000000001        4.8776440021513741E-004   6.6614346577250781E-005
  0.94247779607693793        5.2100000000000000        6.8100000000000005        4.4737966994307159E-004   6.9752338359397933E-005
  0.94247779607693793        5.2100000000000000        7.2100000000000000        3.7420301797497376E-004   7.0380338465083177E-005
  0.94247779607693793        5.2100000000000000        7.6100000000000003        3.2180052852299568E-004   6.2677592947524464E-005
  0.94247779607693793        5.2100000000000000        8.0099999999999998        3.1607280934468663E-004   6.6472574642988667E-005
  0.94247779607693793        5.2100000000000000        8.4100000000000001        1.7019978647672131E-004   6.4688480515827067E-005
  0.94247779607693793        5.2100000000000000        8.8100000000000005        1.4407385647716424E-004   6.6164590570780334E-005
  0.94247779607693793        5.2100000000000000        9.2100000000000009        1.6146978321518102E-004   6.7202312610862230E-005
  0.94247779607693793        5.2100000000000000        9.6100000000000012        5.0298362840880942E-005   6.7379680064381077E-005
  0.94247779607693793        5.2100000000000000        10.010000000000000        1.3776707581347722E-004   6.7143601325569746E-005
  0.94247779607693793        5.6100000000000003        1.0000000000000000E-002  -4.6454279975711580E-005   8.4021700499709772E-007
  0.94247779607693793        5.6100000000000003       0.41000000000000003       -1.8065150862746253E-003   2.7599794729284905E-005
  0.94247779607693793        5.6100000000000003       0.81000000000000005       -2.9387922706236779E-003   4.3681912900744145E-005
  0.94247779607693793        5.6100000000000003        1.2100000000000002       -3.3001754278228850E-003   5.5338927319686037E-005
  0.94247779607693793        5.6100000000000003        1.6100000000000001       -2.8230637696514487E-003   6.4211147185408486E-005
  0.94247779607693793        5.6100000000000003        2.0099999999999998       -1.7387639303665611E-003   6.5015735073730549E-005
  0.94247779607693793        5.6100000000000003        2.4100000000000001       -8.7256485249156263E-004   6.9688428045133830E-005
  0.94247779607693793        5.6100000000000003        2.8100000000000001        1.9402673831915113E-004   6.8573597382819653E-005
  0.94247779607693793        5.6100000000000003        3.2100000000000000        7.4491321433213975E-004   7.8463631364060707E-005
  0.94247779607693793        5.6100000000000003        3.6099999999999999        1.0727133931806698E-003   7.1285235727522889E-005
  0.94247779607693793        5.6100000000000003        4.0099999999999998        1.2777139384533578E-003   6.8827097752593072E-005
  0.94247779607693793        5.6100000000000003        4.4100000000000001        1.3573924145407288E-003   7.5758942324026158E-005
  0.94247779607693793        5.6100000000000003        4.8100000000000005        1.1859608887935336E-003   7.4599982092299027E-005
  0.94247779607693793        5.6100000000000003        5.2100000000000000        1.1813725431949987E-003   7.3074257665992396E-005
  0.94247779607693793        5.6100000000000003        5.6100000000000003        1.0023172087377562E-003   7.3748881533073656E-005
  0.94247779607693793        5.6100000000000003        6.0099999999999998        9.0896838646252140E-004   6.8978733234544034E-005
  0.94247779607693793        5.6100000000000003        6.4100000000000001        7.0495539905612034E-004   7.2907853290212548E-005
  0.94247779607693793        5.6100000000000003        6.8100000000000005        5.6181364506772437E-004   6.8886900980580227E-005
  0.94247779607693793        5.6100000000000003        7.2100000000000000        3.1745544762138594E-004   7.2916085649536743E-005
  0.94247779607693793        5.6100000000000003        7.6100000000000003        3.2551074187958651E-004   7.2121611994889684E-005
  0.94247779607693793        5.6100000000000003        8.0099999999999998        2.6689446599802467E-004   7.3286302306588619E-005
  0.94247779607693793        5.6100000000000003        8.4100000000000001        3.0105034768155892E-004   6.6471671476900661E-005
  0.94247779607693793        5.6100000000000003        8.8100000000000005        2.0294349044909166E-004   7.4017615465914730E-005
  0.94247779607693793        5.6100000000000003        9.2100000000000009        5.6725710917020968E-005   6.7044873357610316E-005
  0.94247779607693793        5.6100000000000003        9.6100000000000012        5.6137854833107452E-005   6.8217466850909874E-005
  0.94247779607693793        5.6100000000000003        10.010000000000000        8.4000862766970451E-005   6.6071993948301944E-005
  0.94247779607693793        6.0099999999999998        1.0000000000000000E-002  -3.5103024445926199E-005   7.9942885841248238E-007
  0.94247779607693793        6.0099999999999998       0.41000000000000003       -1.4326282249501711E-003   2.7744228850081349E-005
  0.94247779607693793        6.0099999999999998       0.81000000000000005       -2.2905799090844935E-003   4.6038518078901525E-005
  0.94247779607693793        6.0099999999999998        1.2100000000000002       -2.5478401419385976E-003   5.5652791037977195E-005
  0.94247779607693793        6.0099999999999998        1.6100000000000001       -2.1193381079956633E-003   6.5348347665193630E-005
  0.94247779607693793        6.0099999999999998        2.0099999999999998       -1.2404860705653314E-003   6.5380369101868807E-005
  0.94247779607693793        6.0099999999999998        2.4100000000000001       -4.1726309287267252E-004   7.1210662549215826E-005
  0.94247779607693793        6.0099999999999998        2.8100000000000001        2.6494973077103987E-004   6.9918992275486472E-005
  0.94247779607693793        6.0099999999999998        3.2100000000000000        9.8650946639142830E-004   7.3119396307115897E-005
  0.94247779607693793        6.0099999999999998        3.6099999999999999        1.3569237266781451E-003   7.1989934968682274E-005
  0.94247779607693793        6.0099999999999998        4.0099999999999998        1.5686559423807387E-003   7.7006718872790642E-005
  0.94247779607693793        6.0099999999999998        4.4100000000000001        1.4585985218375055E-003   7.3539802925686660E-005
  0.94247779607693793        6.0099999999999998        4.8100000000000005        1.4153886722848216E-003   6.9402643371388578E-005
  0.94247779607693793        6.0099999999999998        5.2100000000000000        1.1207517059702906E-003   6.8177942119126495E-005
  0.94247779607693793        6.0099999999999998        5.6100000000000003        1.1384021683353161E-003   7.3403628036253321E-005
  0.94247779607693793        6.0099999999999998        6.0099999999999998        9.0096866829576588E-004   7.3244416908673226E-005
  0.94247779607693793        6.0099999999999998        6.4100000000000001        6.9779008462108032E-004   6.8880999931551938E-005
  0.94247779607693793        6.0099999999999998        6.8100000000000005        4.4927849879040704E-004   7.9839815931521843E-005
  0.94247779607693793        6.0099999999999998        7.2100000000000000        5.2128796123284402E-004   7.6553726006692492E-005
  0.94247779607693793        6.0099999999999998        7.6100000000000003        3.7102588136386316E-004   7.5805575210632852E-005
  0.94247779607693793        6.0099999999999998        8.0099999999999998        2.3577166822976356E-004   7.8816583568526468E-005
  0.94247779607693793        6.0099999999999998        8.4100000000000001        2.9059842760791326E-004   7.2152916122907552E-005
  0.94247779607693793        6.0099999999999998        8.8100000000000005        1.3242711328135477E-004   8.9844568491454624E-005
  0.94247779607693793        6.0099999999999998        9.2100000000000009        4.1019847765683115E-004   8.0588573511177671E-005
  0.94247779607693793        6.0099999999999998        9.6100000000000012        2.4324130765597760E-004   7.2761650438870004E-005
  0.94247779607693793        6.0099999999999998        10.010000000000000        1.3944706471832430E-004   8.1189805416974310E-005
  0.94247779607693793        6.4100000000000001        1.0000000000000000E-002  -2.7240832945721609E-005   7.6447649063927599E-007
  0.94247779607693793        6.4100000000000001       0.41000000000000003       -1.0074613557160437E-003   2.8956774918503106E-005
  0.94247779607693793        6.4100000000000001       0.81000000000000005       -1.7348427315579753E-003   4.6534281195749525E-005
  0.94247779607693793        6.4100000000000001        1.2100000000000002       -1.7890849326699415E-003   6.0623741262973358E-005
  0.94247779607693793        6.4100000000000001        1.6100000000000001       -1.4898825349544964E-003   6.5952875875305858E-005
  0.94247779607693793        6.4100000000000001        2.0099999999999998       -8.9591608881084135E-004   7.2549300101868553E-005
  0.94247779607693793        6.4100000000000001        2.4100000000000001       -7.9712397336033553E-005   6.8517443315334320E-005
  0.94247779607693793        6.4100000000000001        2.8100000000000001        6.5481544240281685E-004   7.1043325401805901E-005
  0.94247779607693793        6.4100000000000001        3.2100000000000000        1.1483384043794325E-003   7.4041016298322871E-005
  0.94247779607693793        6.4100000000000001        3.6099999999999999        1.5761818880126123E-003   7.7121520246328746E-005
  0.94247779607693793        6.4100000000000001        4.0099999999999998        1.5447434049652253E-003   7.4007112867562015E-005
  0.94247779607693793        6.4100000000000001        4.4100000000000001        1.6535862397375350E-003   7.5024967687937694E-005
  0.94247779607693793        6.4100000000000001        4.8100000000000005        1.5233274250773107E-003   8.1219514306722491E-005
  0.94247779607693793        6.4100000000000001        5.2100000000000000        1.3975288333838969E-003   7.6614515733452481E-005
  0.94247779607693793        6.4100000000000001        5.6100000000000003        1.2110744939575443E-003   7.9107697945583245E-005
  0.94247779607693793        6.4100000000000001        6.0099999999999998        1.0011461730701217E-003   7.7233058113416664E-005
  0.94247779607693793        6.4100000000000001        6.4100000000000001        8.0168382739439061E-004   8.1026242330879613E-005
  0.94247779607693793        6.4100000000000001        6.8100000000000005        6.8729407270558414E-004   7.5937983596281532E-005
  0.94247779607693793        6.4100000000000001        7.2100000000000000        6.4099982048520512E-004   7.8775307999997133E-005
  0.94247779607693793        6.4100000000000001        7.6100000000000003        4.5072049406595438E-004   7.4624795771212349E-005
  0.94247779607693793        6.4100000000000001        8.0099999999999998        2.4855588272080587E-004   7.9467745177711247E-005
  0.94247779607693793        6.4100000000000001        8.4100000000000001        3.1215580778220619E-004   8.2303717360730606E-005
  0.94247779607693793        6.4100000000000001        8.8100000000000005        2.3719807711535825E-004   7.6836361177026323E-005
  0.94247779607693793        6.4100000000000001        9.2100000000000009        1.1753512075136715E-004   8.3731844543565563E-005
  0.94247779607693793        6.4100000000000001        9.6100000000000012        2.0538125964396887E-004   8.2734683695042283E-005
  0.94247779607693793        6.4100000000000001        10.010000000000000        4.1189214177548860E-005   7.9563384812091030E-005
  0.94247779607693793        6.8100000000000005        1.0000000000000000E-002  -1.8561856297101040E-005   8.4950199174904690E-007
  0.94247779607693793        6.8100000000000005       0.41000000000000003       -6.7376161495222243E-004   2.9825029083494781E-005
  0.94247779607693793        6.8100000000000005       0.81000000000000005       -1.0604054939139991E-003   5.0837329119187688E-005
  0.94247779607693793        6.8100000000000005        1.2100000000000002       -1.1475800459437274E-003   5.8724343022711752E-005
  0.94247779607693793        6.8100000000000005        1.6100000000000001       -8.6195625377170448E-004   6.9585888908253109E-005
  0.94247779607693793        6.8100000000000005        2.0099999999999998       -3.6367444063254312E-004   7.4786245726263378E-005
  0.94247779607693793        6.8100000000000005        2.4100000000000001        3.2561683554331686E-004   6.7909057492738275E-005
  0.94247779607693793        6.8100000000000005        2.8100000000000001        9.2887857448358056E-004   7.9164995930304023E-005
  0.94247779607693793        6.8100000000000005        3.2100000000000000        1.4801732668249300E-003   8.6257562524733091E-005
  0.94247779607693793        6.8100000000000005        3.6099999999999999        1.7001322920825140E-003   7.6333447344789767E-005
  0.94247779607693793        6.8100000000000005        4.0099999999999998        1.8637881487339120E-003   8.2105214471260779E-005
  0.94247779607693793        6.8100000000000005        4.4100000000000001        1.7372004340852312E-003   7.2700518285892982E-005
  0.94247779607693793        6.8100000000000005        4.8100000000000005        1.7092101881818920E-003   8.3139114633087099E-005
  0.94247779607693793        6.8100000000000005        5.2100000000000000        1.4777333271969700E-003   7.7437489695968289E-005
  0.94247779607693793        6.8100000000000005        5.6100000000000003        1.3375139168358835E-003   8.1433125374685979E-005
  0.94247779607693793        6.8100000000000005        6.0099999999999998        1.1319790857270554E-003   8.5225804485983565E-005
  0.94247779607693793        6.8100000000000005        6.4100000000000001        7.8224713068104782E-004   8.7119121666744175E-005
  0.94247779607693793        6.8100000000000005        6.8100000000000005        9.4037044559640867E-004   8.1132720470804498E-005
  0.94247779607693793        6.8100000000000005        7.2100000000000000        7.1969446327947739E-004   8.1167701228802676E-005
  0.94247779607693793        6.8100000000000005        7.6100000000000003        4.9902846272594664E-004   8.1423639022486588E-005
  0.94247779607693793        6.8100000000000005        8.0099999999999998        3.9349482547361539E-004   7.7537524924153908E-005
  0.94247779607693793        6.8100000000000005        8.4100000000000001        2.6548085382504654E-004   8.0607007544811492E-005
  0.94247779607693793        6.8100000000000005        8.8100000000000005        3.3023267600308339E-004   7.9415915637932673E-005
  0.94247779607693793        6.8100000000000005        9.2100000000000009        1.8366734162382508E-004   8.4697389496336014E-005
  0.94247779607693793        6.8100000000000005        9.6100000000000012        3.2241868000682032E-004   7.8177113422715021E-005
  0.94247779607693793        6.8100000000000005        10.010000000000000        2.0974941812882032E-004   8.3962878079273971E-005
  0.94247779607693793        7.2100000000000000        1.0000000000000000E-002  -1.0813336521730251E-005   9.0798174960658877E-007
  0.94247779607693793        7.2100000000000000       0.41000000000000003       -3.5740413902509474E-004   3.0785084955479240E-005
  0.94247779607693793        7.2100000000000000       0.81000000000000005       -6.2229435100849691E-004   4.9571456678136249E-005
  0.94247779607693793        7.2100000000000000        1.2100000000000002       -6.1739599246970827E-004   6.3106839149978469E-005
  0.94247779607693793        7.2100000000000000        1.6100000000000001       -4.7209554572257202E-004   7.3755087871805509E-005
  0.94247779607693793        7.2100000000000000        2.0099999999999998       -1.0029553740853906E-005   7.6098623116985367E-005
  0.94247779607693793        7.2100000000000000        2.4100000000000001        7.1467473906196538E-004   7.9235034147739238E-005
  0.94247779607693793        7.2100000000000000        2.8100000000000001        1.1116165768621116E-003   8.0754329793828551E-005
  0.94247779607693793        7.2100000000000000        3.2100000000000000        1.6044312010511364E-003   7.7371022477713011E-005
  0.94247779607693793        7.2100000000000000        3.6099999999999999        1.7600354025379258E-003   8.4848125486166974E-005
  0.94247779607693793        7.2100000000000000        4.0099999999999998        1.7829440256094547E-003   8.5658998802031559E-005
  0.94247779607693793        7.2100000000000000        4.4100000000000001        1.9781116534484445E-003   8.3778546936459904E-005
  0.94247779607693793        7.2100000000000000        4.8100000000000005        1.7578101744047474E-003   8.1416372459981756E-005
  0.94247779607693793        7.2100000000000000        5.2100000000000000        1.5162324630604875E-003   8.1477050537303406E-005
  0.94247779607693793        7.2100000000000000        5.6100000000000003        1.3256247026701420E-003   8.0659043798792299E-005
  0.94247779607693793        7.2100000000000000        6.0099999999999998        1.2407847005940188E-003   8.0340228381072185E-005
  0.94247779607693793        7.2100000000000000        6.4100000000000001        9.8848756522288664E-004   7.8994671890696274E-005
  0.94247779607693793        7.2100000000000000        6.8100000000000005        8.8797995093679014E-004   9.1110552832827043E-005
  0.94247779607693793        7.2100000000000000        7.2100000000000000        7.1100365070595817E-004   8.5996897674404246E-005
  0.94247779607693793        7.2100000000000000        7.6100000000000003        6.5481060382651941E-004   8.5737669061902841E-005
  0.94247779607693793        7.2100000000000000        8.0099999999999998        4.9803592143906358E-004   8.5901345174472992E-005
  0.94247779607693793        7.2100000000000000        8.4100000000000001        2.3964955564960728E-004   8.9144344921632745E-005
  0.94247779607693793        7.2100000000000000        8.8100000000000005        3.7031596131074815E-004   8.9551420603359498E-005
  0.94247779607693793        7.2100000000000000        9.2100000000000009        2.0398566861017580E-004   8.7757430475865315E-005
  0.94247779607693793        7.2100000000000000        9.6100000000000012        8.3219593315848170E-005   8.0833293616450492E-005
  0.94247779607693793        7.2100000000000000        10.010000000000000        1.5204526831533245E-004   8.4771613455114986E-005
  0.94247779607693793        7.6100000000000003        1.0000000000000000E-002  -5.4013128710451300E-006   9.5029398347038314E-007
  0.94247779607693793        7.6100000000000003       0.41000000000000003       -1.9746973298776082E-004   3.1498543966724538E-005
  0.94247779607693793        7.6100000000000003       0.81000000000000005       -2.9678852030988321E-004   5.1600593370197596E-005
  0.94247779607693793        7.6100000000000003        1.2100000000000002       -1.5375298920902389E-004   6.4535915399886647E-005
  0.94247779607693793        7.6100000000000003        1.6100000000000001        1.0621681050431639E-004   7.1070768465154380E-005
  0.94247779607693793        7.6100000000000003        2.0099999999999998        5.1998695168512269E-004   7.5737910368734970E-005
  0.94247779607693793        7.6100000000000003        2.4100000000000001        9.6360999387180987E-004   8.0895277435093986E-005
  0.94247779607693793        7.6100000000000003        2.8100000000000001        1.4357509313957968E-003   8.0166169938749275E-005
  0.94247779607693793        7.6100000000000003        3.2100000000000000        1.6791778294744323E-003   8.1684287937109986E-005
  0.94247779607693793        7.6100000000000003        3.6099999999999999        2.0482660933334004E-003   8.3042791211624561E-005
  0.94247779607693793        7.6100000000000003        4.0099999999999998        1.8953736009391766E-003   8.3190400304379903E-005
  0.94247779607693793        7.6100000000000003        4.4100000000000001        2.0339679693198126E-003   7.7293056896047613E-005
  0.94247779607693793        7.6100000000000003        4.8100000000000005        1.6954826510611248E-003   8.6586464753340346E-005
  0.94247779607693793        7.6100000000000003        5.2100000000000000        1.5576947596366709E-003   8.7141256571891687E-005
  0.94247779607693793        7.6100000000000003        5.6100000000000003        1.4824778669558292E-003   8.5259384636976856E-005
  0.94247779607693793        7.6100000000000003        6.0099999999999998        1.0891344789099591E-003   7.9692805676633246E-005
  0.94247779607693793        7.6100000000000003        6.4100000000000001        1.0554810078706120E-003   7.9295729234676651E-005
  0.94247779607693793        7.6100000000000003        6.8100000000000005        9.1530164551046527E-004   8.6181632971585242E-005
  0.94247779607693793        7.6100000000000003        7.2100000000000000        7.1999092084125405E-004   8.2946186106702249E-005
  0.94247779607693793        7.6100000000000003        7.6100000000000003        5.7284636136605059E-004   8.3896069003319807E-005
  0.94247779607693793        7.6100000000000003        8.0099999999999998        4.9503465020114725E-004   9.2394573537195896E-005
  0.94247779607693793        7.6100000000000003        8.4100000000000001        4.6175569223337468E-004   9.3486706408490560E-005
  0.94247779607693793        7.6100000000000003        8.8100000000000005        8.8751947664964979E-005   8.2832853946901333E-005
  0.94247779607693793        7.6100000000000003        9.2100000000000009        3.5815152052757538E-004   9.1218447286808997E-005
  0.94247779607693793        7.6100000000000003        9.6100000000000012        9.2637628321077988E-005   9.0909411610403185E-005
  0.94247779607693793        7.6100000000000003        10.010000000000000        1.3475588736766846E-004   8.4953744404363615E-005
  0.94247779607693793        8.0099999999999998        1.0000000000000000E-002  -2.1399336467946826E-007   1.0028442763161024E-006
  0.94247779607693793        8.0099999999999998       0.41000000000000003        2.9790959559603732E-005   3.4828159082565113E-005
  0.94247779607693793        8.0099999999999998       0.81000000000000005        1.0915577864963272E-004   5.7662567266037452E-005
  0.94247779607693793        8.0099999999999998        1.2100000000000002        2.7095520586103495E-004   8.0250192347373461E-005
  0.94247779607693793        8.0099999999999998        1.6100000000000001        3.6053574098083966E-004   7.6864384585193188E-005
  0.94247779607693793        8.0099999999999998        2.0099999999999998        7.7109723361468889E-004   7.8078883797151681E-005
  0.94247779607693793        8.0099999999999998        2.4100000000000001        1.3431553210001867E-003   8.8573712196444770E-005
  0.94247779607693793        8.0099999999999998        2.8100000000000001        1.6990753298271007E-003   8.4375156506647287E-005
  0.94247779607693793        8.0099999999999998        3.2100000000000000        1.9607768345950003E-003   8.9553405230999325E-005
  0.94247779607693793        8.0099999999999998        3.6099999999999999        2.0686987189848880E-003   8.8708056630784621E-005
  0.94247779607693793        8.0099999999999998        4.0099999999999998        2.0770463946077418E-003   8.7914540911846969E-005
  0.94247779607693793        8.0099999999999998        4.4100000000000001        2.0223627047659849E-003   8.6134706877947709E-005
  0.94247779607693793        8.0099999999999998        4.8100000000000005        1.9634580757365663E-003   9.7838186862326672E-005
  0.94247779607693793        8.0099999999999998        5.2100000000000000        1.6741253523335322E-003   8.3757822371492347E-005
  0.94247779607693793        8.0099999999999998        5.6100000000000003        1.5498881137072339E-003   8.7221051006665455E-005
  0.94247779607693793        8.0099999999999998        6.0099999999999998        1.2815386961817032E-003   9.4036549603753085E-005
  0.94247779607693793        8.0099999999999998        6.4100000000000001        1.2363127267972357E-003   8.1848084187842535E-005
  0.94247779607693793        8.0099999999999998        6.8100000000000005        1.0256464336985639E-003   9.2947319973140678E-005
  0.94247779607693793        8.0099999999999998        7.2100000000000000        6.9459098060277609E-004   9.6575473019197829E-005
  0.94247779607693793        8.0099999999999998        7.6100000000000003        4.8683932910536962E-004   9.6297536477116410E-005
  0.94247779607693793        8.0099999999999998        8.0099999999999998        3.2513863633707672E-004   8.9820559819747908E-005
  0.94247779607693793        8.0099999999999998        8.4100000000000001        4.0070597991474950E-004   8.8697080650542269E-005
  0.94247779607693793        8.0099999999999998        8.8100000000000005        4.0818906526760219E-004   9.0636191753752705E-005
  0.94247779607693793        8.0099999999999998        9.2100000000000009        3.5037864936384274E-004   9.1577646542984875E-005
  0.94247779607693793        8.0099999999999998        9.6100000000000012        5.7605503451200835E-005   9.6038633896761665E-005
  0.94247779607693793        8.0099999999999998        10.010000000000000        1.5948909186496102E-004   8.7124369989183552E-005
  0.94247779607693793        8.4100000000000001        1.0000000000000000E-002   5.6171922060320256E-006   1.1012428847991397E-006
  0.94247779607693793        8.4100000000000001       0.41000000000000003        2.1840001879843148E-004   3.4176499009817665E-005
  0.94247779607693793        8.4100000000000001       0.81000000000000005        3.6329577343683083E-004   5.9229085458786435E-005
  0.94247779607693793        8.4100000000000001        1.2100000000000002        5.4717195365683259E-004   6.7682217668415268E-005
  0.94247779607693793        8.4100000000000001        1.6100000000000001        9.2174431741627171E-004   7.9115776977455143E-005
  0.94247779607693793        8.4100000000000001        2.0099999999999998        1.1771379793523125E-003   8.7172042384759952E-005
  0.94247779607693793        8.4100000000000001        2.4100000000000001        1.6387669398730950E-003   8.5138369913496654E-005
  0.94247779607693793        8.4100000000000001        2.8100000000000001        1.9328085941246308E-003   8.7323564163396084E-005
  0.94247779607693793        8.4100000000000001        3.2100000000000000        1.9961377479010738E-003   8.7335001840679169E-005
  0.94247779607693793        8.4100000000000001        3.6099999999999999        2.2844098087633552E-003   8.9979058819753823E-005
  0.94247779607693793        8.4100000000000001        4.0099999999999998        2.1267821773351204E-003   9.4656513182379617E-005
  0.94247779607693793        8.4100000000000001        4.4100000000000001        2.2063422755145114E-003   9.2659727271664070E-005
  0.94247779607693793        8.4100000000000001        4.8100000000000005        2.0130283529237020E-003   9.6511372912678071E-005
  0.94247779607693793        8.4100000000000001        5.2100000000000000        1.8634214855552738E-003   8.6868684138833511E-005
  0.94247779607693793        8.4100000000000001        5.6100000000000003        1.6117714702708547E-003   8.6170234380128217E-005
  0.94247779607693793        8.4100000000000001        6.0099999999999998        1.3712671848970662E-003   9.1038239488841293E-005
  0.94247779607693793        8.4100000000000001        6.4100000000000001        1.2811642635835463E-003   9.0411046519109513E-005
  0.94247779607693793        8.4100000000000001        6.8100000000000005        9.4417207356253211E-004   9.6448755386210975E-005
  0.94247779607693793        8.4100000000000001        7.2100000000000000        9.4179193503763053E-004   1.0119044347665785E-004
  0.94247779607693793        8.4100000000000001        7.6100000000000003        8.2780527650841201E-004   9.6371959051639851E-005
  0.94247779607693793        8.4100000000000001        8.0099999999999998        6.4585673613583501E-004   8.5069584512746874E-005
  0.94247779607693793        8.4100000000000001        8.4100000000000001        2.8120687464529352E-004   8.6425286051798148E-005
  0.94247779607693793        8.4100000000000001        8.8100000000000005        3.7544498329572962E-004   9.5961183113741968E-005
  0.94247779607693793        8.4100000000000001        9.2100000000000009        3.3449292715988325E-004   8.7659980005512243E-005
  0.94247779607693793        8.4100000000000001        9.6100000000000012        2.3457500847609423E-004   9.5049034468421828E-005
  0.94247779607693793        8.4100000000000001        10.010000000000000        2.8544410259660974E-004   9.5758417789405922E-005
  0.94247779607693793        8.8100000000000005        1.0000000000000000E-002   5.9504141125253571E-006   1.1207092331872746E-006
  0.94247779607693793        8.8100000000000005       0.41000000000000003        2.7841180164826291E-004   3.4233209644171972E-005
  0.94247779607693793        8.8100000000000005       0.81000000000000005        4.0283536566463376E-004   5.4929614313545910E-005
  0.94247779607693793        8.8100000000000005        1.2100000000000002        8.1485794363677321E-004   7.7710553997900397E-005
  0.94247779607693793        8.8100000000000005        1.6100000000000001        1.0321294079902409E-003   8.3661599366908844E-005
  0.94247779607693793        8.8100000000000005        2.0099999999999998        1.3802876317500455E-003   9.3121668231837789E-005
  0.94247779607693793        8.8100000000000005        2.4100000000000001        1.7650329273048266E-003   8.8829873793050109E-005
  0.94247779607693793        8.8100000000000005        2.8100000000000001        2.0309528993871615E-003   8.6300365481153422E-005
  0.94247779607693793        8.8100000000000005        3.2100000000000000        2.3531607116449621E-003   8.9816888398362683E-005
  0.94247779607693793        8.8100000000000005        3.6099999999999999        2.2514735662329086E-003   9.0237161627840449E-005
  0.94247779607693793        8.8100000000000005        4.0099999999999998        2.3378807218816951E-003   8.8319459015533000E-005
  0.94247779607693793        8.8100000000000005        4.4100000000000001        2.2971930140677386E-003   8.9223316202510813E-005
  0.94247779607693793        8.8100000000000005        4.8100000000000005        1.9320736042084397E-003   8.7538352059611283E-005
  0.94247779607693793        8.8100000000000005        5.2100000000000000        2.1134201452493728E-003   9.0986053186110978E-005
  0.94247779607693793        8.8100000000000005        5.6100000000000003        1.7329180581091800E-003   9.5029093989673006E-005
  0.94247779607693793        8.8100000000000005        6.0099999999999998        1.5728461703096068E-003   9.7169877239062130E-005
  0.94247779607693793        8.8100000000000005        6.4100000000000001        1.3384278697854920E-003   9.1754584616625037E-005
  0.94247779607693793        8.8100000000000005        6.8100000000000005        9.6886674455985418E-004   9.1737155466401532E-005
  0.94247779607693793        8.8100000000000005        7.2100000000000000        9.9836541349382639E-004   9.9733814862050640E-005
  0.94247779607693793        8.8100000000000005        7.6100000000000003        6.6148111653102865E-004   9.6217992308572677E-005
  0.94247779607693793        8.8100000000000005        8.0099999999999998        7.4784240168411921E-004   9.3178238331329479E-005
  0.94247779607693793        8.8100000000000005        8.4100000000000001        4.6782365925098358E-004   9.9843595202960526E-005
  0.94247779607693793        8.8100000000000005        8.8100000000000005        2.9353035595293528E-004   9.0055707141131652E-005
  0.94247779607693793        8.8100000000000005        9.2100000000000009        2.6114980521416180E-004   1.0360017329686889E-004
  0.94247779607693793        8.8100000000000005        9.6100000000000012        4.3019866207001607E-004   9.3471892832132865E-005
  0.94247779607693793        8.8100000000000005        10.010000000000000        1.2298628726228094E-004   1.0121665911369494E-004
  0.94247779607693793        9.2100000000000009        1.0000000000000000E-002   7.4848858057020008E-006   9.8805000506094204E-007
  0.94247779607693793        9.2100000000000009       0.41000000000000003        3.4700383490672982E-004   3.7332718813913022E-005
  0.94247779607693793        9.2100000000000009       0.81000000000000005        5.7976625928901095E-004   5.9573284196508673E-005
  0.94247779607693793        9.2100000000000009        1.2100000000000002        9.5547755247486006E-004   7.9507631335604668E-005
  0.94247779607693793        9.2100000000000009        1.6100000000000001        1.2423759544281778E-003   9.1221520649572649E-005
  0.94247779607693793        9.2100000000000009        2.0099999999999998        1.5412417764839445E-003   8.9310467865474631E-005
  0.94247779607693793        9.2100000000000009        2.4100000000000001        1.9896542323702576E-003   8.5104139546467457E-005
  0.94247779607693793        9.2100000000000009        2.8100000000000001        1.9329924448531184E-003   8.8223327449060500E-005
  0.94247779607693793        9.2100000000000009        3.2100000000000000        2.2298264847003977E-003   9.3970483776392328E-005
  0.94247779607693793        9.2100000000000009        3.6099999999999999        2.3580827802859132E-003   9.2112772071699842E-005
  0.94247779607693793        9.2100000000000009        4.0099999999999998        2.3252723932946757E-003   1.0184741696805518E-004
  0.94247779607693793        9.2100000000000009        4.4100000000000001        2.4220202972760497E-003   9.1881825006152285E-005
  0.94247779607693793        9.2100000000000009        4.8100000000000005        2.1639798383032739E-003   9.1821976234091775E-005
  0.94247779607693793        9.2100000000000009        5.2100000000000000        2.0651576813305542E-003   9.8887932426250906E-005
  0.94247779607693793        9.2100000000000009        5.6100000000000003        1.7443314600831851E-003   1.0147298825674177E-004
  0.94247779607693793        9.2100000000000009        6.0099999999999998        1.6396839807324942E-003   9.6278587684613378E-005
  0.94247779607693793        9.2100000000000009        6.4100000000000001        1.3066412999262777E-003   9.9295877448647639E-005
  0.94247779607693793        9.2100000000000009        6.8100000000000005        1.1639264116932956E-003   1.0190216551000180E-004
  0.94247779607693793        9.2100000000000009        7.2100000000000000        9.5171426730165161E-004   9.9674631049090730E-005
  0.94247779607693793        9.2100000000000009        7.6100000000000003        8.9567093382561731E-004   9.5315627859464904E-005
  0.94247779607693793        9.2100000000000009        8.0099999999999998        5.5355322425863546E-004   1.0733221345799504E-004
  0.94247779607693793        9.2100000000000009        8.4100000000000001        7.6828304874972054E-004   1.0037405519182072E-004
  0.94247779607693793        9.2100000000000009        8.8100000000000005        4.6520621502011198E-004   1.0417557626097585E-004
  0.94247779607693793        9.2100000000000009        9.2100000000000009        3.1385611119638662E-004   9.7022692339958130E-005
  0.94247779607693793        9.2100000000000009        9.6100000000000012        4.4950830447090367E-004   1.0542462839413742E-004
  0.94247779607693793        9.2100000000000009        10.010000000000000        2.8500082746393075E-004   9.6837228118782905E-005
  0.94247779607693793        9.6100000000000012        1.0000000000000000E-002   8.9506899730361747E-006   1.1307689066540925E-006
  0.94247779607693793        9.6100000000000012       0.41000000000000003        3.6102471232095720E-004   3.6365664942622450E-005
  0.94247779607693793        9.6100000000000012       0.81000000000000005        8.5687944735112951E-004   5.9329562263803239E-005
  0.94247779607693793        9.6100000000000012        1.2100000000000002        1.1356205036335046E-003   7.7179672227124078E-005
  0.94247779607693793        9.6100000000000012        1.6100000000000001        1.2199256657025241E-003   9.3730710961390927E-005
  0.94247779607693793        9.6100000000000012        2.0099999999999998        1.6013265444473710E-003   8.8766318482936607E-005
  0.94247779607693793        9.6100000000000012        2.4100000000000001        1.9449643717859007E-003   9.8920291406281126E-005
  0.94247779607693793        9.6100000000000012        2.8100000000000001        2.0959140428980197E-003   1.0107503466845397E-004
  0.94247779607693793        9.6100000000000012        3.2100000000000000        2.4275213935250647E-003   9.6836433792701703E-005
  0.94247779607693793        9.6100000000000012        3.6099999999999999        2.2861399756215492E-003   1.0051721951852714E-004
  0.94247779607693793        9.6100000000000012        4.0099999999999998        2.5511872623878297E-003   1.0869486994780531E-004
  0.94247779607693793        9.6100000000000012        4.4100000000000001        2.3538585816436659E-003   1.0039130752097717E-004
  0.94247779607693793        9.6100000000000012        4.8100000000000005        2.2496313644817657E-003   1.0121878499661142E-004
  0.94247779607693793        9.6100000000000012        5.2100000000000000        1.8892029896564562E-003   9.2823051502522288E-005
  0.94247779607693793        9.6100000000000012        5.6100000000000003        1.7793169871932804E-003   9.8827373109540369E-005
  0.94247779607693793        9.6100000000000012        6.0099999999999998        1.6317548088632939E-003   9.5375212401615651E-005
  0.94247779607693793        9.6100000000000012        6.4100000000000001        1.3211419665102523E-003   9.7226565408177777E-005
  0.94247779607693793        9.6100000000000012        6.8100000000000005        1.1773089630998412E-003   1.0163994684822567E-004
  0.94247779607693793        9.6100000000000012        7.2100000000000000        9.3550611924335554E-004   1.0016353558695067E-004
  0.94247779607693793        9.6100000000000012        7.6100000000000003        8.5928466078292521E-004   1.0363542479557456E-004
  0.94247779607693793        9.6100000000000012        8.0099999999999998        4.5707794228613840E-004   1.0492551101847194E-004
  0.94247779607693793        9.6100000000000012        8.4100000000000001        6.9369435958206520E-004   1.0106172495756997E-004
  0.94247779607693793        9.6100000000000012        8.8100000000000005        4.9704913220007603E-004   9.1973345446581031E-005
  0.94247779607693793        9.6100000000000012        9.2100000000000009        4.0664730520144539E-004   9.8447624452544199E-005
  0.94247779607693793        9.6100000000000012        9.6100000000000012        2.6211513160803756E-004   1.0424408820270507E-004
  0.94247779607693793        9.6100000000000012        10.010000000000000        1.5977054671051675E-004   1.0800757209841126E-004
  0.94247779607693793        10.010000000000000        1.0000000000000000E-002   9.1930164361663503E-006   1.0324200356222679E-006
  0.94247779607693793        10.010000000000000       0.41000000000000003        4.3584690851675677E-004   3.9926654918762719E-005
  0.94247779607693793        10.010000000000000       0.81000000000000005        8.0314856550464534E-004   6.3934853234394733E-005
  0.94247779607693793        10.010000000000000        1.2100000000000002        1.2049292053946746E-003   7.9485160410266967E-005
  0.94247779607693793        10.010000000000000        1.6100000000000001        1.5023426109593541E-003   8.7380151243860433E-005
  0.94247779607693793        10.010000000000000        2.0099999999999998        1.8223180131117470E-003   9.0981712044534271E-005
  0.94247779607693793        10.010000000000000        2.4100000000000001        1.8773464148832807E-003   9.5700677453064588E-005
  0.94247779607693793        10.010000000000000        2.8100000000000001        2.2102760568377439E-003   9.9571944404055690E-005
  0.94247779607693793        10.010000000000000        3.2100000000000000        2.2976726791443984E-003   1.0315781650330816E-004
  0.94247779607693793        10.010000000000000        3.6099999999999999        2.4579694292908029E-003   9.5540503806004859E-005
  0.94247779607693793        10.010000000000000        4.0099999999999998        2.4846374874881341E-003   1.0135247278791980E-004
  0.94247779607693793        10.010000000000000        4.4100000000000001        2.3687612214574960E-003   9.7708381190458234E-005
  0.94247779607693793        10.010000000000000        4.8100000000000005        2.1810193675229263E-003   1.0365724426250042E-004
  0.94247779607693793        10.010000000000000        5.2100000000000000        2.2458960401035041E-003   1.0637791243013035E-004
  0.94247779607693793        10.010000000000000        5.6100000000000003        1.8298589535319708E-003   1.0728949950494016E-004
  0.94247779607693793        10.010000000000000        6.0099999999999998        1.5984479624679420E-003   1.0554277661367716E-004
  0.94247779607693793        10.010000000000000        6.4100000000000001        1.4132459393921264E-003   1.0212056869100502E-004
  0.94247779607693793        10.010000000000000        6.8100000000000005        1.2159869138836869E-003   1.0239831214918704E-004
  0.94247779607693793        10.010000000000000        7.2100000000000000        7.8221044394986014E-004   1.1036996948035580E-004
  0.94247779607693793        10.010000000000000        7.6100000000000003        7.2723954340652732E-004   1.0193506124148703E-004
  0.94247779607693793        10.010000000000000        8.0099999999999998        6.8440867235376355E-004   1.0804804693277411E-004
  0.94247779607693793        10.010000000000000        8.4100000000000001        4.1374872971087042E-004   9.9541733295394419E-005
  0.94247779607693793        10.010000000000000        8.8100000000000005        4.5886964603965383E-004   1.0114112739855172E-004
  0.94247779607693793        10.010000000000000        9.2100000000000009        3.6399727495767183E-004   9.9679513713131528E-005
  0.94247779607693793        10.010000000000000        9.6100000000000012        1.5423453403096358E-004   1.0989226977717855E-004
  0.94247779607693793        10.010000000000000        10.010000000000000        4.1342870592815862E-004   1.0999045435449371E-004
   1.2566370614359172        1.0000000000000000E-002   1.0000000000000000E-002  -6.6156405834551367E-011   2.6503229528766707E-011
   1.2566370614359172        1.0000000000000000E-002  0.41000000000000003        8.0643666553844763E-010   1.0949443259487789E-009
   1.2566370614359172        1.0000000000000000E-002  0.81000000000000005        4.0265001787222970E-010   2.5894356329533018E-009
   1.2566370614359172        1.0000000000000000E-002   1.2100000000000002       -1.5538814326799951E-009   2.1346730287630764E-009
   1.2566370614359172        1.0000000000000000E-002   1.6100000000000001        1.3304477366401094E-009   2.3851757002661765E-009
   1.2566370614359172        1.0000000000000000E-002   2.0099999999999998       -2.0935448196407213E-010   2.7492008460390120E-009
   1.2566370614359172        1.0000000000000000E-002   2.4100000000000001        5.0765975200715223E-009   3.1286826021979732E-009
   1.2566370614359172        1.0000000000000000E-002   2.8100000000000001       -7.6989379840151667E-010   1.9458591119214480E-009
   1.2566370614359172        1.0000000000000000E-002   3.2100000000000000        3.9736641271647589E-010   3.2507158415915838E-009
   1.2566370614359172        1.0000000000000000E-002   3.6099999999999999       -7.0771148111067299E-009   3.2617170196216122E-009
   1.2566370614359172        1.0000000000000000E-002   4.0099999999999998        8.3157543946420336E-010   2.2631629195578997E-009
   1.2566370614359172        1.0000000000000000E-002   4.4100000000000001        2.7948372441002751E-009   2.1620705915814528E-009
   1.2566370614359172        1.0000000000000000E-002   4.8100000000000005       -3.9654891606807189E-009   2.6066006051021665E-009
   1.2566370614359172        1.0000000000000000E-002   5.2100000000000000       -4.7399333680580675E-009   3.0906596842990950E-009
   1.2566370614359172        1.0000000000000000E-002   5.6100000000000003        1.5029582503930636E-009   2.3445622983331173E-009
   1.2566370614359172        1.0000000000000000E-002   6.0099999999999998       -2.0042933296320801E-009   2.6683217232386437E-009
   1.2566370614359172        1.0000000000000000E-002   6.4100000000000001        8.4478161625536012E-010   2.4996225901683576E-009
   1.2566370614359172        1.0000000000000000E-002   6.8100000000000005        1.5810316244281686E-009   2.8980321578293018E-009
   1.2566370614359172        1.0000000000000000E-002   7.2100000000000000       -6.8481846361087958E-009   3.6714347936403495E-009
   1.2566370614359172        1.0000000000000000E-002   7.6100000000000003        2.0093206175040558E-009   2.4496966035720774E-009
   1.2566370614359172        1.0000000000000000E-002   8.0099999999999998        3.6176909072084361E-009   3.5369927257243784E-009
   1.2566370614359172        1.0000000000000000E-002   8.4100000000000001       -1.3985062581252955E-009   1.7178607332885790E-009
   1.2566370614359172        1.0000000000000000E-002   8.8100000000000005        3.4043014916903238E-010   1.1174090922999741E-009
   1.2566370614359172        1.0000000000000000E-002   9.2100000000000009        5.8088016169777963E-011   2.7580041481463555E-009
   1.2566370614359172        1.0000000000000000E-002   9.6100000000000012        1.8593416504308044E-009   1.9398535002955288E-009
   1.2566370614359172        1.0000000000000000E-002   10.010000000000000        1.9487522012696302E-009   2.8786430591173345E-009
   1.2566370614359172       0.41000000000000003        1.0000000000000000E-002  -2.2841964870565197E-006   6.0617218833546941E-008
   1.2566370614359172       0.41000000000000003       0.41000000000000003       -5.6302668288148958E-005   1.4837972004350322E-006
   1.2566370614359172       0.41000000000000003       0.81000000000000005       -6.0985129736360069E-005   2.4148766517223743E-006
   1.2566370614359172       0.41000000000000003        1.2100000000000002       -4.5746579542415440E-005   3.2955754281670125E-006
   1.2566370614359172       0.41000000000000003        1.6100000000000001       -3.2953093208559992E-005   3.8172554608269630E-006
   1.2566370614359172       0.41000000000000003        2.0099999999999998       -1.4474766961081437E-005   4.2320519366534146E-006
   1.2566370614359172       0.41000000000000003        2.4100000000000001       -1.3141098287554663E-005   4.9919868311844177E-006
   1.2566370614359172       0.41000000000000003        2.8100000000000001       -9.9859112363796436E-006   4.6635905311325871E-006
   1.2566370614359172       0.41000000000000003        3.2100000000000000        2.2881890401156285E-006   4.3499642797416133E-006
   1.2566370614359172       0.41000000000000003        3.6099999999999999       -2.0209809947366430E-006   4.6403250384734015E-006
   1.2566370614359172       0.41000000000000003        4.0099999999999998        2.2893113196112452E-006   4.1161807983527288E-006
   1.2566370614359172       0.41000000000000003        4.4100000000000001        9.5983077354799025E-006   5.5658036674286224E-006
   1.2566370614359172       0.41000000000000003        4.8100000000000005        3.7678085736690140E-006   5.0171554438243980E-006
   1.2566370614359172       0.41000000000000003        5.2100000000000000        1.3718818162631607E-006   4.8264151859374922E-006
   1.2566370614359172       0.41000000000000003        5.6100000000000003       -3.5691301209342115E-006   5.0264463788569010E-006
   1.2566370614359172       0.41000000000000003        6.0099999999999998       -1.7033647489047147E-006   4.6555277929381548E-006
   1.2566370614359172       0.41000000000000003        6.4100000000000001       -3.8128855917673287E-006   4.9116854218570663E-006
   1.2566370614359172       0.41000000000000003        6.8100000000000005       -5.9151470085333925E-006   4.8392558576719104E-006
   1.2566370614359172       0.41000000000000003        7.2100000000000000       -2.7457224443480678E-006   4.4403033148910757E-006
   1.2566370614359172       0.41000000000000003        7.6100000000000003        4.2100274454416886E-006   4.9994914680893308E-006
   1.2566370614359172       0.41000000000000003        8.0099999999999998        7.8696783448219392E-006   5.0611430071241246E-006
   1.2566370614359172       0.41000000000000003        8.4100000000000001       -2.5276801377371696E-006   5.0824833740067069E-006
   1.2566370614359172       0.41000000000000003        8.8100000000000005        1.7634203045491335E-006   5.3316872547068819E-006
   1.2566370614359172       0.41000000000000003        9.2100000000000009       -6.9543628109780158E-006   5.1608460642725235E-006
   1.2566370614359172       0.41000000000000003        9.6100000000000012        1.1398130857856743E-005   6.0438233886018840E-006
   1.2566370614359172       0.41000000000000003        10.010000000000000        5.4149971275402707E-006   4.9575566016964951E-006
   1.2566370614359172       0.81000000000000005        1.0000000000000000E-002  -1.1040431322906618E-005   1.1397447185634173E-007
   1.2566370614359172       0.81000000000000005       0.41000000000000003       -3.0832622715175459E-004   3.2276818947132041E-006
   1.2566370614359172       0.81000000000000005       0.81000000000000005       -3.5017672869235494E-004   6.0870185986953567E-006
   1.2566370614359172       0.81000000000000005        1.2100000000000002       -2.7215812904391330E-004   8.7643636274907851E-006
   1.2566370614359172       0.81000000000000005        1.6100000000000001       -1.6076540350494899E-004   8.6831894377635577E-006
   1.2566370614359172       0.81000000000000005        2.0099999999999998       -8.3255738212508783E-005   9.5062776743437743E-006
   1.2566370614359172       0.81000000000000005        2.4100000000000001       -4.0484946589056366E-005   9.3711853283290929E-006
   1.2566370614359172       0.81000000000000005        2.8100000000000001       -1.0786527878783542E-005   1.0456328806361690E-005
   1.2566370614359172       0.81000000000000005        3.2100000000000000       -4.4614552279529602E-006   1.0920289316743301E-005
   1.2566370614359172       0.81000000000000005        3.6099999999999999        1.5722560099917651E-005   1.1505614569872730E-005
   1.2566370614359172       0.81000000000000005        4.0099999999999998        8.2995864259778457E-006   9.7793512060370011E-006
   1.2566370614359172       0.81000000000000005        4.4100000000000001        3.3918554858503807E-006   1.1960827581619715E-005
   1.2566370614359172       0.81000000000000005        4.8100000000000005        1.0070149214992025E-006   1.0495546230044733E-005
   1.2566370614359172       0.81000000000000005        5.2100000000000000       -2.4806373230491580E-005   1.1850404831355338E-005
   1.2566370614359172       0.81000000000000005        5.6100000000000003        1.2050092201765643E-005   9.6036275472860116E-006
   1.2566370614359172       0.81000000000000005        6.0099999999999998       -6.3528297777632168E-006   1.3096833187366509E-005
   1.2566370614359172       0.81000000000000005        6.4100000000000001       -2.5153127665131006E-006   1.1301347893188658E-005
   1.2566370614359172       0.81000000000000005        6.8100000000000005        2.0710629184532494E-005   1.1211296854085335E-005
   1.2566370614359172       0.81000000000000005        7.2100000000000000        1.5573874100173093E-005   1.1321533200254459E-005
   1.2566370614359172       0.81000000000000005        7.6100000000000003        1.8427274224920837E-006   1.0724798532271146E-005
   1.2566370614359172       0.81000000000000005        8.0099999999999998        3.4322697934735577E-006   9.6336280079965927E-006
   1.2566370614359172       0.81000000000000005        8.4100000000000001       -1.7417302932160265E-006   1.3002072749782274E-005
   1.2566370614359172       0.81000000000000005        8.8100000000000005        7.3354447316405380E-006   1.0711700921351778E-005
   1.2566370614359172       0.81000000000000005        9.2100000000000009       -9.2744686107170635E-006   1.1063157167586629E-005
   1.2566370614359172       0.81000000000000005        9.6100000000000012        1.0020727991592232E-006   1.0537641445727330E-005
   1.2566370614359172       0.81000000000000005        10.010000000000000       -8.1828085315818002E-006   1.0803618782650952E-005
   1.2566370614359172        1.2100000000000002        1.0000000000000000E-002  -2.4314031987006730E-005   1.9929182603309984E-007
   1.2566370614359172        1.2100000000000002       0.41000000000000003       -7.3880339432711947E-004   5.8222373339888370E-006
   1.2566370614359172        1.2100000000000002       0.81000000000000005       -8.5823167182273654E-004   9.4880947039968043E-006
   1.2566370614359172        1.2100000000000002        1.2100000000000002       -6.7983593065813210E-004   1.2235835984753357E-005
   1.2566370614359172        1.2100000000000002        1.6100000000000001       -4.5159992056112571E-004   1.4969930798503230E-005
   1.2566370614359172        1.2100000000000002        2.0099999999999998       -2.4736079370588500E-004   1.4825719929781954E-005
   1.2566370614359172        1.2100000000000002        2.4100000000000001       -7.5527177171126318E-005   1.7472246745913864E-005
   1.2566370614359172        1.2100000000000002        2.8100000000000001       -4.5672898431096709E-005   1.5586591338280429E-005
   1.2566370614359172        1.2100000000000002        3.2100000000000000        1.0325273675024368E-005   1.8008784854091116E-005
   1.2566370614359172        1.2100000000000002        3.6099999999999999        1.3536328929133038E-005   1.5919632628937684E-005
   1.2566370614359172        1.2100000000000002        4.0099999999999998        3.3108294001043944E-005   1.6770030239748365E-005
   1.2566370614359172        1.2100000000000002        4.4100000000000001        5.3163901936899528E-005   1.7172421335471277E-005
   1.2566370614359172        1.2100000000000002        4.8100000000000005        1.4419574330072023E-005   1.7837463610120802E-005
   1.2566370614359172        1.2100000000000002        5.2100000000000000        3.1267187301790991E-005   1.7146042643948409E-005
   1.2566370614359172        1.2100000000000002        5.6100000000000003        3.1800151339582529E-005   1.7565755554429123E-005
   1.2566370614359172        1.2100000000000002        6.0099999999999998        2.3050740246861297E-005   1.8053108834607303E-005
   1.2566370614359172        1.2100000000000002        6.4100000000000001        1.7037643898667864E-005   1.6338739818028930E-005
   1.2566370614359172        1.2100000000000002        6.8100000000000005        1.3664658578742989E-005   1.7580368844796666E-005
   1.2566370614359172        1.2100000000000002        7.2100000000000000        4.6968906036035689E-005   1.8349398444571113E-005
   1.2566370614359172        1.2100000000000002        7.6100000000000003       -2.0494071725816090E-005   1.6708905261220142E-005
   1.2566370614359172        1.2100000000000002        8.0099999999999998        3.1425781759236622E-005   1.5499916675294247E-005
   1.2566370614359172        1.2100000000000002        8.4100000000000001       -1.4118993531666695E-005   1.6708382304972446E-005
   1.2566370614359172        1.2100000000000002        8.8100000000000005       -1.3997428639563358E-005   1.7523772334810982E-005
   1.2566370614359172        1.2100000000000002        9.2100000000000009       -1.6935428352020185E-005   1.7447723127073440E-005
   1.2566370614359172        1.2100000000000002        9.6100000000000012        1.4393564432354785E-005   1.7273063312739232E-005
   1.2566370614359172        1.2100000000000002        10.010000000000000       -1.1181252458907300E-005   1.8268727924687123E-005
   1.2566370614359172        1.6100000000000001        1.0000000000000000E-002  -3.7593929010640345E-005   2.8124997857231193E-007
   1.2566370614359172        1.6100000000000001       0.41000000000000003       -1.2271629538483312E-003   7.8230341465285438E-006
   1.2566370614359172        1.6100000000000001       0.81000000000000005       -1.4875730933008025E-003   1.3595393535625226E-005
   1.2566370614359172        1.6100000000000001        1.2100000000000002       -1.1899367706040749E-003   1.6770257627331828E-005
   1.2566370614359172        1.6100000000000001        1.6100000000000001       -7.9059916692004377E-004   1.8058993222954368E-005
   1.2566370614359172        1.6100000000000001        2.0099999999999998       -4.6148625250729886E-004   2.0507315038392653E-005
   1.2566370614359172        1.6100000000000001        2.4100000000000001       -2.1579109214087464E-004   2.0577737592483462E-005
   1.2566370614359172        1.6100000000000001        2.8100000000000001       -8.1577252065085515E-005   2.2510010731962678E-005
   1.2566370614359172        1.6100000000000001        3.2100000000000000        3.7439008081312154E-006   2.4540543982800312E-005
   1.2566370614359172        1.6100000000000001        3.6099999999999999        2.4100907069626346E-005   2.1742593735196536E-005
   1.2566370614359172        1.6100000000000001        4.0099999999999998        7.0407718598423501E-005   2.3820937063226329E-005
   1.2566370614359172        1.6100000000000001        4.4100000000000001        5.4105083955528183E-005   2.3703621774867741E-005
   1.2566370614359172        1.6100000000000001        4.8100000000000005        1.7554801504000460E-005   2.2376271459817614E-005
   1.2566370614359172        1.6100000000000001        5.2100000000000000        9.3394478349598668E-005   2.2046822131241962E-005
   1.2566370614359172        1.6100000000000001        5.6100000000000003        5.6760934139486703E-005   2.3647691669532215E-005
   1.2566370614359172        1.6100000000000001        6.0099999999999998        2.4123457527210412E-005   2.5732728041123312E-005
   1.2566370614359172        1.6100000000000001        6.4100000000000001        1.7635469655540380E-005   2.4041126835298587E-005
   1.2566370614359172        1.6100000000000001        6.8100000000000005        1.2314307403096543E-005   2.3786886413628014E-005
   1.2566370614359172        1.6100000000000001        7.2100000000000000        4.3035808379949405E-007   2.4526946688813803E-005
   1.2566370614359172        1.6100000000000001        7.6100000000000003       -1.1305867643637441E-005   2.1952016008863244E-005
   1.2566370614359172        1.6100000000000001        8.0099999999999998        1.8494048631572700E-005   2.2438424802198247E-005
   1.2566370614359172        1.6100000000000001        8.4100000000000001        2.5367121580361413E-005   2.1312193482776887E-005
   1.2566370614359172        1.6100000000000001        8.8100000000000005        2.8366368629919171E-005   2.1851712114075137E-005
   1.2566370614359172        1.6100000000000001        9.2100000000000009       -9.9578317721114749E-006   2.4389369145983847E-005
   1.2566370614359172        1.6100000000000001        9.6100000000000012       -1.5665997717254483E-005   2.2281938821535309E-005
   1.2566370614359172        1.6100000000000001        10.010000000000000       -1.8242036641131372E-005   2.2650472097360504E-005
   1.2566370614359172        2.0099999999999998        1.0000000000000000E-002  -4.9545825364836678E-005   3.1446996906825315E-007
   1.2566370614359172        2.0099999999999998       0.41000000000000003       -1.6626015910982288E-003   9.3863954996008271E-006
   1.2566370614359172        2.0099999999999998       0.81000000000000005       -2.1193254888958401E-003   1.5706992038710692E-005
   1.2566370614359172        2.0099999999999998        1.2100000000000002       -1.8095907357771541E-003   2.0319648409780742E-005
   1.2566370614359172        2.0099999999999998        1.6100000000000001       -1.2033583581514628E-003   2.3320561223159526E-005
   1.2566370614359172        2.0099999999999998        2.0099999999999998       -6.9381413600367247E-004   2.7805677688032358E-005
   1.2566370614359172        2.0099999999999998        2.4100000000000001       -3.0068174840666251E-004   2.5919241385349477E-005
   1.2566370614359172        2.0099999999999998        2.8100000000000001       -1.4436573675930637E-004   2.8111416915441934E-005
   1.2566370614359172        2.0099999999999998        3.2100000000000000        2.7837660427522814E-005   3.0511837164598881E-005
   1.2566370614359172        2.0099999999999998        3.6099999999999999        4.7234792924471517E-006   2.6400253399546959E-005
   1.2566370614359172        2.0099999999999998        4.0099999999999998        4.7331719755630575E-005   2.7704736047323623E-005
   1.2566370614359172        2.0099999999999998        4.4100000000000001        7.0803954487199544E-005   2.8156985486546144E-005
   1.2566370614359172        2.0099999999999998        4.8100000000000005        8.2995624404817077E-005   3.2285222943299123E-005
   1.2566370614359172        2.0099999999999998        5.2100000000000000        4.4767204853273281E-005   2.9419491180026371E-005
   1.2566370614359172        2.0099999999999998        5.6100000000000003        5.9344895641767233E-005   2.8216895991403801E-005
   1.2566370614359172        2.0099999999999998        6.0099999999999998        9.9430779167169358E-005   2.8949554511281852E-005
   1.2566370614359172        2.0099999999999998        6.4100000000000001        6.5421856109439250E-005   3.0182826385466062E-005
   1.2566370614359172        2.0099999999999998        6.8100000000000005       -1.3022628579999205E-005   3.1114775729267863E-005
   1.2566370614359172        2.0099999999999998        7.2100000000000000        3.8380868569921812E-005   2.7760613403164520E-005
   1.2566370614359172        2.0099999999999998        7.6100000000000003        1.0262863249572918E-005   2.9181711197136970E-005
   1.2566370614359172        2.0099999999999998        8.0099999999999998        4.6501857233243978E-005   2.6804373765457250E-005
   1.2566370614359172        2.0099999999999998        8.4100000000000001        3.6203952427127561E-005   2.7819789839378017E-005
   1.2566370614359172        2.0099999999999998        8.8100000000000005       -4.1203544799362556E-005   2.9006147789443318E-005
   1.2566370614359172        2.0099999999999998        9.2100000000000009        4.6157467427951060E-005   3.1385034777932242E-005
   1.2566370614359172        2.0099999999999998        9.6100000000000012       -4.0733966909741690E-005   3.0710066341753680E-005
   1.2566370614359172        2.0099999999999998        10.010000000000000       -1.8324610492603474E-005   2.6164147802591220E-005
   1.2566370614359172        2.4100000000000001        1.0000000000000000E-002  -5.6845829386221982E-005   4.1309684839121150E-007
   1.2566370614359172        2.4100000000000001       0.41000000000000003       -1.9823697095944959E-003   1.2244673305614928E-005
   1.2566370614359172        2.4100000000000001       0.81000000000000005       -2.6346971950607064E-003   1.9091686017978390E-005
   1.2566370614359172        2.4100000000000001        1.2100000000000002       -2.3076588008296805E-003   2.4618725713002557E-005
   1.2566370614359172        2.4100000000000001        1.6100000000000001       -1.5635106502198967E-003   2.9060992724940561E-005
   1.2566370614359172        2.4100000000000001        2.0099999999999998       -9.7398966637711351E-004   3.1075310215975828E-005
   1.2566370614359172        2.4100000000000001        2.4100000000000001       -4.7218561873321600E-004   3.2198652728466206E-005
   1.2566370614359172        2.4100000000000001        2.8100000000000001       -1.9759325870779632E-004   3.3773855244494158E-005
   1.2566370614359172        2.4100000000000001        3.2100000000000000        3.3927245833007246E-005   3.4086968987133660E-005
   1.2566370614359172        2.4100000000000001        3.6099999999999999        9.0332484306030923E-005   3.2138336963738396E-005
   1.2566370614359172        2.4100000000000001        4.0099999999999998        1.1909312668624416E-004   3.2042767088652366E-005
   1.2566370614359172        2.4100000000000001        4.4100000000000001        1.1166216263122629E-004   3.6017611623417864E-005
   1.2566370614359172        2.4100000000000001        4.8100000000000005        1.1809099972496724E-004   3.4512951242227292E-005
   1.2566370614359172        2.4100000000000001        5.2100000000000000        6.7507029308722783E-005   3.5451539580416646E-005
   1.2566370614359172        2.4100000000000001        5.6100000000000003        3.3212783643781288E-005   3.3676854250471380E-005
   1.2566370614359172        2.4100000000000001        6.0099999999999998        4.2780140632011631E-005   3.4254950400090917E-005
   1.2566370614359172        2.4100000000000001        6.4100000000000001        3.7023877924097773E-006   3.6508946951766265E-005
   1.2566370614359172        2.4100000000000001        6.8100000000000005       -5.2478623067682905E-007   3.1533707934550680E-005
   1.2566370614359172        2.4100000000000001        7.2100000000000000        1.7089189851804970E-006   3.3851001527026882E-005
   1.2566370614359172        2.4100000000000001        7.6100000000000003        5.0674219437763895E-005   3.6162020468805379E-005
   1.2566370614359172        2.4100000000000001        8.0099999999999998        1.0513466541288777E-005   3.4045686627398348E-005
   1.2566370614359172        2.4100000000000001        8.4100000000000001        5.0685521571111584E-005   3.3495102899020464E-005
   1.2566370614359172        2.4100000000000001        8.8100000000000005        3.2574880628484634E-005   3.4567790345198097E-005
   1.2566370614359172        2.4100000000000001        9.2100000000000009        6.1174917070282758E-005   3.5767814141040633E-005
   1.2566370614359172        2.4100000000000001        9.6100000000000012        4.9939095604769792E-005   3.4953300936564428E-005
   1.2566370614359172        2.4100000000000001        10.010000000000000       -1.3592295486399702E-005   3.1150358000609157E-005
   1.2566370614359172        2.8100000000000001        1.0000000000000000E-002  -6.0741779188863767E-005   4.5381276890714703E-007
   1.2566370614359172        2.8100000000000001       0.41000000000000003       -2.1379189665921873E-003   1.4695702865248045E-005
   1.2566370614359172        2.8100000000000001       0.81000000000000005       -2.9338082601085150E-003   2.4397851344986496E-005
   1.2566370614359172        2.8100000000000001        1.2100000000000002       -2.6223139761224860E-003   2.9640168556591845E-005
   1.2566370614359172        2.8100000000000001        1.6100000000000001       -1.8325809553679461E-003   3.3162212607411682E-005
   1.2566370614359172        2.8100000000000001        2.0099999999999998       -1.1435255198113201E-003   3.4935683639963673E-005
   1.2566370614359172        2.8100000000000001        2.4100000000000001       -5.5121651275568794E-004   3.7003363275418662E-005
   1.2566370614359172        2.8100000000000001        2.8100000000000001       -1.8410738490212401E-004   3.5544080725201077E-005
   1.2566370614359172        2.8100000000000001        3.2100000000000000        5.6900226329707072E-005   4.0255314991864487E-005
   1.2566370614359172        2.8100000000000001        3.6099999999999999        1.9205733810117733E-004   3.8984012881653106E-005
   1.2566370614359172        2.8100000000000001        4.0099999999999998        2.3003335180716214E-004   3.9067571472073111E-005
   1.2566370614359172        2.8100000000000001        4.4100000000000001        1.4911003057644148E-004   4.0440102142092201E-005
   1.2566370614359172        2.8100000000000001        4.8100000000000005        1.5779393704697215E-004   3.8553193404735445E-005
   1.2566370614359172        2.8100000000000001        5.2100000000000000        1.2389612683013051E-004   4.4034483129161174E-005
   1.2566370614359172        2.8100000000000001        5.6100000000000003        1.5668513728956665E-004   3.9977924241932350E-005
   1.2566370614359172        2.8100000000000001        6.0099999999999998        1.3957493130677115E-004   3.7290127991578311E-005
   1.2566370614359172        2.8100000000000001        6.4100000000000001        3.9613118257214048E-005   4.0525065089067649E-005
   1.2566370614359172        2.8100000000000001        6.8100000000000005        1.5310160809603601E-004   4.0793092904862975E-005
   1.2566370614359172        2.8100000000000001        7.2100000000000000        6.7400987238898255E-005   3.8706146820920403E-005
   1.2566370614359172        2.8100000000000001        7.6100000000000003        7.9543428426472420E-005   3.9365257588972559E-005
   1.2566370614359172        2.8100000000000001        8.0099999999999998        2.6605208616594946E-005   4.3124516077996448E-005
   1.2566370614359172        2.8100000000000001        8.4100000000000001        1.1865419544356156E-005   3.9836226711205496E-005
   1.2566370614359172        2.8100000000000001        8.8100000000000005        3.2990488547758998E-005   3.9236703454905568E-005
   1.2566370614359172        2.8100000000000001        9.2100000000000009        7.0998768288632710E-007   4.1544416232470400E-005
   1.2566370614359172        2.8100000000000001        9.6100000000000012        1.0340890851851452E-005   3.9751587942823888E-005
   1.2566370614359172        2.8100000000000001        10.010000000000000       -2.6251921319031547E-005   4.3304351135255919E-005
   1.2566370614359172        3.2100000000000000        1.0000000000000000E-002  -5.9933773151535378E-005   5.1903750376628669E-007
   1.2566370614359172        3.2100000000000000       0.41000000000000003       -2.1787172884071846E-003   1.5366779830094778E-005
   1.2566370614359172        3.2100000000000000       0.81000000000000005       -3.0679572657613648E-003   2.8933260939645612E-005
   1.2566370614359172        3.2100000000000000        1.2100000000000002       -2.8335305601713901E-003   3.3679023257352933E-005
   1.2566370614359172        3.2100000000000000        1.6100000000000001       -2.0526077313445185E-003   4.1406307682224801E-005
   1.2566370614359172        3.2100000000000000        2.0099999999999998       -1.2250880863681104E-003   4.0952567131325914E-005
   1.2566370614359172        3.2100000000000000        2.4100000000000001       -6.1722700058217453E-004   3.9892882782645483E-005
   1.2566370614359172        3.2100000000000000        2.8100000000000001       -1.1299612727277565E-004   4.6137817172092399E-005
   1.2566370614359172        3.2100000000000000        3.2100000000000000        1.1284773086957169E-004   4.4636093246748428E-005
   1.2566370614359172        3.2100000000000000        3.6099999999999999        1.9900064234636337E-004   4.3917145568210385E-005
   1.2566370614359172        3.2100000000000000        4.0099999999999998        2.9185507251975251E-004   4.6078284703618335E-005
   1.2566370614359172        3.2100000000000000        4.4100000000000001        2.9452656738066386E-004   4.3251053661827718E-005
   1.2566370614359172        3.2100000000000000        4.8100000000000005        2.1907117762391212E-004   4.4813496616003514E-005
   1.2566370614359172        3.2100000000000000        5.2100000000000000        1.5386562615043027E-004   4.4307864342849702E-005
   1.2566370614359172        3.2100000000000000        5.6100000000000003        1.5235321859838032E-004   4.5738379959885063E-005
   1.2566370614359172        3.2100000000000000        6.0099999999999998        9.4444144642976923E-005   4.4898444119049536E-005
   1.2566370614359172        3.2100000000000000        6.4100000000000001        1.1381392652897625E-004   4.1221816669439997E-005
   1.2566370614359172        3.2100000000000000        6.8100000000000005        8.2370110127464723E-005   4.8958851156893076E-005
   1.2566370614359172        3.2100000000000000        7.2100000000000000        4.6875896860247968E-005   4.5824343274023804E-005
   1.2566370614359172        3.2100000000000000        7.6100000000000003        5.9480268017273068E-005   4.6385166654979527E-005
   1.2566370614359172        3.2100000000000000        8.0099999999999998        2.3129981492014942E-005   4.6619648043417223E-005
   1.2566370614359172        3.2100000000000000        8.4100000000000001        2.2302892109872151E-005   4.6554707175347803E-005
   1.2566370614359172        3.2100000000000000        8.8100000000000005        2.5372520869953181E-005   5.1834364163275089E-005
   1.2566370614359172        3.2100000000000000        9.2100000000000009       -8.1334243867133458E-006   4.7752435532082017E-005
   1.2566370614359172        3.2100000000000000        9.6100000000000012        2.8034188426577157E-005   4.7686733859977334E-005
   1.2566370614359172        3.2100000000000000        10.010000000000000        1.8896921956429163E-005   4.6327990228841238E-005
   1.2566370614359172        3.6099999999999999        1.0000000000000000E-002  -5.7331488661965436E-005   5.8561961904778342E-007
   1.2566370614359172        3.6099999999999999       0.41000000000000003       -2.0563477563423434E-003   1.7111821188858622E-005
   1.2566370614359172        3.6099999999999999       0.81000000000000005       -2.9563385505284889E-003   3.0128039712577262E-005
   1.2566370614359172        3.6099999999999999        1.2100000000000002       -2.8272232470423443E-003   4.0317245502353825E-005
   1.2566370614359172        3.6099999999999999        1.6100000000000001       -2.0773976782007316E-003   4.4173141042848481E-005
   1.2566370614359172        3.6099999999999999        2.0099999999999998       -1.3247772495657895E-003   4.7961491630519447E-005
   1.2566370614359172        3.6099999999999999        2.4100000000000001       -6.4488328172219891E-004   4.6584276353760351E-005
   1.2566370614359172        3.6099999999999999        2.8100000000000001       -1.1914402219650102E-004   4.8937220361679204E-005
   1.2566370614359172        3.6099999999999999        3.2100000000000000        1.8871086361530850E-004   5.1584459265120935E-005
   1.2566370614359172        3.6099999999999999        3.6099999999999999        2.5633207656384864E-004   5.1568069762739732E-005
   1.2566370614359172        3.6099999999999999        4.0099999999999998        2.9952132383559687E-004   4.5792740425487501E-005
   1.2566370614359172        3.6099999999999999        4.4100000000000001        2.7435429522775265E-004   4.8043442608787444E-005
   1.2566370614359172        3.6099999999999999        4.8100000000000005        2.2858224970725689E-004   4.9276170965314667E-005
   1.2566370614359172        3.6099999999999999        5.2100000000000000        2.5919893744109831E-004   4.9082025835099660E-005
   1.2566370614359172        3.6099999999999999        5.6100000000000003        1.9807402267328137E-004   4.8009016935346613E-005
   1.2566370614359172        3.6099999999999999        6.0099999999999998        1.7344199423182497E-004   5.2088450978134333E-005
   1.2566370614359172        3.6099999999999999        6.4100000000000001        2.0350281567267284E-004   5.0866938894645486E-005
   1.2566370614359172        3.6099999999999999        6.8100000000000005        4.8820095901429840E-005   4.8762679498829421E-005
   1.2566370614359172        3.6099999999999999        7.2100000000000000        1.2830362846168018E-004   5.4696778919044403E-005
   1.2566370614359172        3.6099999999999999        7.6100000000000003        9.7099962951829928E-005   5.1777444726197738E-005
   1.2566370614359172        3.6099999999999999        8.0099999999999998        5.0993859820460224E-005   5.1046332467351080E-005
   1.2566370614359172        3.6099999999999999        8.4100000000000001        1.2985117170077179E-004   5.7230835825881034E-005
   1.2566370614359172        3.6099999999999999        8.8100000000000005       -2.4565793972327140E-005   5.0676169501096367E-005
   1.2566370614359172        3.6099999999999999        9.2100000000000009        2.2165633913962788E-006   5.1044823874456383E-005
   1.2566370614359172        3.6099999999999999        9.6100000000000012        8.7488214016085195E-005   5.0025931790842696E-005
   1.2566370614359172        3.6099999999999999        10.010000000000000        1.4852320484711487E-004   4.8988297617032885E-005
   1.2566370614359172        4.0099999999999998        1.0000000000000000E-002  -5.1215184576126041E-005   6.4957586753975609E-007
   1.2566370614359172        4.0099999999999998       0.41000000000000003       -1.8914511015790357E-003   1.8946832860194972E-005
   1.2566370614359172        4.0099999999999998       0.81000000000000005       -2.8422380491815260E-003   3.3974024201119966E-005
   1.2566370614359172        4.0099999999999998        1.2100000000000002       -2.7477666314140994E-003   4.0740565687936794E-005
   1.2566370614359172        4.0099999999999998        1.6100000000000001       -2.0665397124902535E-003   4.7180112426609342E-005
   1.2566370614359172        4.0099999999999998        2.0099999999999998       -1.2194976548405101E-003   4.7235201526108258E-005
   1.2566370614359172        4.0099999999999998        2.4100000000000001       -5.6459197711574371E-004   4.9987115612116886E-005
   1.2566370614359172        4.0099999999999998        2.8100000000000001       -2.1098533256681312E-005   5.5966014708222114E-005
   1.2566370614359172        4.0099999999999998        3.2100000000000000        2.8382431003898397E-004   5.3983596838864668E-005
   1.2566370614359172        4.0099999999999998        3.6099999999999999        4.5694462077495735E-004   5.5484533879212966E-005
   1.2566370614359172        4.0099999999999998        4.0099999999999998        5.3780255349471272E-004   4.8156509474700774E-005
   1.2566370614359172        4.0099999999999998        4.4100000000000001        3.7583917109498442E-004   5.3176021195963720E-005
   1.2566370614359172        4.0099999999999998        4.8100000000000005        4.2605201077220209E-004   5.0866108800117296E-005
   1.2566370614359172        4.0099999999999998        5.2100000000000000        1.8134080408814456E-004   5.9501076016734084E-005
   1.2566370614359172        4.0099999999999998        5.6100000000000003        2.0758449691699022E-004   5.6101666401665123E-005
   1.2566370614359172        4.0099999999999998        6.0099999999999998        1.7125996582072344E-004   5.4803869733502696E-005
   1.2566370614359172        4.0099999999999998        6.4100000000000001        1.5488192363929899E-004   5.4791355720005885E-005
   1.2566370614359172        4.0099999999999998        6.8100000000000005        7.3773666687222802E-005   6.0631145124670977E-005
   1.2566370614359172        4.0099999999999998        7.2100000000000000        6.1086412591177997E-005   5.7389269266647874E-005
   1.2566370614359172        4.0099999999999998        7.6100000000000003       -9.3040499031649026E-006   5.4608304289076422E-005
   1.2566370614359172        4.0099999999999998        8.0099999999999998        1.1647480572082325E-004   5.3926806691620646E-005
   1.2566370614359172        4.0099999999999998        8.4100000000000001        1.5920237290110751E-004   5.2539895105556752E-005
   1.2566370614359172        4.0099999999999998        8.8100000000000005       -3.1079702596962304E-005   5.6056042982450579E-005
   1.2566370614359172        4.0099999999999998        9.2100000000000009        3.9262755086454427E-005   5.5197400297477552E-005
   1.2566370614359172        4.0099999999999998        9.6100000000000012        2.2441911655040515E-005   5.5641457605038339E-005
   1.2566370614359172        4.0099999999999998        10.010000000000000        4.6866530068884417E-005   6.1196802828257868E-005
   1.2566370614359172        4.4100000000000001        1.0000000000000000E-002  -4.5174566540377638E-005   6.7600995604227031E-007
   1.2566370614359172        4.4100000000000001       0.41000000000000003       -1.6727042341814903E-003   2.0963095661922190E-005
   1.2566370614359172        4.4100000000000001       0.81000000000000005       -2.4888612288391592E-003   3.7797856192786839E-005
   1.2566370614359172        4.4100000000000001        1.2100000000000002       -2.4051384875882964E-003   4.4234847065645291E-005
   1.2566370614359172        4.4100000000000001        1.6100000000000001       -1.8695480699616133E-003   5.0719636070856894E-005
   1.2566370614359172        4.4100000000000001        2.0099999999999998       -1.0922571559405464E-003   5.5810306165520443E-005
   1.2566370614359172        4.4100000000000001        2.4100000000000001       -5.0101034836032017E-004   5.5608486886389238E-005
   1.2566370614359172        4.4100000000000001        2.8100000000000001       -3.3237750054524282E-005   5.3584303035597911E-005
   1.2566370614359172        4.4100000000000001        3.2100000000000000        2.4000656122458622E-004   5.6977349550826767E-005
   1.2566370614359172        4.4100000000000001        3.6099999999999999        4.8937321655464420E-004   5.3171275636961602E-005
   1.2566370614359172        4.4100000000000001        4.0099999999999998        4.8069441722438941E-004   6.0133666852468456E-005
   1.2566370614359172        4.4100000000000001        4.4100000000000001        5.5263733322744577E-004   5.6127945723898024E-005
   1.2566370614359172        4.4100000000000001        4.8100000000000005        3.0587891917892318E-004   6.2719907370374902E-005
   1.2566370614359172        4.4100000000000001        5.2100000000000000        4.8003386224357346E-004   5.5350048207850327E-005
   1.2566370614359172        4.4100000000000001        5.6100000000000003        3.5949829108565399E-004   6.4025269670925914E-005
   1.2566370614359172        4.4100000000000001        6.0099999999999998        2.6535386420131117E-004   5.7211802433443143E-005
   1.2566370614359172        4.4100000000000001        6.4100000000000001        2.0227205211500600E-004   6.1857945618026280E-005
   1.2566370614359172        4.4100000000000001        6.8100000000000005        1.8497081841428587E-004   5.8553259597060062E-005
   1.2566370614359172        4.4100000000000001        7.2100000000000000        1.2200277790225821E-004   5.5303186725927467E-005
   1.2566370614359172        4.4100000000000001        7.6100000000000003        1.2749824884846338E-004   5.9443880260411193E-005
   1.2566370614359172        4.4100000000000001        8.0099999999999998        1.6633249263186693E-004   5.6481289999053088E-005
   1.2566370614359172        4.4100000000000001        8.4100000000000001        1.3014709045211092E-004   5.6342658927889279E-005
   1.2566370614359172        4.4100000000000001        8.8100000000000005       -9.2073172302460464E-005   5.8447603738921945E-005
   1.2566370614359172        4.4100000000000001        9.2100000000000009        1.3341717844697422E-004   6.0529462819028452E-005
   1.2566370614359172        4.4100000000000001        9.6100000000000012        6.9392193752039989E-007   6.4905943163907925E-005
   1.2566370614359172        4.4100000000000001        10.010000000000000       -2.0414149293743449E-005   5.3023269158704260E-005
   1.2566370614359172        4.8100000000000005        1.0000000000000000E-002  -3.7763701159752991E-005   7.1532173163804526E-007
   1.2566370614359172        4.8100000000000005       0.41000000000000003       -1.4654364320014156E-003   2.2912529402568814E-005
   1.2566370614359172        4.8100000000000005       0.81000000000000005       -2.1902921678292934E-003   3.9041879101169540E-005
   1.2566370614359172        4.8100000000000005        1.2100000000000002       -2.1590653304734888E-003   4.7137808387451921E-005
   1.2566370614359172        4.8100000000000005        1.6100000000000001       -1.6302457800896686E-003   4.8765166604417990E-005
   1.2566370614359172        4.8100000000000005        2.0099999999999998       -9.4625479742908955E-004   5.2333541170557113E-005
   1.2566370614359172        4.8100000000000005        2.4100000000000001       -3.6754027245811821E-004   5.6632215796638245E-005
   1.2566370614359172        4.8100000000000005        2.8100000000000001        1.7677284622612260E-004   5.9152238219532105E-005
   1.2566370614359172        4.8100000000000005        3.2100000000000000        3.6165802517057266E-004   5.6350573525797818E-005
   1.2566370614359172        4.8100000000000005        3.6099999999999999        4.5839630956914730E-004   6.3833233602991020E-005
   1.2566370614359172        4.8100000000000005        4.0099999999999998        6.5603289815469533E-004   6.1182644705058407E-005
   1.2566370614359172        4.8100000000000005        4.4100000000000001        4.8633633535785756E-004   5.8711023284278688E-005
   1.2566370614359172        4.8100000000000005        4.8100000000000005        5.2712473367605059E-004   6.4651308993939337E-005
   1.2566370614359172        4.8100000000000005        5.2100000000000000        4.3545746881397493E-004   6.4494329001227381E-005
   1.2566370614359172        4.8100000000000005        5.6100000000000003        2.5345052641281775E-004   6.6549381062956298E-005
   1.2566370614359172        4.8100000000000005        6.0099999999999998        2.7514694110221161E-004   6.4340366952483018E-005
   1.2566370614359172        4.8100000000000005        6.4100000000000001        2.2484952207677323E-004   6.1479790885059956E-005
   1.2566370614359172        4.8100000000000005        6.8100000000000005        1.8249758152672800E-004   5.8767255030365046E-005
   1.2566370614359172        4.8100000000000005        7.2100000000000000        1.0362861789767217E-004   6.9580997694577867E-005
   1.2566370614359172        4.8100000000000005        7.6100000000000003        1.0609418269605765E-004   6.2512574476080693E-005
   1.2566370614359172        4.8100000000000005        8.0099999999999998        2.8131753948707999E-005   6.9662928263340785E-005
   1.2566370614359172        4.8100000000000005        8.4100000000000001        8.1912692882636450E-005   6.3073884620235961E-005
   1.2566370614359172        4.8100000000000005        8.8100000000000005        9.4397960771746772E-005   6.8044251249523778E-005
   1.2566370614359172        4.8100000000000005        9.2100000000000009        3.4335382354455832E-005   6.2919015516406219E-005
   1.2566370614359172        4.8100000000000005        9.6100000000000012        3.3874088305958555E-005   6.6538034252246065E-005
   1.2566370614359172        4.8100000000000005        10.010000000000000        1.5757374926426922E-004   6.1300859030665448E-005
   1.2566370614359172        5.2100000000000000        1.0000000000000000E-002  -3.2150858062140034E-005   7.3908012239087388E-007
   1.2566370614359172        5.2100000000000000       0.41000000000000003       -1.1543972259999166E-003   2.3412379502934309E-005
   1.2566370614359172        5.2100000000000000       0.81000000000000005       -1.8008996139166674E-003   3.9742847576548917E-005
   1.2566370614359172        5.2100000000000000        1.2100000000000002       -1.8135907426998590E-003   4.9967553702831602E-005
   1.2566370614359172        5.2100000000000000        1.6100000000000001       -1.3256364097481239E-003   5.4040197185418693E-005
   1.2566370614359172        5.2100000000000000        2.0099999999999998       -7.9897810493696471E-004   6.3305141243511127E-005
   1.2566370614359172        5.2100000000000000        2.4100000000000001       -2.6024420794986959E-004   5.8855739521322094E-005
   1.2566370614359172        5.2100000000000000        2.8100000000000001        2.5175763397646624E-004   6.3783159982583966E-005
   1.2566370614359172        5.2100000000000000        3.2100000000000000        5.6168661083860869E-004   7.1427223896532247E-005
   1.2566370614359172        5.2100000000000000        3.6099999999999999        5.9125543527990430E-004   6.4062342569340608E-005
   1.2566370614359172        5.2100000000000000        4.0099999999999998        6.9223997208004470E-004   6.9431688583390427E-005
   1.2566370614359172        5.2100000000000000        4.4100000000000001        6.5884329130000332E-004   6.7505616066670522E-005
   1.2566370614359172        5.2100000000000000        4.8100000000000005        5.2046282459682622E-004   7.1482904528126937E-005
   1.2566370614359172        5.2100000000000000        5.2100000000000000        5.5919607913536393E-004   6.9228130032186931E-005
   1.2566370614359172        5.2100000000000000        5.6100000000000003        4.0281491011743019E-004   7.1621643458351865E-005
   1.2566370614359172        5.2100000000000000        6.0099999999999998        4.4645206416915319E-004   7.0036194640692119E-005
   1.2566370614359172        5.2100000000000000        6.4100000000000001        2.3835570114352225E-004   6.1382103709551556E-005
   1.2566370614359172        5.2100000000000000        6.8100000000000005        1.2500912209284103E-004   7.1588663977295407E-005
   1.2566370614359172        5.2100000000000000        7.2100000000000000        3.6573865578227465E-005   7.0456123143699100E-005
   1.2566370614359172        5.2100000000000000        7.6100000000000003        9.2859592860063817E-005   6.6261751406080526E-005
   1.2566370614359172        5.2100000000000000        8.0099999999999998        1.9165779176511967E-004   6.3009586510503988E-005
   1.2566370614359172        5.2100000000000000        8.4100000000000001        1.0668218214721537E-004   6.8947769162680585E-005
   1.2566370614359172        5.2100000000000000        8.8100000000000005        1.7405447388768301E-004   6.4787520095186009E-005
   1.2566370614359172        5.2100000000000000        9.2100000000000009        4.8570913576335578E-005   6.9269750540787469E-005
   1.2566370614359172        5.2100000000000000        9.6100000000000012        1.6559059180603202E-006   6.8204406246205363E-005
   1.2566370614359172        5.2100000000000000        10.010000000000000       -4.9992681284731177E-005   6.6458638533618998E-005
   1.2566370614359172        5.6100000000000003        1.0000000000000000E-002  -2.5501803387397408E-005   7.8407057645085947E-007
   1.2566370614359172        5.6100000000000003       0.41000000000000003       -9.0291830241320337E-004   2.5305382334204883E-005
   1.2566370614359172        5.6100000000000003       0.81000000000000005       -1.4467442321515658E-003   4.6807443365304811E-005
   1.2566370614359172        5.6100000000000003        1.2100000000000002       -1.3837466811627234E-003   5.3249449703570915E-005
   1.2566370614359172        5.6100000000000003        1.6100000000000001       -1.0484917076877744E-003   5.6341078510430295E-005
   1.2566370614359172        5.6100000000000003        2.0099999999999998       -4.9500483555890012E-004   6.4251469675363087E-005
   1.2566370614359172        5.6100000000000003        2.4100000000000001       -6.9313277112152186E-005   6.3495174699380329E-005
   1.2566370614359172        5.6100000000000003        2.8100000000000001        3.6742497024181927E-004   6.3982216179452579E-005
   1.2566370614359172        5.6100000000000003        3.2100000000000000        5.2921510761073627E-004   6.6958464762149805E-005
   1.2566370614359172        5.6100000000000003        3.6099999999999999        7.9292240685302181E-004   6.8295425288291260E-005
   1.2566370614359172        5.6100000000000003        4.0099999999999998        8.3187098637107809E-004   7.1665469480227574E-005
   1.2566370614359172        5.6100000000000003        4.4100000000000001        6.3097825942033193E-004   7.3732991151694455E-005
   1.2566370614359172        5.6100000000000003        4.8100000000000005        5.2517704775062186E-004   6.6933353879097363E-005
   1.2566370614359172        5.6100000000000003        5.2100000000000000        6.2885277125311622E-004   7.5884453086170735E-005
   1.2566370614359172        5.6100000000000003        5.6100000000000003        4.5582294350906768E-004   7.0650879624395915E-005
   1.2566370614359172        5.6100000000000003        6.0099999999999998        2.9160078552879217E-004   7.3478219527124035E-005
   1.2566370614359172        5.6100000000000003        6.4100000000000001        3.2568421371253982E-004   7.1438222548522975E-005
   1.2566370614359172        5.6100000000000003        6.8100000000000005        2.3918996818045183E-004   6.9528389654705951E-005
   1.2566370614359172        5.6100000000000003        7.2100000000000000        1.4962627345291673E-004   7.0833514819360595E-005
   1.2566370614359172        5.6100000000000003        7.6100000000000003        1.9689650147832044E-004   7.3572103691106977E-005
   1.2566370614359172        5.6100000000000003        8.0099999999999998        1.3592767663089938E-004   7.6941885998240995E-005
   1.2566370614359172        5.6100000000000003        8.4100000000000001        7.7368009679116526E-005   7.3790619928212087E-005
   1.2566370614359172        5.6100000000000003        8.8100000000000005        8.4811863543110227E-005   7.4930915492010518E-005
   1.2566370614359172        5.6100000000000003        9.2100000000000009        1.1239879593571992E-004   6.8251766888568444E-005
   1.2566370614359172        5.6100000000000003        9.6100000000000012       -8.3877541365168358E-006   7.3032621325743108E-005
   1.2566370614359172        5.6100000000000003        10.010000000000000        2.0144611677935556E-007   7.3422499589804994E-005
   1.2566370614359172        6.0099999999999998        1.0000000000000000E-002  -1.9255092005919706E-005   7.8189065146691850E-007
   1.2566370614359172        6.0099999999999998       0.41000000000000003       -7.3784642842977116E-004   2.6854987130227457E-005
   1.2566370614359172        6.0099999999999998       0.81000000000000005       -1.0466417791830029E-003   4.5148048418358782E-005
   1.2566370614359172        6.0099999999999998        1.2100000000000002       -1.0674304423920330E-003   5.7845390733760769E-005
   1.2566370614359172        6.0099999999999998        1.6100000000000001       -8.2781839511851518E-004   6.7454260875210955E-005
   1.2566370614359172        6.0099999999999998        2.0099999999999998       -1.9756505203663688E-004   6.0707025193126055E-005
   1.2566370614359172        6.0099999999999998        2.4100000000000001        5.9021361482956588E-005   6.6930869899779486E-005
   1.2566370614359172        6.0099999999999998        2.8100000000000001        5.0302610924067429E-004   6.4784158043828562E-005
   1.2566370614359172        6.0099999999999998        3.2100000000000000        6.1804027621451994E-004   6.4544945680449270E-005
   1.2566370614359172        6.0099999999999998        3.6099999999999999        9.1703171025377497E-004   6.6253209147249003E-005
   1.2566370614359172        6.0099999999999998        4.0099999999999998        9.3128639908913980E-004   6.8883007190484506E-005
   1.2566370614359172        6.0099999999999998        4.4100000000000001        6.7243320024426372E-004   7.4789548209080417E-005
   1.2566370614359172        6.0099999999999998        4.8100000000000005        7.1520026664524141E-004   7.1216911351542860E-005
   1.2566370614359172        6.0099999999999998        5.2100000000000000        5.2416898143024316E-004   6.9169297537886366E-005
   1.2566370614359172        6.0099999999999998        5.6100000000000003        5.6015423669960338E-004   6.9053780083611915E-005
   1.2566370614359172        6.0099999999999998        6.0099999999999998        4.0415946817092457E-004   7.0863403065974046E-005
   1.2566370614359172        6.0099999999999998        6.4100000000000001        3.4988529660641340E-004   6.9954844285317143E-005
   1.2566370614359172        6.0099999999999998        6.8100000000000005        2.9416465295793671E-004   7.3343247864687968E-005
   1.2566370614359172        6.0099999999999998        7.2100000000000000        1.9076862309557553E-004   8.0236984399196214E-005
   1.2566370614359172        6.0099999999999998        7.6100000000000003        2.1018319290035624E-004   6.9667612451417945E-005
   1.2566370614359172        6.0099999999999998        8.0099999999999998        1.8336144616736482E-004   7.2955140010409715E-005
   1.2566370614359172        6.0099999999999998        8.4100000000000001        7.4545276572866712E-005   7.1795672890629460E-005
   1.2566370614359172        6.0099999999999998        8.8100000000000005        1.4000422788129974E-004   7.4549339339029323E-005
   1.2566370614359172        6.0099999999999998        9.2100000000000009        9.9187796432746871E-005   8.1412995825573274E-005
   1.2566370614359172        6.0099999999999998        9.6100000000000012        6.6113022909913098E-005   7.1381188826075733E-005
   1.2566370614359172        6.0099999999999998        10.010000000000000        9.6002905965914044E-005   7.6341479284900416E-005
   1.2566370614359172        6.4100000000000001        1.0000000000000000E-002  -1.4588340649042616E-005   7.9891204749233500E-007
   1.2566370614359172        6.4100000000000001       0.41000000000000003       -4.8769551554021399E-004   2.6329973331502803E-005
   1.2566370614359172        6.4100000000000001       0.81000000000000005       -7.5362826242772354E-004   4.5955826193736360E-005
   1.2566370614359172        6.4100000000000001        1.2100000000000002       -6.1251552334846656E-004   6.2525777307741788E-005
   1.2566370614359172        6.4100000000000001        1.6100000000000001       -4.5212448206170477E-004   6.3598983335498636E-005
   1.2566370614359172        6.4100000000000001        2.0099999999999998       -1.5545708128584202E-006   7.0203297119200776E-005
   1.2566370614359172        6.4100000000000001        2.4100000000000001        2.9547696552931723E-004   7.2793279916260437E-005
   1.2566370614359172        6.4100000000000001        2.8100000000000001        7.2638233136948114E-004   7.3748747266082413E-005
   1.2566370614359172        6.4100000000000001        3.2100000000000000        7.2850091015736688E-004   7.7062129779730218E-005
   1.2566370614359172        6.4100000000000001        3.6099999999999999        9.3521819896813508E-004   7.8620345871692834E-005
   1.2566370614359172        6.4100000000000001        4.0099999999999998        9.2175654802111669E-004   7.3580150143552658E-005
   1.2566370614359172        6.4100000000000001        4.4100000000000001        7.1690578140920079E-004   7.6999004449268156E-005
   1.2566370614359172        6.4100000000000001        4.8100000000000005        7.2727932240312834E-004   7.9786461895045484E-005
   1.2566370614359172        6.4100000000000001        5.2100000000000000        6.5545475889665014E-004   7.4368773801387160E-005
   1.2566370614359172        6.4100000000000001        5.6100000000000003        4.0749097437159197E-004   7.6578398512645122E-005
   1.2566370614359172        6.4100000000000001        6.0099999999999998        3.6178730311291842E-004   7.8422408743067146E-005
   1.2566370614359172        6.4100000000000001        6.4100000000000001        2.7914725311601398E-004   7.9634573234094161E-005
   1.2566370614359172        6.4100000000000001        6.8100000000000005        3.2429658959772618E-004   7.7848107979755201E-005
   1.2566370614359172        6.4100000000000001        7.2100000000000000        3.1864953718587408E-004   7.6610798004085731E-005
   1.2566370614359172        6.4100000000000001        7.6100000000000003        2.4452442163533334E-004   8.1348885170681295E-005
   1.2566370614359172        6.4100000000000001        8.0099999999999998        9.7707527791039461E-005   7.5791328199437130E-005
   1.2566370614359172        6.4100000000000001        8.4100000000000001        9.1250467625855243E-005   7.4773503382623288E-005
   1.2566370614359172        6.4100000000000001        8.8100000000000005        2.0291039173117587E-004   7.7050947733075926E-005
   1.2566370614359172        6.4100000000000001        9.2100000000000009        1.0899247760141544E-004   7.5219628569413153E-005
   1.2566370614359172        6.4100000000000001        9.6100000000000012       -1.5429444603153932E-005   8.3182538212810654E-005
   1.2566370614359172        6.4100000000000001        10.010000000000000        7.3247363794752351E-005   7.5884550082021987E-005
   1.2566370614359172        6.8100000000000005        1.0000000000000000E-002  -8.7626198637795629E-006   8.3638484995019059E-007
   1.2566370614359172        6.8100000000000005       0.41000000000000003       -3.7083628655539832E-004   2.9612394192057512E-005
   1.2566370614359172        6.8100000000000005       0.81000000000000005       -5.1830174746348909E-004   5.1393900603190982E-005
   1.2566370614359172        6.8100000000000005        1.2100000000000002       -3.8623586974657854E-004   6.6694957050725435E-005
   1.2566370614359172        6.8100000000000005        1.6100000000000001       -3.1070815898548177E-004   6.3306055415295000E-005
   1.2566370614359172        6.8100000000000005        2.0099999999999998        8.8135025905565408E-005   7.1229302721063445E-005
   1.2566370614359172        6.8100000000000005        2.4100000000000001        3.3676788212019023E-004   7.1191919396754844E-005
   1.2566370614359172        6.8100000000000005        2.8100000000000001        7.1300021925399461E-004   7.2425434257387413E-005
   1.2566370614359172        6.8100000000000005        3.2100000000000000        8.5533409532737741E-004   7.9443216564605270E-005
   1.2566370614359172        6.8100000000000005        3.6099999999999999        9.2593024970246502E-004   7.7438161797974730E-005
   1.2566370614359172        6.8100000000000005        4.0099999999999998        9.8878077954042340E-004   7.9102285969682304E-005
   1.2566370614359172        6.8100000000000005        4.4100000000000001        8.9286618481882992E-004   8.4006612760584943E-005
   1.2566370614359172        6.8100000000000005        4.8100000000000005        6.9449201145565587E-004   8.4917415012926043E-005
   1.2566370614359172        6.8100000000000005        5.2100000000000000        6.9276235566155021E-004   7.8971027495903368E-005
   1.2566370614359172        6.8100000000000005        5.6100000000000003        5.5149346351784532E-004   8.2910806578371507E-005
   1.2566370614359172        6.8100000000000005        6.0099999999999998        4.3125580668208335E-004   7.8612369806541128E-005
   1.2566370614359172        6.8100000000000005        6.4100000000000001        3.8256782066801531E-004   8.1168851984722212E-005
   1.2566370614359172        6.8100000000000005        6.8100000000000005        3.5265252094251060E-004   7.6820681423339277E-005
   1.2566370614359172        6.8100000000000005        7.2100000000000000        4.6695452925467215E-004   8.3186455260493718E-005
   1.2566370614359172        6.8100000000000005        7.6100000000000003        1.2009392443394749E-004   9.2856136804949374E-005
   1.2566370614359172        6.8100000000000005        8.0099999999999998        1.9586336609968681E-004   8.4755884371269017E-005
   1.2566370614359172        6.8100000000000005        8.4100000000000001        1.0032647293982059E-004   8.3522264317895307E-005
   1.2566370614359172        6.8100000000000005        8.8100000000000005        2.1512025661288268E-004   8.3895851257276985E-005
   1.2566370614359172        6.8100000000000005        9.2100000000000009        2.7488122156323210E-004   8.2177652627972791E-005
   1.2566370614359172        6.8100000000000005        9.6100000000000012        7.4879038408889322E-005   8.3332583225258271E-005
   1.2566370614359172        6.8100000000000005        10.010000000000000        5.1605230157068993E-005   8.6833222933213082E-005
   1.2566370614359172        7.2100000000000000        1.0000000000000000E-002  -5.7014289734131896E-006   8.4415831428329968E-007
   1.2566370614359172        7.2100000000000000       0.41000000000000003       -1.9026662202011532E-004   2.9689132941094971E-005
   1.2566370614359172        7.2100000000000000       0.81000000000000005       -3.4606807983786521E-004   5.1315401082452419E-005
   1.2566370614359172        7.2100000000000000        1.2100000000000002       -2.2146250666461531E-004   6.3046975681358276E-005
   1.2566370614359172        7.2100000000000000        1.6100000000000001        1.3172268703960907E-005   7.1655944904893470E-005
   1.2566370614359172        7.2100000000000000        2.0099999999999998        3.4061429674863564E-004   7.2027587196175845E-005
   1.2566370614359172        7.2100000000000000        2.4100000000000001        5.8864916671735835E-004   7.9216375288134331E-005
   1.2566370614359172        7.2100000000000000        2.8100000000000001        9.0405782956229212E-004   7.9968935713883131E-005
   1.2566370614359172        7.2100000000000000        3.2100000000000000        9.0996697418547080E-004   7.9175045081805029E-005
   1.2566370614359172        7.2100000000000000        3.6099999999999999        9.4174664231140418E-004   8.5362495346757712E-005
   1.2566370614359172        7.2100000000000000        4.0099999999999998        1.0073303497785751E-003   8.1498875206203854E-005
   1.2566370614359172        7.2100000000000000        4.4100000000000001        9.7096604395518473E-004   7.8379896450601864E-005
   1.2566370614359172        7.2100000000000000        4.8100000000000005        9.0557440480580848E-004   8.5087761845198506E-005
   1.2566370614359172        7.2100000000000000        5.2100000000000000        7.6358844007462870E-004   8.7206509595712109E-005
   1.2566370614359172        7.2100000000000000        5.6100000000000003        5.5968150061487467E-004   8.2841528612047786E-005
   1.2566370614359172        7.2100000000000000        6.0099999999999998        6.6084387537133731E-004   8.3351845566779486E-005
   1.2566370614359172        7.2100000000000000        6.4100000000000001        5.1045002489889877E-004   8.7999018311172479E-005
   1.2566370614359172        7.2100000000000000        6.8100000000000005        2.9528052728762332E-004   8.6406359449185869E-005
   1.2566370614359172        7.2100000000000000        7.2100000000000000        2.6939806429040499E-004   8.9735396902202070E-005
   1.2566370614359172        7.2100000000000000        7.6100000000000003        1.4110702601696020E-004   8.8905901385050032E-005
   1.2566370614359172        7.2100000000000000        8.0099999999999998        1.7012839690845383E-004   8.5976351372688654E-005
   1.2566370614359172        7.2100000000000000        8.4100000000000001        1.6544634592592433E-004   8.9508597824473177E-005
   1.2566370614359172        7.2100000000000000        8.8100000000000005        1.4449976480928478E-004   8.4755977106771075E-005
   1.2566370614359172        7.2100000000000000        9.2100000000000009        3.2459980444875022E-005   8.8145825494018523E-005
   1.2566370614359172        7.2100000000000000        9.6100000000000012        1.1801558408585962E-004   8.3052889685288173E-005
   1.2566370614359172        7.2100000000000000        10.010000000000000        1.8303039429154604E-004   8.6305511651079219E-005
   1.2566370614359172        7.6100000000000003        1.0000000000000000E-002  -3.2707691542744355E-006   8.4609032287193718E-007
   1.2566370614359172        7.6100000000000003       0.41000000000000003        7.3641371221842357E-006   3.1859093996156068E-005
   1.2566370614359172        7.6100000000000003       0.81000000000000005       -1.9156948570889424E-004   5.2885580661015689E-005
   1.2566370614359172        7.6100000000000003        1.2100000000000002        3.1453592360057624E-005   6.3197030554425850E-005
   1.2566370614359172        7.6100000000000003        1.6100000000000001        2.2358703778180714E-004   7.2037157057796376E-005
   1.2566370614359172        7.6100000000000003        2.0099999999999998        3.8374639940147258E-004   7.8418959835215452E-005
   1.2566370614359172        7.6100000000000003        2.4100000000000001        7.0485943712883189E-004   8.4614746086217330E-005
   1.2566370614359172        7.6100000000000003        2.8100000000000001        1.0515169590210923E-003   7.9930579776967702E-005
   1.2566370614359172        7.6100000000000003        3.2100000000000000        9.8240730992329257E-004   8.7089566246840736E-005
   1.2566370614359172        7.6100000000000003        3.6099999999999999        1.2281689321769036E-003   8.6080885019842814E-005
   1.2566370614359172        7.6100000000000003        4.0099999999999998        7.9926541476795768E-004   8.1130549883507005E-005
   1.2566370614359172        7.6100000000000003        4.4100000000000001        9.6359700057942481E-004   9.3015649545565761E-005
   1.2566370614359172        7.6100000000000003        4.8100000000000005        7.9772514880703765E-004   8.4084429196586044E-005
   1.2566370614359172        7.6100000000000003        5.2100000000000000        8.9643925684439153E-004   8.8256684101486020E-005
   1.2566370614359172        7.6100000000000003        5.6100000000000003        6.6990675490071958E-004   8.7998169474545244E-005
   1.2566370614359172        7.6100000000000003        6.0099999999999998        4.5709338448393682E-004   7.9669781825418397E-005
   1.2566370614359172        7.6100000000000003        6.4100000000000001        3.9153596113949404E-004   8.5139359508497867E-005
   1.2566370614359172        7.6100000000000003        6.8100000000000005        2.9255977542752966E-004   8.1050298953123343E-005
   1.2566370614359172        7.6100000000000003        7.2100000000000000        2.4267680230407031E-004   9.3779441165799894E-005
   1.2566370614359172        7.6100000000000003        7.6100000000000003        2.4475217025039537E-004   8.9157811045462236E-005
   1.2566370614359172        7.6100000000000003        8.0099999999999998        1.6536764677853446E-004   8.7246045261781883E-005
   1.2566370614359172        7.6100000000000003        8.4100000000000001        1.4872262237041337E-004   9.0269597136210364E-005
   1.2566370614359172        7.6100000000000003        8.8100000000000005        9.0056534324961968E-005   8.5849823337968818E-005
   1.2566370614359172        7.6100000000000003        9.2100000000000009       -6.0353450439620690E-006   8.6716922469886001E-005
   1.2566370614359172        7.6100000000000003        9.6100000000000012        6.2626245878562471E-005   8.7376375797144418E-005
   1.2566370614359172        7.6100000000000003        10.010000000000000       -1.0169241568194481E-004   8.5954365814502019E-005
   1.2566370614359172        8.0099999999999998        1.0000000000000000E-002   7.8945159581059140E-008   9.4889489034116774E-007
   1.2566370614359172        8.0099999999999998       0.41000000000000003        2.4618545052092494E-005   3.3206225992556124E-005
   1.2566370614359172        8.0099999999999998       0.81000000000000005        8.1302990607696554E-005   5.4335383806493966E-005
   1.2566370614359172        8.0099999999999998        1.2100000000000002        2.6470884916307639E-004   6.7894469500913120E-005
   1.2566370614359172        8.0099999999999998        1.6100000000000001        3.3530446478278206E-004   7.6868605433162015E-005
   1.2566370614359172        8.0099999999999998        2.0099999999999998        6.0832674519398439E-004   7.7213964151107010E-005
   1.2566370614359172        8.0099999999999998        2.4100000000000001        9.0413909607715772E-004   8.1238556613171987E-005
   1.2566370614359172        8.0099999999999998        2.8100000000000001        1.0673806639677015E-003   8.8898258518781416E-005
   1.2566370614359172        8.0099999999999998        3.2100000000000000        1.0398125531843802E-003   8.6983103299148793E-005
   1.2566370614359172        8.0099999999999998        3.6099999999999999        1.2160548633600469E-003   9.1134298271033874E-005
   1.2566370614359172        8.0099999999999998        4.0099999999999998        1.0495542446555769E-003   8.5628912300651379E-005
   1.2566370614359172        8.0099999999999998        4.4100000000000001        9.5845442094011401E-004   8.5961397868220289E-005
   1.2566370614359172        8.0099999999999998        4.8100000000000005        7.6637034658857896E-004   8.5532258215972686E-005
   1.2566370614359172        8.0099999999999998        5.2100000000000000        8.0224722339661823E-004   8.5438370249016902E-005
   1.2566370614359172        8.0099999999999998        5.6100000000000003        6.6029367066938629E-004   9.1537024182946377E-005
   1.2566370614359172        8.0099999999999998        6.0099999999999998        5.5633674899225282E-004   8.7304747094592641E-005
   1.2566370614359172        8.0099999999999998        6.4100000000000001        6.3704752815678650E-004   8.8440338641987811E-005
   1.2566370614359172        8.0099999999999998        6.8100000000000005        3.1654213664655671E-004   9.2973102684662293E-005
   1.2566370614359172        8.0099999999999998        7.2100000000000000        1.5253494654639396E-004   8.9549058907482305E-005
   1.2566370614359172        8.0099999999999998        7.6100000000000003        1.7684691323006273E-004   9.3826868343506236E-005
   1.2566370614359172        8.0099999999999998        8.0099999999999998        1.7792573872070887E-004   9.1895713568718342E-005
   1.2566370614359172        8.0099999999999998        8.4100000000000001        2.8228519879613343E-004   9.1396528266468455E-005
   1.2566370614359172        8.0099999999999998        8.8100000000000005        1.2302183200317009E-004   8.9300037460129198E-005
   1.2566370614359172        8.0099999999999998        9.2100000000000009        2.1056945743554950E-004   8.9634333542456759E-005
   1.2566370614359172        8.0099999999999998        9.6100000000000012        7.6153615401636281E-005   9.6734495371744492E-005
   1.2566370614359172        8.0099999999999998        10.010000000000000        2.2951832045253599E-005   8.4867712540364953E-005
   1.2566370614359172        8.4100000000000001        1.0000000000000000E-002   1.8258131377618115E-006   1.0225563236942450E-006
   1.2566370614359172        8.4100000000000001       0.41000000000000003        5.4653710612521409E-005   3.4284747737054043E-005
   1.2566370614359172        8.4100000000000001       0.81000000000000005        2.7334114312088512E-004   5.6313414336743790E-005
   1.2566370614359172        8.4100000000000001        1.2100000000000002        3.7086082248496965E-004   7.1076877353196856E-005
   1.2566370614359172        8.4100000000000001        1.6100000000000001        4.9915960965058435E-004   8.4084506791376460E-005
   1.2566370614359172        8.4100000000000001        2.0099999999999998        7.3629478053178978E-004   7.5992176786520549E-005
   1.2566370614359172        8.4100000000000001        2.4100000000000001        9.3156613742948488E-004   8.5064914875676787E-005
   1.2566370614359172        8.4100000000000001        2.8100000000000001        9.5997413572556484E-004   8.4308527039050714E-005
   1.2566370614359172        8.4100000000000001        3.2100000000000000        1.1571790512223297E-003   8.7873864060990147E-005
   1.2566370614359172        8.4100000000000001        3.6099999999999999        1.2554551753110508E-003   8.4264790309508041E-005
   1.2566370614359172        8.4100000000000001        4.0099999999999998        1.1127051736966294E-003   9.4315138087512285E-005
   1.2566370614359172        8.4100000000000001        4.4100000000000001        1.0754014522383307E-003   8.7948639785789226E-005
   1.2566370614359172        8.4100000000000001        4.8100000000000005        9.1713412613566778E-004   8.7815607754753111E-005
   1.2566370614359172        8.4100000000000001        5.2100000000000000        9.1311423144280277E-004   8.8105468724633892E-005
   1.2566370614359172        8.4100000000000001        5.6100000000000003        7.8183821232621540E-004   9.1235515449852658E-005
   1.2566370614359172        8.4100000000000001        6.0099999999999998        7.2315255801828958E-004   9.1511382496526380E-005
   1.2566370614359172        8.4100000000000001        6.4100000000000001        4.3338320285754627E-004   8.9527053181697570E-005
   1.2566370614359172        8.4100000000000001        6.8100000000000005        4.2147870836004871E-004   9.4056700592507451E-005
   1.2566370614359172        8.4100000000000001        7.2100000000000000        4.2391811964459134E-004   9.7883281309518050E-005
   1.2566370614359172        8.4100000000000001        7.6100000000000003        1.4715632798300053E-004   9.9084322199070079E-005
   1.2566370614359172        8.4100000000000001        8.0099999999999998        3.8990751482990927E-004   9.8938411251134608E-005
   1.2566370614359172        8.4100000000000001        8.4100000000000001        2.1062204240047480E-004   9.3233707695095132E-005
   1.2566370614359172        8.4100000000000001        8.8100000000000005        1.7771475955884698E-004   8.9490592670292602E-005
   1.2566370614359172        8.4100000000000001        9.2100000000000009        1.3855225019457276E-005   9.7527761029463124E-005
   1.2566370614359172        8.4100000000000001        9.6100000000000012        2.0254287529327579E-004   9.3083107274854354E-005
   1.2566370614359172        8.4100000000000001        10.010000000000000        1.4091167006182579E-004   1.0106301503608874E-004
   1.2566370614359172        8.8100000000000005        1.0000000000000000E-002   2.6553235978015678E-006   9.5026653885848916E-007
   1.2566370614359172        8.8100000000000005       0.41000000000000003        1.4904289627431144E-004   3.5714229261471587E-005
   1.2566370614359172        8.8100000000000005       0.81000000000000005        3.4982994382344655E-004   6.1648630664517561E-005
   1.2566370614359172        8.8100000000000005        1.2100000000000002        4.5778194977164424E-004   7.5972448356198153E-005
   1.2566370614359172        8.8100000000000005        1.6100000000000001        6.0996383217691173E-004   7.9882278911154025E-005
   1.2566370614359172        8.8100000000000005        2.0099999999999998        9.1984025457756411E-004   8.2032783954552333E-005
   1.2566370614359172        8.8100000000000005        2.4100000000000001        1.0059033870939897E-003   8.9370230500606645E-005
   1.2566370614359172        8.8100000000000005        2.8100000000000001        1.1092332449524327E-003   8.4178624628639332E-005
   1.2566370614359172        8.8100000000000005        3.2100000000000000        1.2448215092387552E-003   8.8125307634446347E-005
   1.2566370614359172        8.8100000000000005        3.6099999999999999        1.1649492720824781E-003   9.0762430271649564E-005
   1.2566370614359172        8.8100000000000005        4.0099999999999998        1.0210968458126840E-003   9.8818420864061945E-005
   1.2566370614359172        8.8100000000000005        4.4100000000000001        1.1246847932345361E-003   8.9942811235621282E-005
   1.2566370614359172        8.8100000000000005        4.8100000000000005        1.0242893904565799E-003   9.5565460479123647E-005
   1.2566370614359172        8.8100000000000005        5.2100000000000000        1.0996214554330635E-003   9.2384993936083965E-005
   1.2566370614359172        8.8100000000000005        5.6100000000000003        7.9520745875640085E-004   9.2125626729291690E-005
   1.2566370614359172        8.8100000000000005        6.0099999999999998        6.7869096293922718E-004   9.6838644474355959E-005
   1.2566370614359172        8.8100000000000005        6.4100000000000001        4.7650188650717149E-004   9.8375804390021273E-005
   1.2566370614359172        8.8100000000000005        6.8100000000000005        3.5245443196199415E-004   1.0289470766947147E-004
   1.2566370614359172        8.8100000000000005        7.2100000000000000        3.3993302863398749E-004   9.4956944635289536E-005
   1.2566370614359172        8.8100000000000005        7.6100000000000003        2.7275856595476906E-004   9.1798049875664014E-005
   1.2566370614359172        8.8100000000000005        8.0099999999999998        1.9847616956518630E-004   9.0477210664995412E-005
   1.2566370614359172        8.8100000000000005        8.4100000000000001        1.8693753302048626E-004   9.4345092789606326E-005
   1.2566370614359172        8.8100000000000005        8.8100000000000005        1.9591602424760929E-004   9.8278735262746721E-005
   1.2566370614359172        8.8100000000000005        9.2100000000000009        2.7902495601987584E-004   9.8483152516929843E-005
   1.2566370614359172        8.8100000000000005        9.6100000000000012        2.4088656543996912E-004   9.6764412847219055E-005
   1.2566370614359172        8.8100000000000005        10.010000000000000        8.7135487452009609E-005   1.0083498431508101E-004
   1.2566370614359172        9.2100000000000009        1.0000000000000000E-002   3.0786329660090827E-006   1.0580417712398578E-006
   1.2566370614359172        9.2100000000000009       0.41000000000000003        1.8826188845863693E-004   3.6569592038309933E-005
   1.2566370614359172        9.2100000000000009       0.81000000000000005        2.7407856465166839E-004   6.0622955517989469E-005
   1.2566370614359172        9.2100000000000009        1.2100000000000002        4.2541915652368617E-004   7.5945008237275220E-005
   1.2566370614359172        9.2100000000000009        1.6100000000000001        5.7245307420689139E-004   8.1346679729653629E-005
   1.2566370614359172        9.2100000000000009        2.0099999999999998        9.2379188901421379E-004   8.6325384079985180E-005
   1.2566370614359172        9.2100000000000009        2.4100000000000001        1.0364854498214095E-003   8.7712455877576428E-005
   1.2566370614359172        9.2100000000000009        2.8100000000000001        1.0152268437152679E-003   9.2491907728417855E-005
   1.2566370614359172        9.2100000000000009        3.2100000000000000        1.1937260397035063E-003   9.1855219185925358E-005
   1.2566370614359172        9.2100000000000009        3.6099999999999999        1.2502839806712313E-003   9.7715995881915503E-005
   1.2566370614359172        9.2100000000000009        4.0099999999999998        9.3628644724248050E-004   9.6150296491192552E-005
   1.2566370614359172        9.2100000000000009        4.4100000000000001        1.0464436757760540E-003   9.1486894476606998E-005
   1.2566370614359172        9.2100000000000009        4.8100000000000005        9.4869321504663503E-004   9.5038345408019129E-005
   1.2566370614359172        9.2100000000000009        5.2100000000000000        1.0528811822276790E-003   9.6358579024184720E-005
   1.2566370614359172        9.2100000000000009        5.6100000000000003        7.4315417992464603E-004   1.0806278823449174E-004
   1.2566370614359172        9.2100000000000009        6.0099999999999998        4.8554907542811801E-004   9.9850445965751566E-005
   1.2566370614359172        9.2100000000000009        6.4100000000000001        4.0936656993046473E-004   9.6192577563298867E-005
   1.2566370614359172        9.2100000000000009        6.8100000000000005        4.0891493370744520E-004   9.5855374033899511E-005
   1.2566370614359172        9.2100000000000009        7.2100000000000000        1.9676848202156602E-004   1.0193841694642999E-004
   1.2566370614359172        9.2100000000000009        7.6100000000000003        2.7032946789074311E-004   1.0064577374837299E-004
   1.2566370614359172        9.2100000000000009        8.0099999999999998        2.8640925202677478E-004   9.4567504592289370E-005
   1.2566370614359172        9.2100000000000009        8.4100000000000001        3.1190873934072326E-004   1.1035304588707817E-004
   1.2566370614359172        9.2100000000000009        8.8100000000000005        1.1725495486734944E-004   9.9807948161920534E-005
   1.2566370614359172        9.2100000000000009        9.2100000000000009        7.9315304397700203E-008   1.0851998853919077E-004
   1.2566370614359172        9.2100000000000009        9.6100000000000012        3.7715436755888055E-005   9.5788689224137870E-005
   1.2566370614359172        9.2100000000000009        10.010000000000000        4.3128468538589733E-005   9.5776657863768980E-005
   1.2566370614359172        9.6100000000000012        1.0000000000000000E-002   5.9275802261950216E-006   1.0030504388983998E-006
   1.2566370614359172        9.6100000000000012       0.41000000000000003        2.0922146682610863E-004   3.6825420416600446E-005
   1.2566370614359172        9.6100000000000012       0.81000000000000005        3.2889767363594865E-004   6.1549149822585236E-005
   1.2566370614359172        9.6100000000000012        1.2100000000000002        6.5664339318583301E-004   7.4475340811781229E-005
   1.2566370614359172        9.6100000000000012        1.6100000000000001        8.5278101588595232E-004   8.3418561823862938E-005
   1.2566370614359172        9.6100000000000012        2.0099999999999998        7.1311813146016719E-004   8.7363771670597210E-005
   1.2566370614359172        9.6100000000000012        2.4100000000000001        1.1483834440043381E-003   9.5583817006160502E-005
   1.2566370614359172        9.6100000000000012        2.8100000000000001        1.3687105725501086E-003   1.0071988295732646E-004
   1.2566370614359172        9.6100000000000012        3.2100000000000000        1.2278174306460472E-003   8.6528746695808614E-005
   1.2566370614359172        9.6100000000000012        3.6099999999999999        1.2456800155112844E-003   9.1325062882026298E-005
   1.2566370614359172        9.6100000000000012        4.0099999999999998        1.1754065597605159E-003   9.8540598057716240E-005
   1.2566370614359172        9.6100000000000012        4.4100000000000001        8.6089067896169753E-004   9.6664356568816690E-005
   1.2566370614359172        9.6100000000000012        4.8100000000000005        9.2878655703684950E-004   9.5305288580509583E-005
   1.2566370614359172        9.6100000000000012        5.2100000000000000        9.2702911732010806E-004   1.0318544294599093E-004
   1.2566370614359172        9.6100000000000012        5.6100000000000003        5.8868663243544824E-004   9.4167975420807664E-005
   1.2566370614359172        9.6100000000000012        6.0099999999999998        5.8015809577334032E-004   9.4194534491258679E-005
   1.2566370614359172        9.6100000000000012        6.4100000000000001        5.2829577626830476E-004   9.1434986500991551E-005
   1.2566370614359172        9.6100000000000012        6.8100000000000005        4.0899791093447258E-004   1.0367915946883247E-004
   1.2566370614359172        9.6100000000000012        7.2100000000000000        4.3505450667976893E-004   1.0004380438716460E-004
   1.2566370614359172        9.6100000000000012        7.6100000000000003        3.9233168657426478E-004   1.0153417637844381E-004
   1.2566370614359172        9.6100000000000012        8.0099999999999998        3.6373840357488554E-004   1.0414100640352603E-004
   1.2566370614359172        9.6100000000000012        8.4100000000000001        3.5538569729368173E-004   1.0161247551337351E-004
   1.2566370614359172        9.6100000000000012        8.8100000000000005        1.7733201679473738E-005   9.7898438183542961E-005
   1.2566370614359172        9.6100000000000012        9.2100000000000009       -1.2542226348451709E-005   9.9079467504748826E-005
   1.2566370614359172        9.6100000000000012        9.6100000000000012        6.6678214449788874E-005   1.0318745438548388E-004
   1.2566370614359172        9.6100000000000012        10.010000000000000        9.5734926813811409E-005   1.1238010593147299E-004
   1.2566370614359172        10.010000000000000        1.0000000000000000E-002   3.8692107518605413E-006   1.0092672806886718E-006
   1.2566370614359172        10.010000000000000       0.41000000000000003        2.4365315330811976E-004   3.9031005499336663E-005
   1.2566370614359172        10.010000000000000       0.81000000000000005        5.4032268830245310E-004   6.8809679514216716E-005
   1.2566370614359172        10.010000000000000        1.2100000000000002        7.7920026852657030E-004   8.0093620504444410E-005
   1.2566370614359172        10.010000000000000        1.6100000000000001        6.6500768304383949E-004   9.0421525003851354E-005
   1.2566370614359172        10.010000000000000        2.0099999999999998        1.0802601725637653E-003   9.1936005263387540E-005
   1.2566370614359172        10.010000000000000        2.4100000000000001        1.0483839962346219E-003   9.2392109511537675E-005
   1.2566370614359172        10.010000000000000        2.8100000000000001        1.0078939149574067E-003   9.5632225120945237E-005
   1.2566370614359172        10.010000000000000        3.2100000000000000        1.1808085766649439E-003   9.9230834059119862E-005
   1.2566370614359172        10.010000000000000        3.6099999999999999        1.1336349220211091E-003   9.5879016318010888E-005
   1.2566370614359172        10.010000000000000        4.0099999999999998        1.0551263951092728E-003   9.9526404968528108E-005
   1.2566370614359172        10.010000000000000        4.4100000000000001        9.7266041992306754E-004   9.7248304747562879E-005
   1.2566370614359172        10.010000000000000        4.8100000000000005        1.0000805802124427E-003   9.7117975034983293E-005
   1.2566370614359172        10.010000000000000        5.2100000000000000        9.0992892521050332E-004   9.9731682430006735E-005
   1.2566370614359172        10.010000000000000        5.6100000000000003        7.3029262155842095E-004   1.0345972134484382E-004
   1.2566370614359172        10.010000000000000        6.0099999999999998        6.1039890374887788E-004   9.9983242375063943E-005
   1.2566370614359172        10.010000000000000        6.4100000000000001        6.7368039533086924E-004   1.0275759142279288E-004
   1.2566370614359172        10.010000000000000        6.8100000000000005        5.0858132990818402E-004   1.0267483577556552E-004
   1.2566370614359172        10.010000000000000        7.2100000000000000        4.2655871942001765E-004   1.0335109965006056E-004
   1.2566370614359172        10.010000000000000        7.6100000000000003        3.1026992345956842E-004   9.8593808712655012E-005
   1.2566370614359172        10.010000000000000        8.0099999999999998        2.4710838238509733E-004   1.0646196661884735E-004
   1.2566370614359172        10.010000000000000        8.4100000000000001        2.1047556914001117E-004   9.9637291643528156E-005
   1.2566370614359172        10.010000000000000        8.8100000000000005        1.4336862009968625E-004   1.0146415413534222E-004
   1.2566370614359172        10.010000000000000        9.2100000000000009        7.5969524973687409E-005   1.0014478334549991E-004
   1.2566370614359172        10.010000000000000        9.6100000000000012        1.0110798104042504E-004   1.0925366658272839E-004
   1.2566370614359172        10.010000000000000        10.010000000000000        1.8852926199124643E-004   1.0166050747188701E-004
   1.5707963267948966        1.0000000000000000E-002   1.0000000000000000E-002  -4.1953699057158191E-011   3.5422846747558236E-011
   1.5707963267948966        1.0000000000000000E-002  0.41000000000000003       -1.2487434425711247E-009   1.0328486889644102E-009
   1.5707963267948966        1.0000000000000000E-002  0.81000000000000005        2.3530182261815229E-009   1.3926110192112951E-009
   1.5707963267948966        1.0000000000000000E-002   1.2100000000000002        2.1593108723901963E-009   1.7980010568869192E-009
   1.5707963267948966        1.0000000000000000E-002   1.6100000000000001       -2.2741572685450994E-010   1.9338235583182310E-009
   1.5707963267948966        1.0000000000000000E-002   2.0099999999999998        6.0860889573177233E-010   1.6233374485445208E-009
   1.5707963267948966        1.0000000000000000E-002   2.4100000000000001        1.5185389825571993E-009   2.0025960538603962E-009
   1.5707963267948966        1.0000000000000000E-002   2.8100000000000001       -2.9841618699406161E-010   2.0730362672240913E-009
   1.5707963267948966        1.0000000000000000E-002   3.2100000000000000       -1.6862575808409086E-009   1.6723235315966899E-009
   1.5707963267948966        1.0000000000000000E-002   3.6099999999999999       -9.6703901583214107E-010   2.7011497917043813E-009
   1.5707963267948966        1.0000000000000000E-002   4.0099999999999998        2.6047369693452301E-009   2.1846066234501784E-009
   1.5707963267948966        1.0000000000000000E-002   4.4100000000000001        4.4367520883031060E-009   2.8287371367978800E-009
   1.5707963267948966        1.0000000000000000E-002   4.8100000000000005        1.0601660857405524E-009   2.5421590202503454E-009
   1.5707963267948966        1.0000000000000000E-002   5.2100000000000000        2.6016910539925037E-009   2.4456678675460419E-009
   1.5707963267948966        1.0000000000000000E-002   5.6100000000000003       -1.5885326971044037E-009   3.2642843525000012E-009
   1.5707963267948966        1.0000000000000000E-002   6.0099999999999998        2.5362035815374333E-009   2.8016332473522943E-009
   1.5707963267948966        1.0000000000000000E-002   6.4100000000000001       -1.8729958911663947E-009   2.9165142092604189E-009
   1.5707963267948966        1.0000000000000000E-002   6.8100000000000005        2.3471766950941811E-009   3.6397664148128082E-009
   1.5707963267948966        1.0000000000000000E-002   7.2100000000000000       -2.1203541631852934E-009   2.4500719254443720E-009
   1.5707963267948966        1.0000000000000000E-002   7.6100000000000003        2.5019433347785859E-009   2.9464469043840437E-009
   1.5707963267948966        1.0000000000000000E-002   8.0099999999999998       -4.0384922374794279E-010   2.4007738816047024E-009
   1.5707963267948966        1.0000000000000000E-002   8.4100000000000001       -1.9157583240084742E-009   1.3338419037643263E-009
   1.5707963267948966        1.0000000000000000E-002   8.8100000000000005       -2.7838767733686416E-010   2.2843654054986850E-009
   1.5707963267948966        1.0000000000000000E-002   9.2100000000000009        3.3123122819815740E-009   2.9185448643054026E-009
   1.5707963267948966        1.0000000000000000E-002   9.6100000000000012       -2.7146104766365964E-009   2.1408269033125339E-009
   1.5707963267948966        1.0000000000000000E-002   10.010000000000000       -1.0969365573954249E-009   1.9812274351843472E-009
   1.5707963267948966       0.41000000000000003        1.0000000000000000E-002  -1.9298741533875102E-008   4.9434817502174484E-008
   1.5707963267948966       0.41000000000000003       0.41000000000000003        1.3767471685320621E-006   1.6960412048217169E-006
   1.5707963267948966       0.41000000000000003       0.81000000000000005       -4.0550701071581135E-006   2.6497770316057330E-006
   1.5707963267948966       0.41000000000000003        1.2100000000000002        4.4976522719018118E-006   4.3684508131896049E-006
   1.5707963267948966       0.41000000000000003        1.6100000000000001       -5.6278618913493671E-006   3.7550928356787180E-006
   1.5707963267948966       0.41000000000000003        2.0099999999999998       -7.5015177019983976E-006   4.1906743650011075E-006
   1.5707963267948966       0.41000000000000003        2.4100000000000001        1.7921955801209921E-006   4.9298403516216139E-006
   1.5707963267948966       0.41000000000000003        2.8100000000000001        1.0990826573686170E-006   4.7830566487484750E-006
   1.5707963267948966       0.41000000000000003        3.2100000000000000        2.3028389395275975E-006   4.2894559543177850E-006
   1.5707963267948966       0.41000000000000003        3.6099999999999999        4.1960568163888156E-006   4.7928907879528104E-006
   1.5707963267948966       0.41000000000000003        4.0099999999999998       -4.9302598043392625E-006   4.9601123445731390E-006
   1.5707963267948966       0.41000000000000003        4.4100000000000001       -3.9442897890266839E-006   5.3719846850565503E-006
   1.5707963267948966       0.41000000000000003        4.8100000000000005        2.9046975043636094E-006   4.6812635198926735E-006
   1.5707963267948966       0.41000000000000003        5.2100000000000000        1.6639087952911272E-006   4.7215522679191040E-006
   1.5707963267948966       0.41000000000000003        5.6100000000000003       -7.8391262837361731E-006   4.8567110934148479E-006
   1.5707963267948966       0.41000000000000003        6.0099999999999998       -9.6428047489532942E-006   5.2988599172246335E-006
   1.5707963267948966       0.41000000000000003        6.4100000000000001       -1.4238056456116040E-006   4.8608210987783896E-006
   1.5707963267948966       0.41000000000000003        6.8100000000000005        1.4100633085277618E-006   5.5499862587854047E-006
   1.5707963267948966       0.41000000000000003        7.2100000000000000        3.1452966681308589E-006   5.3475022703013574E-006
   1.5707963267948966       0.41000000000000003        7.6100000000000003       -6.7730880346119618E-006   5.1722677982753076E-006
   1.5707963267948966       0.41000000000000003        8.0099999999999998       -2.8915379581706979E-006   4.8364899019324866E-006
   1.5707963267948966       0.41000000000000003        8.4100000000000001        6.2719476842432846E-006   5.2532618859907591E-006
   1.5707963267948966       0.41000000000000003        8.8100000000000005        1.7263548639919787E-006   5.5939652320478881E-006
   1.5707963267948966       0.41000000000000003        9.2100000000000009        2.7128914477201178E-007   5.6784052222457762E-006
   1.5707963267948966       0.41000000000000003        9.6100000000000012       -3.0917584590653286E-006   4.3951379058687554E-006
   1.5707963267948966       0.41000000000000003        10.010000000000000       -3.6472352540605978E-006   5.0773052229651154E-006
   1.5707963267948966       0.81000000000000005        1.0000000000000000E-002   1.0986558439402142E-007   1.2432618012075147E-007
   1.5707963267948966       0.81000000000000005       0.41000000000000003       -3.4334414276095779E-006   3.5614293261061885E-006
   1.5707963267948966       0.81000000000000005       0.81000000000000005       -6.6614678326283035E-006   5.8449285558611590E-006
   1.5707963267948966       0.81000000000000005        1.2100000000000002       -5.6366281148058477E-007   8.1656506174517874E-006
   1.5707963267948966       0.81000000000000005        1.6100000000000001        1.1886712711987656E-006   8.0173102368810826E-006
   1.5707963267948966       0.81000000000000005        2.0099999999999998        1.5297156043339478E-006   9.2830778071771990E-006
   1.5707963267948966       0.81000000000000005        2.4100000000000001        6.9448219458685657E-006   1.0040963564060281E-005
   1.5707963267948966       0.81000000000000005        2.8100000000000001        1.9804532791870172E-006   1.0834396256064138E-005
   1.5707963267948966       0.81000000000000005        3.2100000000000000        3.1797454443745045E-006   9.7708684705228896E-006
   1.5707963267948966       0.81000000000000005        3.6099999999999999        7.0326226109889049E-006   1.1767467179179368E-005
   1.5707963267948966       0.81000000000000005        4.0099999999999998       -1.0477906018689795E-005   1.1416775796859417E-005
   1.5707963267948966       0.81000000000000005        4.4100000000000001       -1.1451285868156616E-005   1.0559204959480755E-005
   1.5707963267948966       0.81000000000000005        4.8100000000000005       -9.8370745762911683E-007   1.1010784199733333E-005
   1.5707963267948966       0.81000000000000005        5.2100000000000000       -3.4788383876581201E-006   9.7241541860486219E-006
   1.5707963267948966       0.81000000000000005        5.6100000000000003       -1.7230632834460534E-005   1.1030395579116722E-005
   1.5707963267948966       0.81000000000000005        6.0099999999999998       -6.8663504902907481E-006   1.0866738355170887E-005
   1.5707963267948966       0.81000000000000005        6.4100000000000001        2.9671756609238651E-006   1.0178459917640576E-005
   1.5707963267948966       0.81000000000000005        6.8100000000000005        7.9930206683534842E-006   1.0695337330409482E-005
   1.5707963267948966       0.81000000000000005        7.2100000000000000       -7.2606393525698109E-006   1.3106840456943403E-005
   1.5707963267948966       0.81000000000000005        7.6100000000000003        2.5142497979852773E-006   1.1139618057247293E-005
   1.5707963267948966       0.81000000000000005        8.0099999999999998        6.9019909156506097E-006   1.2433052686660335E-005
   1.5707963267948966       0.81000000000000005        8.4100000000000001        1.2516812756354794E-005   1.0108371072791066E-005
   1.5707963267948966       0.81000000000000005        8.8100000000000005       -1.0879349935664535E-006   1.0211931724058062E-005
   1.5707963267948966       0.81000000000000005        9.2100000000000009        5.8387368391675101E-006   1.0021346349122028E-005
   1.5707963267948966       0.81000000000000005        9.6100000000000012       -7.1268324202446684E-006   1.0429605077140183E-005
   1.5707963267948966       0.81000000000000005        10.010000000000000       -6.5946227366739924E-006   1.0458785613129305E-005
   1.5707963267948966        1.2100000000000002        1.0000000000000000E-002  -1.5744862687960482E-007   1.9493884826056997E-007
   1.5707963267948966        1.2100000000000002       0.41000000000000003       -4.6876149596946657E-006   5.7006746416773792E-006
   1.5707963267948966        1.2100000000000002       0.81000000000000005       -1.7753685581780170E-005   9.2455555390751782E-006
   1.5707963267948966        1.2100000000000002        1.2100000000000002        1.2854455578699138E-005   1.1752158923442847E-005
   1.5707963267948966        1.2100000000000002        1.6100000000000001        1.3244478930985637E-005   1.3682249754779331E-005
   1.5707963267948966        1.2100000000000002        2.0099999999999998       -7.4022645599274563E-006   1.4790879242307034E-005
   1.5707963267948966        1.2100000000000002        2.4100000000000001        2.6252346869774032E-008   1.4885040665072643E-005
   1.5707963267948966        1.2100000000000002        2.8100000000000001        1.1141228239782516E-005   1.5102014666865889E-005
   1.5707963267948966        1.2100000000000002        3.2100000000000000        1.9550483346908990E-005   1.9716593294711593E-005
   1.5707963267948966        1.2100000000000002        3.6099999999999999        2.6889162019597591E-005   1.7997921970540827E-005
   1.5707963267948966        1.2100000000000002        4.0099999999999998       -1.2588693700674527E-005   2.0305049231476751E-005
   1.5707963267948966        1.2100000000000002        4.4100000000000001        7.6314797592406070E-006   1.6043740675326304E-005
   1.5707963267948966        1.2100000000000002        4.8100000000000005        3.4530621340554694E-005   1.7998445383997714E-005
   1.5707963267948966        1.2100000000000002        5.2100000000000000       -2.0557308354555001E-005   1.6563062525854622E-005
   1.5707963267948966        1.2100000000000002        5.6100000000000003        1.1939931058718247E-005   1.8665853478509344E-005
   1.5707963267948966        1.2100000000000002        6.0099999999999998       -9.9252435024835329E-006   1.8556268111116563E-005
   1.5707963267948966        1.2100000000000002        6.4100000000000001        2.7362188769661906E-005   1.5673481909401104E-005
   1.5707963267948966        1.2100000000000002        6.8100000000000005        7.5947497717666043E-006   1.8304843116877051E-005
   1.5707963267948966        1.2100000000000002        7.2100000000000000        1.5560192612139444E-005   1.7302145214587775E-005
   1.5707963267948966        1.2100000000000002        7.6100000000000003        1.9561056579801799E-005   1.5981620280024289E-005
   1.5707963267948966        1.2100000000000002        8.0099999999999998        5.2173711578097820E-005   1.7249073992956162E-005
   1.5707963267948966        1.2100000000000002        8.4100000000000001        7.2514450527078316E-006   1.5555453557807922E-005
   1.5707963267948966        1.2100000000000002        8.8100000000000005       -5.7609931481797752E-007   1.7360181169570675E-005
   1.5707963267948966        1.2100000000000002        9.2100000000000009        1.1983182404831987E-005   1.5966008973138184E-005
   1.5707963267948966        1.2100000000000002        9.6100000000000012       -2.9794612829713655E-005   1.6836094524091543E-005
   1.5707963267948966        1.2100000000000002        10.010000000000000        1.5566827015977073E-005   1.6823134250735537E-005
   1.5707963267948966        1.6100000000000001        1.0000000000000000E-002   5.9248087501737817E-007   2.5292215703173574E-007
   1.5707963267948966        1.6100000000000001       0.41000000000000003        1.1567933021424010E-005   7.8774498227242901E-006
   1.5707963267948966        1.6100000000000001       0.81000000000000005       -5.7459183228059447E-006   1.2692843015176463E-005
   1.5707963267948966        1.6100000000000001        1.2100000000000002        9.8556889566742862E-006   1.6014236712577511E-005
   1.5707963267948966        1.6100000000000001        1.6100000000000001       -3.6568245118526970E-005   1.8945581148375495E-005
   1.5707963267948966        1.6100000000000001        2.0099999999999998       -1.4648392420650109E-005   2.0642955001767445E-005
   1.5707963267948966        1.6100000000000001        2.4100000000000001       -1.1655815446179703E-005   2.0847881608012171E-005
   1.5707963267948966        1.6100000000000001        2.8100000000000001       -3.5491821623677467E-006   2.3163260363209266E-005
   1.5707963267948966        1.6100000000000001        3.2100000000000000       -1.3464665831169068E-006   2.2289827653802345E-005
   1.5707963267948966        1.6100000000000001        3.6099999999999999       -7.0159710529181742E-007   2.6016659310313928E-005
   1.5707963267948966        1.6100000000000001        4.0099999999999998       -1.4168950852025284E-005   2.5415569328864516E-005
   1.5707963267948966        1.6100000000000001        4.4100000000000001        2.6043469348947238E-005   2.5147782708345093E-005
   1.5707963267948966        1.6100000000000001        4.8100000000000005       -1.6183567005175485E-005   2.3119170635082273E-005
   1.5707963267948966        1.6100000000000001        5.2100000000000000       -4.0327589589956093E-007   2.3197926990415840E-005
   1.5707963267948966        1.6100000000000001        5.6100000000000003        4.5360756670313862E-005   2.1696040727985854E-005
   1.5707963267948966        1.6100000000000001        6.0099999999999998        2.8211068103909026E-005   2.3171796144885981E-005
   1.5707963267948966        1.6100000000000001        6.4100000000000001        4.8547178041638205E-006   2.2089634489271976E-005
   1.5707963267948966        1.6100000000000001        6.8100000000000005        1.1740441012726991E-005   2.5396305030776640E-005
   1.5707963267948966        1.6100000000000001        7.2100000000000000       -5.6832299931575159E-006   2.2357507896949635E-005
   1.5707963267948966        1.6100000000000001        7.6100000000000003       -2.0749579635440378E-005   2.0756968947095786E-005
   1.5707963267948966        1.6100000000000001        8.0099999999999998       -3.2269303793505792E-005   2.3023821416375060E-005
   1.5707963267948966        1.6100000000000001        8.4100000000000001        3.3640384133417163E-005   2.3802167910046595E-005
   1.5707963267948966        1.6100000000000001        8.8100000000000005        5.9998684351423370E-006   2.3001813292759082E-005
   1.5707963267948966        1.6100000000000001        9.2100000000000009        4.5770560200643507E-005   2.2495858132136673E-005
   1.5707963267948966        1.6100000000000001        9.6100000000000012       -2.9225478988347724E-006   2.0422986460402427E-005
   1.5707963267948966        1.6100000000000001        10.010000000000000       -1.8052049760728943E-005   2.3113345384561541E-005
   1.5707963267948966        2.0099999999999998        1.0000000000000000E-002  -1.3970948795268876E-008   3.2349657408900719E-007
   1.5707963267948966        2.0099999999999998       0.41000000000000003        1.0176649936621834E-005   9.6564731918099647E-006
   1.5707963267948966        2.0099999999999998       0.81000000000000005       -1.2650256876520479E-006   1.6328094261471936E-005
   1.5707963267948966        2.0099999999999998        1.2100000000000002        1.7265208231747121E-005   2.0891990744578497E-005
   1.5707963267948966        2.0099999999999998        1.6100000000000001       -5.6730400796339160E-006   2.4305150841640609E-005
   1.5707963267948966        2.0099999999999998        2.0099999999999998       -2.0279935791970603E-005   2.6267022526905211E-005
   1.5707963267948966        2.0099999999999998        2.4100000000000001       -3.0669656405836072E-005   2.7543259027319515E-005
   1.5707963267948966        2.0099999999999998        2.8100000000000001       -4.1854424811459167E-006   2.6731150219156760E-005
   1.5707963267948966        2.0099999999999998        3.2100000000000000       -2.4585277668212942E-005   3.0326510305219509E-005
   1.5707963267948966        2.0099999999999998        3.6099999999999999       -1.6691612733005019E-006   2.8101540991196669E-005
   1.5707963267948966        2.0099999999999998        4.0099999999999998       -2.6413210255159199E-005   2.9988335040561126E-005
   1.5707963267948966        2.0099999999999998        4.4100000000000001       -2.3874978689867557E-005   2.9697625784275877E-005
   1.5707963267948966        2.0099999999999998        4.8100000000000005        5.2470303606341305E-005   2.7627067278087772E-005
   1.5707963267948966        2.0099999999999998        5.2100000000000000        3.0724067403780351E-005   2.6387531447062474E-005
   1.5707963267948966        2.0099999999999998        5.6100000000000003       -9.9330571065156659E-006   2.9194856481071360E-005
   1.5707963267948966        2.0099999999999998        6.0099999999999998        4.6676206614464216E-007   3.0560444360081580E-005
   1.5707963267948966        2.0099999999999998        6.4100000000000001       -6.7687099498314404E-005   2.7687347295042911E-005
   1.5707963267948966        2.0099999999999998        6.8100000000000005       -2.2144966895759753E-005   3.0674594382437947E-005
   1.5707963267948966        2.0099999999999998        7.2100000000000000        1.2759829207825812E-005   2.8604176935833890E-005
   1.5707963267948966        2.0099999999999998        7.6100000000000003       -1.7384988931105502E-005   2.6489323516540017E-005
   1.5707963267948966        2.0099999999999998        8.0099999999999998       -5.0907992056724278E-005   2.9928190121921379E-005
   1.5707963267948966        2.0099999999999998        8.4100000000000001        2.9770055502158745E-005   2.8842880495915666E-005
   1.5707963267948966        2.0099999999999998        8.8100000000000005       -3.2267208611515657E-005   3.0216242848748225E-005
   1.5707963267948966        2.0099999999999998        9.2100000000000009       -1.9268772179935210E-005   2.9488421086163106E-005
   1.5707963267948966        2.0099999999999998        9.6100000000000012       -3.4820882364209518E-006   2.8205059421358237E-005
   1.5707963267948966        2.0099999999999998        10.010000000000000        1.0853441956345413E-005   2.9756288260888027E-005
   1.5707963267948966        2.4100000000000001        1.0000000000000000E-002  -1.7760787316914732E-007   3.5667044292570822E-007
   1.5707963267948966        2.4100000000000001       0.41000000000000003        1.5844653916778578E-005   1.2184974266100691E-005
   1.5707963267948966        2.4100000000000001       0.81000000000000005       -2.9179293726098527E-005   1.9654520061798491E-005
   1.5707963267948966        2.4100000000000001        1.2100000000000002       -3.7217984901353494E-006   2.3918514517608203E-005
   1.5707963267948966        2.4100000000000001        1.6100000000000001        1.9165725291917888E-005   2.9349422051205572E-005
   1.5707963267948966        2.4100000000000001        2.0099999999999998       -3.1727777612708352E-005   3.0801470528223486E-005
   1.5707963267948966        2.4100000000000001        2.4100000000000001        2.2120654378630372E-005   3.1375947359661120E-005
   1.5707963267948966        2.4100000000000001        2.8100000000000001       -4.7370180942320875E-005   3.7115090913616743E-005
   1.5707963267948966        2.4100000000000001        3.2100000000000000        2.1367048874237232E-005   3.4234359899887783E-005
   1.5707963267948966        2.4100000000000001        3.6099999999999999        1.0752775649634614E-005   3.2548071143953644E-005
   1.5707963267948966        2.4100000000000001        4.0099999999999998       -1.8813109495367882E-005   3.3919592051432340E-005
   1.5707963267948966        2.4100000000000001        4.4100000000000001       -4.5973703997605717E-005   3.3774245214220456E-005
   1.5707963267948966        2.4100000000000001        4.8100000000000005        2.0585406596325544E-005   3.6902915034770556E-005
   1.5707963267948966        2.4100000000000001        5.2100000000000000        4.1245716267871414E-006   3.3187162920487484E-005
   1.5707963267948966        2.4100000000000001        5.6100000000000003       -3.0887924518866076E-005   3.4518802623738899E-005
   1.5707963267948966        2.4100000000000001        6.0099999999999998        5.4988483645724113E-005   3.4019096402795469E-005
   1.5707963267948966        2.4100000000000001        6.4100000000000001        4.6485735525857500E-006   3.3907112917369220E-005
   1.5707963267948966        2.4100000000000001        6.8100000000000005       -1.1335211958225965E-005   3.5224027581400671E-005
   1.5707963267948966        2.4100000000000001        7.2100000000000000       -4.4897996593769451E-005   3.4502151617099398E-005
   1.5707963267948966        2.4100000000000001        7.6100000000000003       -6.4727511499889487E-005   3.5584097432734586E-005
   1.5707963267948966        2.4100000000000001        8.0099999999999998        5.1887354419967583E-005   3.9306035881635736E-005
   1.5707963267948966        2.4100000000000001        8.4100000000000001        6.9560214279743317E-006   3.2810100024757986E-005
   1.5707963267948966        2.4100000000000001        8.8100000000000005        4.4118334086599104E-005   3.6679412527686591E-005
   1.5707963267948966        2.4100000000000001        9.2100000000000009       -2.5896216466440852E-005   3.8068898102061871E-005
   1.5707963267948966        2.4100000000000001        9.6100000000000012        5.4128016732702557E-006   3.6332612814557546E-005
   1.5707963267948966        2.4100000000000001        10.010000000000000       -6.3653288750441440E-005   3.3835454232461530E-005
   1.5707963267948966        2.8100000000000001        1.0000000000000000E-002  -1.0690657755018354E-006   4.4893817594918935E-007
   1.5707963267948966        2.8100000000000001       0.41000000000000003       -9.0158872658343404E-006   1.3592139802732257E-005
   1.5707963267948966        2.8100000000000001       0.81000000000000005        2.1082044764955956E-005   2.3513342940313385E-005
   1.5707963267948966        2.8100000000000001        1.2100000000000002       -2.0188384052676309E-005   2.8313866648723842E-005
   1.5707963267948966        2.8100000000000001        1.6100000000000001        2.3342251342342536E-005   3.3001439746952703E-005
   1.5707963267948966        2.8100000000000001        2.0099999999999998        8.8861714225173002E-008   3.7500540596366741E-005
   1.5707963267948966        2.8100000000000001        2.4100000000000001        4.6886542270314005E-005   4.0157464375934138E-005
   1.5707963267948966        2.8100000000000001        2.8100000000000001       -2.7891756401814022E-005   3.7371104827555563E-005
   1.5707963267948966        2.8100000000000001        3.2100000000000000        1.6344343424931855E-005   3.8220930581951155E-005
   1.5707963267948966        2.8100000000000001        3.6099999999999999       -1.7467659569865319E-005   3.8820813316858500E-005
   1.5707963267948966        2.8100000000000001        4.0099999999999998        4.7015443029633564E-005   3.6704529751470812E-005
   1.5707963267948966        2.8100000000000001        4.4100000000000001        1.5102678904598906E-005   3.7614128471626379E-005
   1.5707963267948966        2.8100000000000001        4.8100000000000005       -3.3423065468918977E-005   3.9485240402006203E-005
   1.5707963267948966        2.8100000000000001        5.2100000000000000       -5.5078956000095869E-005   4.0205891137045536E-005
   1.5707963267948966        2.8100000000000001        5.6100000000000003       -8.1438671632557867E-005   3.8826533385419875E-005
   1.5707963267948966        2.8100000000000001        6.0099999999999998       -1.6267987615909425E-005   3.9857882788937099E-005
   1.5707963267948966        2.8100000000000001        6.4100000000000001        2.7133774585567629E-005   3.8080291939442355E-005
   1.5707963267948966        2.8100000000000001        6.8100000000000005       -4.7949655984546933E-005   3.9969444868536875E-005
   1.5707963267948966        2.8100000000000001        7.2100000000000000        8.5886605271292109E-005   4.0190788047085615E-005
   1.5707963267948966        2.8100000000000001        7.6100000000000003        3.0523748433942546E-005   4.6667765264895072E-005
   1.5707963267948966        2.8100000000000001        8.0099999999999998        4.3217596324930980E-005   4.0989792741891266E-005
   1.5707963267948966        2.8100000000000001        8.4100000000000001        2.0052420648869196E-005   3.8204672187006301E-005
   1.5707963267948966        2.8100000000000001        8.8100000000000005        4.0305855874820595E-005   3.9236747660100526E-005
   1.5707963267948966        2.8100000000000001        9.2100000000000009        5.2882258163315540E-005   4.2708892101713748E-005
   1.5707963267948966        2.8100000000000001        9.6100000000000012        4.7398978898154873E-005   4.3710288815692289E-005
   1.5707963267948966        2.8100000000000001        10.010000000000000       -2.5010542380307895E-005   4.0936535013749268E-005
   1.5707963267948966        3.2100000000000000        1.0000000000000000E-002  -8.0440766607491392E-008   4.6259776842814734E-007
   1.5707963267948966        3.2100000000000000       0.41000000000000003       -4.1556384856903871E-006   1.6087851670298864E-005
   1.5707963267948966        3.2100000000000000       0.81000000000000005        1.3489808695836227E-005   2.7968141835535305E-005
   1.5707963267948966        3.2100000000000000        1.2100000000000002       -2.2115903550079324E-005   3.2735028113108240E-005
   1.5707963267948966        3.2100000000000000        1.6100000000000001       -5.1033038261679704E-005   3.6470393559592232E-005
   1.5707963267948966        3.2100000000000000        2.0099999999999998        1.7636106691513400E-005   3.8800622849972330E-005
   1.5707963267948966        3.2100000000000000        2.4100000000000001       -5.6247696491233850E-006   4.2378159711577059E-005
   1.5707963267948966        3.2100000000000000        2.8100000000000001       -1.5371152952179953E-005   4.1277731924731264E-005
   1.5707963267948966        3.2100000000000000        3.2100000000000000        3.7643226426441275E-005   4.9381735385052332E-005
   1.5707963267948966        3.2100000000000000        3.6099999999999999        4.2733776602824060E-005   4.1841710988270254E-005
   1.5707963267948966        3.2100000000000000        4.0099999999999998       -1.4975254427212454E-005   4.6551627305944842E-005
   1.5707963267948966        3.2100000000000000        4.4100000000000001       -5.1478957725183472E-005   4.4375186454382188E-005
   1.5707963267948966        3.2100000000000000        4.8100000000000005        1.4325155521389686E-005   3.9731337679941121E-005
   1.5707963267948966        3.2100000000000000        5.2100000000000000        2.1194497283567823E-005   5.3309326587154490E-005
   1.5707963267948966        3.2100000000000000        5.6100000000000003       -5.9981807988317035E-005   4.7964420536789288E-005
   1.5707963267948966        3.2100000000000000        6.0099999999999998        3.5577213426064853E-006   4.6946707952344494E-005
   1.5707963267948966        3.2100000000000000        6.4100000000000001       -3.7227263813668178E-005   5.1025673772515211E-005
   1.5707963267948966        3.2100000000000000        6.8100000000000005        7.0502112139628133E-005   4.3278140245793455E-005
   1.5707963267948966        3.2100000000000000        7.2100000000000000       -1.3885276672916145E-005   4.5310091332505427E-005
   1.5707963267948966        3.2100000000000000        7.6100000000000003       -5.6659058628410917E-005   4.8546905062134761E-005
   1.5707963267948966        3.2100000000000000        8.0099999999999998        1.6519021743251634E-005   4.8177479694356322E-005
   1.5707963267948966        3.2100000000000000        8.4100000000000001        2.6627692474700334E-005   4.9746724902141082E-005
   1.5707963267948966        3.2100000000000000        8.8100000000000005        6.8805598649496907E-005   5.0119354709822399E-005
   1.5707963267948966        3.2100000000000000        9.2100000000000009        1.2599210442215478E-007   4.4438430228822800E-005
   1.5707963267948966        3.2100000000000000        9.6100000000000012        1.3973358149891501E-006   4.5550428337776621E-005
   1.5707963267948966        3.2100000000000000        10.010000000000000        1.4164426528353439E-005   4.3162465263318924E-005
   1.5707963267948966        3.6099999999999999        1.0000000000000000E-002   3.8553798066613818E-007   5.2921103164512998E-007
   1.5707963267948966        3.6099999999999999       0.41000000000000003       -6.9339180264378565E-006   1.7725545140532874E-005
   1.5707963267948966        3.6099999999999999       0.81000000000000005        5.4674718541418699E-005   2.9907354472506456E-005
   1.5707963267948966        3.6099999999999999        1.2100000000000002       -1.6309493028540241E-005   3.3528244058334585E-005
   1.5707963267948966        3.6099999999999999        1.6100000000000001        1.4817719085992259E-005   4.0178968023146343E-005
   1.5707963267948966        3.6099999999999999        2.0099999999999998        1.3759502756348438E-005   4.2347489351141083E-005
   1.5707963267948966        3.6099999999999999        2.4100000000000001        3.6353952099600219E-005   4.6614540844945765E-005
   1.5707963267948966        3.6099999999999999        2.8100000000000001        2.3047531852357153E-005   4.8014985150644545E-005
   1.5707963267948966        3.6099999999999999        3.2100000000000000        3.8944726767189783E-005   4.6651923938291751E-005
   1.5707963267948966        3.6099999999999999        3.6099999999999999        5.0475472083370849E-006   4.7709480816580425E-005
   1.5707963267948966        3.6099999999999999        4.0099999999999998       -1.0265228580594783E-004   4.9355205434558753E-005
   1.5707963267948966        3.6099999999999999        4.4100000000000001       -1.0720333429503113E-004   5.4847337342673623E-005
   1.5707963267948966        3.6099999999999999        4.8100000000000005        6.7497047896336453E-006   5.0406861226684069E-005
   1.5707963267948966        3.6099999999999999        5.2100000000000000       -1.2354289230742054E-005   4.9006082795206954E-005
   1.5707963267948966        3.6099999999999999        5.6100000000000003       -3.5106678561401498E-005   4.6583597319774010E-005
   1.5707963267948966        3.6099999999999999        6.0099999999999998       -2.1882971500149280E-005   4.6722283288111371E-005
   1.5707963267948966        3.6099999999999999        6.4100000000000001        8.2446310656573182E-005   4.6174992547889068E-005
   1.5707963267948966        3.6099999999999999        6.8100000000000005        8.2177681405371129E-005   4.8726727756444233E-005
   1.5707963267948966        3.6099999999999999        7.2100000000000000       -2.3103558547537532E-005   5.0205763383960487E-005
   1.5707963267948966        3.6099999999999999        7.6100000000000003       -2.8811622353464169E-005   5.3272716907557788E-005
   1.5707963267948966        3.6099999999999999        8.0099999999999998        4.8150072751477605E-006   4.9787661493616356E-005
   1.5707963267948966        3.6099999999999999        8.4100000000000001       -3.1075657170927068E-005   5.0032098848035359E-005
   1.5707963267948966        3.6099999999999999        8.8100000000000005       -1.2880528047307755E-005   5.0214506835728928E-005
   1.5707963267948966        3.6099999999999999        9.2100000000000009        3.1883379990605245E-005   5.4232681959364283E-005
   1.5707963267948966        3.6099999999999999        9.6100000000000012        1.0884552045243953E-005   5.0947570962824612E-005
   1.5707963267948966        3.6099999999999999        10.010000000000000        8.1492888332433179E-005   4.9255007116252840E-005
   1.5707963267948966        4.0099999999999998        1.0000000000000000E-002   3.7149602633604941E-008   6.1806976387899962E-007
   1.5707963267948966        4.0099999999999998       0.41000000000000003        7.8315323839462319E-007   1.9478196819529793E-005
   1.5707963267948966        4.0099999999999998       0.81000000000000005        4.5449087640202216E-006   3.3777403992086351E-005
   1.5707963267948966        4.0099999999999998        1.2100000000000002        5.9215414615585064E-005   4.0012341956916379E-005
   1.5707963267948966        4.0099999999999998        1.6100000000000001        5.7963010559432161E-005   4.3111996081597190E-005
   1.5707963267948966        4.0099999999999998        2.0099999999999998        2.2174335382229599E-005   4.8631158234873002E-005
   1.5707963267948966        4.0099999999999998        2.4100000000000001        1.5469180611696450E-005   5.2758369789500208E-005
   1.5707963267948966        4.0099999999999998        2.8100000000000001        6.1266958486747822E-005   5.2220961085702733E-005
   1.5707963267948966        4.0099999999999998        3.2100000000000000        9.4154661080923449E-005   5.2737811127102307E-005
   1.5707963267948966        4.0099999999999998        3.6099999999999999        1.2949147077545531E-005   5.2752234423741892E-005
   1.5707963267948966        4.0099999999999998        4.0099999999999998        6.0536594296593678E-005   5.1861129809023180E-005
   1.5707963267948966        4.0099999999999998        4.4100000000000001       -3.5941456210120754E-005   5.2470922586690886E-005
   1.5707963267948966        4.0099999999999998        4.8100000000000005       -5.0696773535372106E-006   5.1297583010152247E-005
   1.5707963267948966        4.0099999999999998        5.2100000000000000        3.1853498241301349E-006   5.7790632413128031E-005
   1.5707963267948966        4.0099999999999998        5.6100000000000003        5.0346553469725531E-005   5.6115474784009756E-005
   1.5707963267948966        4.0099999999999998        6.0099999999999998        1.5271611252310696E-005   5.7761381839194430E-005
   1.5707963267948966        4.0099999999999998        6.4100000000000001       -1.0770018989000920E-005   5.3123604088962466E-005
   1.5707963267948966        4.0099999999999998        6.8100000000000005        4.9481096920931441E-005   5.8713304852190914E-005
   1.5707963267948966        4.0099999999999998        7.2100000000000000       -4.7063983291432855E-005   5.6413515111273003E-005
   1.5707963267948966        4.0099999999999998        7.6100000000000003       -6.0061301264947179E-005   5.6231139646099735E-005
   1.5707963267948966        4.0099999999999998        8.0099999999999998       -5.7458175447472654E-006   5.6353192346648490E-005
   1.5707963267948966        4.0099999999999998        8.4100000000000001        5.7072169808599716E-005   4.9674401493426361E-005
   1.5707963267948966        4.0099999999999998        8.8100000000000005        4.5348620557723778E-005   5.4738484948039154E-005
   1.5707963267948966        4.0099999999999998        9.2100000000000009       -1.0629913769781059E-004   5.4692632242314726E-005
   1.5707963267948966        4.0099999999999998        9.6100000000000012       -9.8636783558307856E-006   5.6425987875988656E-005
   1.5707963267948966        4.0099999999999998        10.010000000000000       -3.1120258400188061E-005   5.4787264494970335E-005
   1.5707963267948966        4.4100000000000001        1.0000000000000000E-002  -1.7635873108393885E-007   6.5692500986251046E-007
   1.5707963267948966        4.4100000000000001       0.41000000000000003       -2.5887872159678656E-006   2.2255379303640972E-005
   1.5707963267948966        4.4100000000000001       0.81000000000000005        3.9740348065347156E-005   3.7111520964952354E-005
   1.5707963267948966        4.4100000000000001        1.2100000000000002        3.2055563346634821E-005   5.0140700800948262E-005
   1.5707963267948966        4.4100000000000001        1.6100000000000001        1.1897410321241592E-005   4.8027678560047235E-005
   1.5707963267948966        4.4100000000000001        2.0099999999999998        9.3581280899256299E-006   4.9017017288648257E-005
   1.5707963267948966        4.4100000000000001        2.4100000000000001        4.5680746903558563E-005   5.0391676496071827E-005
   1.5707963267948966        4.4100000000000001        2.8100000000000001       -5.7321367589013738E-006   5.2705118832081298E-005
   1.5707963267948966        4.4100000000000001        3.2100000000000000       -1.0986821544872396E-004   5.8139148163125662E-005
   1.5707963267948966        4.4100000000000001        3.6099999999999999        5.0714595797388072E-005   5.7808240834958028E-005
   1.5707963267948966        4.4100000000000001        4.0099999999999998        5.2320726052156040E-005   5.6005592520733653E-005
   1.5707963267948966        4.4100000000000001        4.4100000000000001       -2.3144494178543251E-005   5.6285934530292141E-005
   1.5707963267948966        4.4100000000000001        4.8100000000000005        8.9287881405811511E-005   5.3740790602109825E-005
   1.5707963267948966        4.4100000000000001        5.2100000000000000        6.5879298397657980E-005   5.9192832693255818E-005
   1.5707963267948966        4.4100000000000001        5.6100000000000003        1.1608200871200312E-005   5.9459885657156121E-005
   1.5707963267948966        4.4100000000000001        6.0099999999999998       -9.6776650505289822E-005   5.9530321919576012E-005
   1.5707963267948966        4.4100000000000001        6.4100000000000001       -8.6708940249650939E-006   5.6315253380981587E-005
   1.5707963267948966        4.4100000000000001        6.8100000000000005       -1.2447961714669230E-004   7.0134770136454476E-005
   1.5707963267948966        4.4100000000000001        7.2100000000000000        4.3412098402824968E-005   6.0261396055414570E-005
   1.5707963267948966        4.4100000000000001        7.6100000000000003        8.2377887866933526E-005   6.2952746550870659E-005
   1.5707963267948966        4.4100000000000001        8.0099999999999998       -8.8770996623721300E-005   6.2740646843771172E-005
   1.5707963267948966        4.4100000000000001        8.4100000000000001        8.6232360231593101E-005   6.0220350560687944E-005
   1.5707963267948966        4.4100000000000001        8.8100000000000005       -8.5292120891477068E-005   5.6908037149716881E-005
   1.5707963267948966        4.4100000000000001        9.2100000000000009        4.2802309207836460E-005   5.7895230748813076E-005
   1.5707963267948966        4.4100000000000001        9.6100000000000012        7.4364255419339984E-005   6.0694309208627072E-005
   1.5707963267948966        4.4100000000000001        10.010000000000000        9.4561792191065664E-006   6.2142044554551159E-005
   1.5707963267948966        4.8100000000000005        1.0000000000000000E-002  -8.7396977549930725E-007   6.7547267428498319E-007
   1.5707963267948966        4.8100000000000005       0.41000000000000003       -6.9568570395885320E-006   2.2186179727125412E-005
   1.5707963267948966        4.8100000000000005       0.81000000000000005        3.8190214008062267E-005   3.6572486115284041E-005
   1.5707963267948966        4.8100000000000005        1.2100000000000002        4.9356930186451444E-005   4.6205868058392964E-005
   1.5707963267948966        4.8100000000000005        1.6100000000000001       -5.3349586544234284E-005   5.7467994207847373E-005
   1.5707963267948966        4.8100000000000005        2.0099999999999998       -4.7442195477005972E-005   5.2693077637072564E-005
   1.5707963267948966        4.8100000000000005        2.4100000000000001        1.2788033021265396E-004   6.2336930899032833E-005
   1.5707963267948966        4.8100000000000005        2.8100000000000001       -1.2480313860305529E-005   6.1793422728482477E-005
   1.5707963267948966        4.8100000000000005        3.2100000000000000        6.6799309737992099E-005   6.2075526315434666E-005
   1.5707963267948966        4.8100000000000005        3.6099999999999999       -8.0260548906108799E-006   5.7832057088481638E-005
   1.5707963267948966        4.8100000000000005        4.0099999999999998        3.8837481329326854E-005   6.0728232854222556E-005
   1.5707963267948966        4.8100000000000005        4.4100000000000001       -1.0211891041053250E-004   6.5507007294770238E-005
   1.5707963267948966        4.8100000000000005        4.8100000000000005       -2.6908561140854459E-005   5.9557187878889840E-005
   1.5707963267948966        4.8100000000000005        5.2100000000000000       -1.4297524855541363E-004   6.3214691679628159E-005
   1.5707963267948966        4.8100000000000005        5.6100000000000003        3.6250759019618846E-006   5.9462900187819218E-005
   1.5707963267948966        4.8100000000000005        6.0099999999999998        2.6515822718335244E-005   6.8664211692247531E-005
   1.5707963267948966        4.8100000000000005        6.4100000000000001        5.3954732346096464E-005   7.0338447916483394E-005
   1.5707963267948966        4.8100000000000005        6.8100000000000005        4.5282710772153534E-005   6.0268523050437224E-005
   1.5707963267948966        4.8100000000000005        7.2100000000000000       -5.8095568335398266E-006   6.8530301205509817E-005
   1.5707963267948966        4.8100000000000005        7.6100000000000003       -1.2252296614856080E-004   6.0719851242519377E-005
   1.5707963267948966        4.8100000000000005        8.0099999999999998       -1.3759109516649316E-005   6.3121161436124012E-005
   1.5707963267948966        4.8100000000000005        8.4100000000000001        6.9111101639329761E-005   6.2973535018191095E-005
   1.5707963267948966        4.8100000000000005        8.8100000000000005       -7.3273778836027031E-005   6.3149605151917890E-005
   1.5707963267948966        4.8100000000000005        9.2100000000000009       -5.3029578316054255E-005   6.4217830155272553E-005
   1.5707963267948966        4.8100000000000005        9.6100000000000012       -1.6613091352442395E-004   6.6632143023697074E-005
   1.5707963267948966        4.8100000000000005        10.010000000000000        1.0750282596062825E-005   6.6899210732150423E-005
   1.5707963267948966        5.2100000000000000        1.0000000000000000E-002  -5.8740459299362003E-008   7.3045735371673728E-007
   1.5707963267948966        5.2100000000000000       0.41000000000000003        1.5293373376566712E-005   2.2556291317000615E-005
   1.5707963267948966        5.2100000000000000       0.81000000000000005       -8.5386546489861595E-005   3.8105577446049007E-005
   1.5707963267948966        5.2100000000000000        1.2100000000000002       -2.4637780505598047E-005   4.8192026946109395E-005
   1.5707963267948966        5.2100000000000000        1.6100000000000001        3.7265122259377938E-005   5.3056846837927772E-005
   1.5707963267948966        5.2100000000000000        2.0099999999999998       -5.1770033643388762E-005   6.2780455014773491E-005
   1.5707963267948966        5.2100000000000000        2.4100000000000001       -1.6982323005024333E-005   5.9898540526789372E-005
   1.5707963267948966        5.2100000000000000        2.8100000000000001        1.6867745135033235E-004   6.5950950500747639E-005
   1.5707963267948966        5.2100000000000000        3.2100000000000000        4.4333858005227146E-005   6.4918949446318364E-005
   1.5707963267948966        5.2100000000000000        3.6099999999999999        1.0145750084145436E-004   7.0472984111721637E-005
   1.5707963267948966        5.2100000000000000        4.0099999999999998        7.2523962300124280E-006   6.5389468743266174E-005
   1.5707963267948966        5.2100000000000000        4.4100000000000001        1.9826423781437984E-005   6.8154209686510165E-005
   1.5707963267948966        5.2100000000000000        4.8100000000000005       -1.1282309556068129E-005   6.3178814867131627E-005
   1.5707963267948966        5.2100000000000000        5.2100000000000000        5.5310081156361888E-005   6.9579259817386361E-005
   1.5707963267948966        5.2100000000000000        5.6100000000000003        5.6242458704917204E-006   6.8248496585795421E-005
   1.5707963267948966        5.2100000000000000        6.0099999999999998       -1.2399162693223469E-005   7.2081821459703865E-005
   1.5707963267948966        5.2100000000000000        6.4100000000000001       -7.9810649198283954E-005   6.7564232653611795E-005
   1.5707963267948966        5.2100000000000000        6.8100000000000005       -1.4959512319529885E-005   6.7846402022798732E-005
   1.5707963267948966        5.2100000000000000        7.2100000000000000        5.1951891051139284E-005   6.6494196596708874E-005
   1.5707963267948966        5.2100000000000000        7.6100000000000003       -2.0320008781027167E-005   6.8847718038116067E-005
   1.5707963267948966        5.2100000000000000        8.0099999999999998        6.2760923632894763E-006   6.8592786133729074E-005
   1.5707963267948966        5.2100000000000000        8.4100000000000001       -1.5738667218067251E-004   6.7978643232886827E-005
   1.5707963267948966        5.2100000000000000        8.8100000000000005        1.3009680657727228E-005   6.5069078362758417E-005
   1.5707963267948966        5.2100000000000000        9.2100000000000009        6.8252775103779564E-005   7.8564619699206340E-005
   1.5707963267948966        5.2100000000000000        9.6100000000000012        1.0251457845379643E-005   6.6054869878920267E-005
   1.5707963267948966        5.2100000000000000        10.010000000000000        1.4654932916875982E-005   6.4312577088072712E-005
   1.5707963267948966        5.6100000000000003        1.0000000000000000E-002  -1.4738352717521730E-006   8.1439670060858860E-007
   1.5707963267948966        5.6100000000000003       0.41000000000000003       -1.0407274148302872E-005   2.3287922462159585E-005
   1.5707963267948966        5.6100000000000003       0.81000000000000005        7.5816196286191694E-005   4.4975691010535280E-005
   1.5707963267948966        5.6100000000000003        1.2100000000000002       -8.7651466268996481E-005   5.7461848395278886E-005
   1.5707963267948966        5.6100000000000003        1.6100000000000001       -3.7339404398119253E-006   5.7936891899013854E-005
   1.5707963267948966        5.6100000000000003        2.0099999999999998        2.0600445811156348E-005   6.1008252107953677E-005
   1.5707963267948966        5.6100000000000003        2.4100000000000001       -1.8566817583115492E-004   6.8746549937197352E-005
   1.5707963267948966        5.6100000000000003        2.8100000000000001        1.0914178153157035E-004   6.9086331496758533E-005
   1.5707963267948966        5.6100000000000003        3.2100000000000000       -6.9079572262352164E-005   6.2802487335254819E-005
   1.5707963267948966        5.6100000000000003        3.6099999999999999       -4.1414658612692717E-005   6.5403383885793946E-005
   1.5707963267948966        5.6100000000000003        4.0099999999999998       -6.3336222140076724E-005   7.2078417401945957E-005
   1.5707963267948966        5.6100000000000003        4.4100000000000001        1.4312529428567129E-005   6.7800824526010288E-005
   1.5707963267948966        5.6100000000000003        4.8100000000000005        4.9998060214835251E-006   6.9436797508370328E-005
   1.5707963267948966        5.6100000000000003        5.2100000000000000       -4.6514409935448043E-005   6.8033106371614646E-005
   1.5707963267948966        5.6100000000000003        5.6100000000000003       -1.9245856222658007E-005   7.7555168141046752E-005
   1.5707963267948966        5.6100000000000003        6.0099999999999998        1.1837820708387599E-004   7.4264910820375928E-005
   1.5707963267948966        5.6100000000000003        6.4100000000000001       -8.9460497811118175E-005   7.1231308860731502E-005
   1.5707963267948966        5.6100000000000003        6.8100000000000005       -6.8361216535668958E-005   7.0200806454004812E-005
   1.5707963267948966        5.6100000000000003        7.2100000000000000       -9.2703870737104825E-005   7.4566010471939143E-005
   1.5707963267948966        5.6100000000000003        7.6100000000000003        1.6181360328245340E-005   7.3591508762579572E-005
   1.5707963267948966        5.6100000000000003        8.0099999999999998        5.0069902191812408E-007   7.2407608519205877E-005
   1.5707963267948966        5.6100000000000003        8.4100000000000001        2.2157796535361813E-005   7.5322437613657546E-005
   1.5707963267948966        5.6100000000000003        8.8100000000000005       -6.4794382673094510E-005   7.5219986655692544E-005
   1.5707963267948966        5.6100000000000003        9.2100000000000009       -8.7243609000440820E-005   7.2830061216275978E-005
   1.5707963267948966        5.6100000000000003        9.6100000000000012       -6.7136637948904751E-006   7.1975854453138534E-005
   1.5707963267948966        5.6100000000000003        10.010000000000000       -2.9355752164210259E-005   7.6367132374748189E-005
   1.5707963267948966        6.0099999999999998        1.0000000000000000E-002   1.1176874400501410E-007   7.8105776746543056E-007
   1.5707963267948966        6.0099999999999998       0.41000000000000003        2.7813223716260499E-005   2.5934697627678190E-005
   1.5707963267948966        6.0099999999999998       0.81000000000000005       -2.4856891333784329E-005   4.1230147497411505E-005
   1.5707963267948966        6.0099999999999998        1.2100000000000002       -4.2120942355501849E-005   5.8650733518912368E-005
   1.5707963267948966        6.0099999999999998        1.6100000000000001       -1.5270798580292060E-004   5.9424881135836074E-005
   1.5707963267948966        6.0099999999999998        2.0099999999999998        1.0406567104706367E-004   6.6641693590391122E-005
   1.5707963267948966        6.0099999999999998        2.4100000000000001       -9.7217027360021286E-005   6.9404490890946979E-005
   1.5707963267948966        6.0099999999999998        2.8100000000000001        6.1260226954698503E-005   6.8111778018632631E-005
   1.5707963267948966        6.0099999999999998        3.2100000000000000       -8.2234526059612452E-006   7.1606615763414045E-005
   1.5707963267948966        6.0099999999999998        3.6099999999999999       -8.5274920303436916E-005   7.0041930856961339E-005
   1.5707963267948966        6.0099999999999998        4.0099999999999998       -1.1974043254602232E-004   7.0014019234945055E-005
   1.5707963267948966        6.0099999999999998        4.4100000000000001        9.0604501976518392E-005   7.8545295687420350E-005
   1.5707963267948966        6.0099999999999998        4.8100000000000005       -1.4520311671864343E-004   7.3289015139361968E-005
   1.5707963267948966        6.0099999999999998        5.2100000000000000       -8.8829451216887990E-005   7.7779875980495228E-005
   1.5707963267948966        6.0099999999999998        5.6100000000000003        8.0251168953203575E-005   7.0459205641969339E-005
   1.5707963267948966        6.0099999999999998        6.0099999999999998       -7.6215127946834444E-005   8.0383590942497985E-005
   1.5707963267948966        6.0099999999999998        6.4100000000000001        9.0215539702442926E-006   7.5488903911016938E-005
   1.5707963267948966        6.0099999999999998        6.8100000000000005       -2.7108031245420251E-005   7.0516095871516306E-005
   1.5707963267948966        6.0099999999999998        7.2100000000000000        1.1834415957941978E-005   6.9448399134565097E-005
   1.5707963267948966        6.0099999999999998        7.6100000000000003       -1.2343717024487576E-004   7.8653783622893145E-005
   1.5707963267948966        6.0099999999999998        8.0099999999999998        8.5451331411135303E-005   7.7030822298484295E-005
   1.5707963267948966        6.0099999999999998        8.4100000000000001       -1.0750690792740485E-005   7.6938958854583055E-005
   1.5707963267948966        6.0099999999999998        8.8100000000000005        5.8784009243211202E-007   7.8055103829783825E-005
   1.5707963267948966        6.0099999999999998        9.2100000000000009       -1.0645558898719328E-004   8.0593743510697636E-005
   1.5707963267948966        6.0099999999999998        9.6100000000000012        1.2535463474280628E-005   7.3889153846821686E-005
   1.5707963267948966        6.0099999999999998        10.010000000000000        2.0503462209215688E-005   8.0968813213293784E-005
   1.5707963267948966        6.4100000000000001        1.0000000000000000E-002   1.0713316119947331E-006   7.8444818179468899E-007
   1.5707963267948966        6.4100000000000001       0.41000000000000003       -1.4349558236517016E-005   3.0197230350132021E-005
   1.5707963267948966        6.4100000000000001       0.81000000000000005       -5.4663813570303025E-006   4.8400111783996519E-005
   1.5707963267948966        6.4100000000000001        1.2100000000000002        5.8188409476890627E-006   5.8527907130645811E-005
   1.5707963267948966        6.4100000000000001        1.6100000000000001       -1.1697814698907604E-004   6.5569669983018793E-005
   1.5707963267948966        6.4100000000000001        2.0099999999999998        4.4582318476285160E-005   6.9464059462624790E-005
   1.5707963267948966        6.4100000000000001        2.4100000000000001       -1.5487823720492622E-004   7.3422620620799221E-005
   1.5707963267948966        6.4100000000000001        2.8100000000000001        5.0755419307553832E-005   7.2853364259098825E-005
   1.5707963267948966        6.4100000000000001        3.2100000000000000        6.8883562091992537E-005   8.2076028244458643E-005
   1.5707963267948966        6.4100000000000001        3.6099999999999999       -1.1113447859307868E-004   7.0707547790192790E-005
   1.5707963267948966        6.4100000000000001        4.0099999999999998        1.1803417990915269E-005   7.3556360243566665E-005
   1.5707963267948966        6.4100000000000001        4.4100000000000001       -2.8714640983111410E-006   7.4306592817822436E-005
   1.5707963267948966        6.4100000000000001        4.8100000000000005       -1.6781357599180177E-005   8.1682141623230418E-005
   1.5707963267948966        6.4100000000000001        5.2100000000000000        8.7662196718176147E-005   7.1689329964818948E-005
   1.5707963267948966        6.4100000000000001        5.6100000000000003        6.6667035572086722E-007   7.7397688202255903E-005
   1.5707963267948966        6.4100000000000001        6.0099999999999998       -3.5449946347304162E-005   7.3977996463905557E-005
   1.5707963267948966        6.4100000000000001        6.4100000000000001       -8.1584702795169442E-005   8.2683958618330082E-005
   1.5707963267948966        6.4100000000000001        6.8100000000000005        1.5882532204152425E-006   8.4276976698562011E-005
   1.5707963267948966        6.4100000000000001        7.2100000000000000       -2.2422239813651413E-005   8.0787213225749974E-005
   1.5707963267948966        6.4100000000000001        7.6100000000000003       -4.6939894069337749E-005   8.7438006406934050E-005
   1.5707963267948966        6.4100000000000001        8.0099999999999998       -7.4182935857398787E-007   7.9628078087595747E-005
   1.5707963267948966        6.4100000000000001        8.4100000000000001       -3.9712177322899591E-005   8.2022360153572569E-005
   1.5707963267948966        6.4100000000000001        8.8100000000000005        2.7973101150992409E-005   8.0223338334894478E-005
   1.5707963267948966        6.4100000000000001        9.2100000000000009        5.3195226898021491E-005   7.8160416288246479E-005
   1.5707963267948966        6.4100000000000001        9.6100000000000012        1.5982773892748208E-004   7.7009480989024509E-005
   1.5707963267948966        6.4100000000000001        10.010000000000000        1.6108265657120880E-005   7.7748358426922557E-005
   1.5707963267948966        6.8100000000000005        1.0000000000000000E-002   8.1316897210211321E-007   8.5507712207764570E-007
   1.5707963267948966        6.8100000000000005       0.41000000000000003       -3.5172474775147258E-005   2.7087419974313748E-005
   1.5707963267948966        6.8100000000000005       0.81000000000000005       -4.5077052595293533E-005   4.7900824790239550E-005
   1.5707963267948966        6.8100000000000005        1.2100000000000002        3.3556359511257985E-005   5.7368206372318049E-005
   1.5707963267948966        6.8100000000000005        1.6100000000000001        7.0739138810196683E-005   6.6349001013966510E-005
   1.5707963267948966        6.8100000000000005        2.0099999999999998       -2.9858232733917077E-006   7.1736001009787745E-005
   1.5707963267948966        6.8100000000000005        2.4100000000000001       -1.2587168816267035E-004   7.1609192890914814E-005
   1.5707963267948966        6.8100000000000005        2.8100000000000001       -5.0294640236313987E-005   7.3759212299617688E-005
   1.5707963267948966        6.8100000000000005        3.2100000000000000       -1.4051889196912520E-004   7.9890904189854184E-005
   1.5707963267948966        6.8100000000000005        3.6099999999999999        7.2251216502615410E-006   7.6016832739465910E-005
   1.5707963267948966        6.8100000000000005        4.0099999999999998       -1.2403005267506403E-004   8.1904684930335126E-005
   1.5707963267948966        6.8100000000000005        4.4100000000000001        1.0745291046511683E-004   7.6701225090306457E-005
   1.5707963267948966        6.8100000000000005        4.8100000000000005       -6.4748403979111310E-005   8.0179136102927898E-005
   1.5707963267948966        6.8100000000000005        5.2100000000000000       -9.1856200328928769E-007   7.4398453998643938E-005
   1.5707963267948966        6.8100000000000005        5.6100000000000003        6.5690186932228832E-006   8.1067349012580123E-005
   1.5707963267948966        6.8100000000000005        6.0099999999999998        3.9818081559469387E-005   8.1433888746093922E-005
   1.5707963267948966        6.8100000000000005        6.4100000000000001        1.5202077024418086E-005   7.9653963081024304E-005
   1.5707963267948966        6.8100000000000005        6.8100000000000005       -2.3711586522392361E-005   8.1279313483833990E-005
   1.5707963267948966        6.8100000000000005        7.2100000000000000        1.2762096949488401E-004   8.3291841999964813E-005
   1.5707963267948966        6.8100000000000005        7.6100000000000003        7.0887429235184465E-005   8.1639441777263218E-005
   1.5707963267948966        6.8100000000000005        8.0099999999999998        6.1885307904731748E-005   9.6242670818796105E-005
   1.5707963267948966        6.8100000000000005        8.4100000000000001       -7.4791670001188098E-005   7.9076255823785834E-005
   1.5707963267948966        6.8100000000000005        8.8100000000000005        3.8540628155738715E-005   8.7516381056590694E-005
   1.5707963267948966        6.8100000000000005        9.2100000000000009       -5.8591308927429728E-005   9.6129806394340951E-005
   1.5707963267948966        6.8100000000000005        9.6100000000000012       -1.0774444744059981E-004   8.4110661679227298E-005
   1.5707963267948966        6.8100000000000005        10.010000000000000       -3.3003526955550242E-005   8.1743138831856337E-005
   1.5707963267948966        7.2100000000000000        1.0000000000000000E-002   3.6646873109839312E-007   8.9786784445033602E-007
   1.5707963267948966        7.2100000000000000       0.41000000000000003        1.1582132182266037E-005   3.0584229189943991E-005
   1.5707963267948966        7.2100000000000000       0.81000000000000005        3.9560629940573877E-006   5.1287292891416929E-005
   1.5707963267948966        7.2100000000000000        1.2100000000000002       -3.8663773710092101E-005   6.0165031632001547E-005
   1.5707963267948966        7.2100000000000000        1.6100000000000001       -2.1453908047203655E-005   7.1313713968208529E-005
   1.5707963267948966        7.2100000000000000        2.0099999999999998       -2.3284961568871683E-005   7.2488566512165874E-005
   1.5707963267948966        7.2100000000000000        2.4100000000000001       -1.8432050237453113E-005   7.6711028975954954E-005
   1.5707963267948966        7.2100000000000000        2.8100000000000001       -3.7769476499886874E-005   7.8704105198124297E-005
   1.5707963267948966        7.2100000000000000        3.2100000000000000        1.1364010729258129E-004   8.0670843565079130E-005
   1.5707963267948966        7.2100000000000000        3.6099999999999999        5.9656843823086938E-005   7.7736941037912568E-005
   1.5707963267948966        7.2100000000000000        4.0099999999999998        1.4162042097281150E-004   8.6354490143019332E-005
   1.5707963267948966        7.2100000000000000        4.4100000000000001       -2.6832413650611743E-005   8.1380518745738798E-005
   1.5707963267948966        7.2100000000000000        4.8100000000000005        1.8240702828142179E-004   8.4517572683420126E-005
   1.5707963267948966        7.2100000000000000        5.2100000000000000       -9.0256172105392652E-006   9.0303246268760300E-005
   1.5707963267948966        7.2100000000000000        5.6100000000000003        5.8601988804621602E-006   8.5254398041385274E-005
   1.5707963267948966        7.2100000000000000        6.0099999999999998        9.9221891771531014E-005   8.4296232266300588E-005
   1.5707963267948966        7.2100000000000000        6.4100000000000001       -2.0945731112408380E-005   7.9399730400288432E-005
   1.5707963267948966        7.2100000000000000        6.8100000000000005        1.0825829716858088E-005   7.8034147796121023E-005
   1.5707963267948966        7.2100000000000000        7.2100000000000000       -6.7050035274039213E-005   8.3897385599534602E-005
   1.5707963267948966        7.2100000000000000        7.6100000000000003       -1.9310855131352242E-004   8.3587768848986834E-005
   1.5707963267948966        7.2100000000000000        8.0099999999999998        1.0512309916546442E-004   8.4614255540075767E-005
   1.5707963267948966        7.2100000000000000        8.4100000000000001        8.5166433500773056E-005   8.6738582340405588E-005
   1.5707963267948966        7.2100000000000000        8.8100000000000005        5.6642685205068856E-005   8.2421563020025190E-005
   1.5707963267948966        7.2100000000000000        9.2100000000000009       -1.0535765065257017E-004   9.0414625530681159E-005
   1.5707963267948966        7.2100000000000000        9.6100000000000012        2.2768088512360977E-005   8.9829204473804896E-005
   1.5707963267948966        7.2100000000000000        10.010000000000000       -2.3561619007587786E-005   8.9503143469808177E-005
   1.5707963267948966        7.6100000000000003        1.0000000000000000E-002   7.0810475775746148E-007   8.9586512814892607E-007
   1.5707963267948966        7.6100000000000003       0.41000000000000003        2.9963990023861141E-005   3.2599143675629835E-005
   1.5707963267948966        7.6100000000000003       0.81000000000000005       -9.3978030617423677E-005   5.1474272666302509E-005
   1.5707963267948966        7.6100000000000003        1.2100000000000002       -1.5979324186617022E-006   6.3637512934154272E-005
   1.5707963267948966        7.6100000000000003        1.6100000000000001        1.2898267492554254E-004   7.6183227209969371E-005
   1.5707963267948966        7.6100000000000003        2.0099999999999998       -6.4038408831866120E-005   7.9680887404300429E-005
   1.5707963267948966        7.6100000000000003        2.4100000000000001        1.5417210531947997E-004   8.1893398404433599E-005
   1.5707963267948966        7.6100000000000003        2.8100000000000001        8.8127649761960943E-005   8.0948803426164463E-005
   1.5707963267948966        7.6100000000000003        3.2100000000000000        1.1531721763369477E-006   8.2135199764746600E-005
   1.5707963267948966        7.6100000000000003        3.6099999999999999        1.1467758923576840E-004   8.7884826446689310E-005
   1.5707963267948966        7.6100000000000003        4.0099999999999998       -2.5240518039750127E-005   8.7227071585376675E-005
   1.5707963267948966        7.6100000000000003        4.4100000000000001       -2.3072587513336031E-005   8.1280041451322065E-005
   1.5707963267948966        7.6100000000000003        4.8100000000000005        4.2841699278953127E-005   8.3660341146301375E-005
   1.5707963267948966        7.6100000000000003        5.2100000000000000       -3.1072569785049637E-005   8.9829346010919444E-005
   1.5707963267948966        7.6100000000000003        5.6100000000000003        4.2012566175542285E-005   8.6546677849930870E-005
   1.5707963267948966        7.6100000000000003        6.0099999999999998       -2.4081918168138307E-005   9.4812058532669691E-005
   1.5707963267948966        7.6100000000000003        6.4100000000000001       -9.9046179591791661E-005   8.8239614621548040E-005
   1.5707963267948966        7.6100000000000003        6.8100000000000005        1.9606575646093376E-005   9.0193176458071118E-005
   1.5707963267948966        7.6100000000000003        7.2100000000000000       -3.8277046432776365E-005   8.5284277251320079E-005
   1.5707963267948966        7.6100000000000003        7.6100000000000003       -7.2378977428005914E-005   9.0794103849715243E-005
   1.5707963267948966        7.6100000000000003        8.0099999999999998       -6.7981089872041543E-005   9.0173283480077566E-005
   1.5707963267948966        7.6100000000000003        8.4100000000000001        1.3539723219424505E-004   8.6120194850757323E-005
   1.5707963267948966        7.6100000000000003        8.8100000000000005       -2.8559608995586658E-005   8.8655349867495148E-005
   1.5707963267948966        7.6100000000000003        9.2100000000000009       -9.4051648209616420E-005   8.6827167089437989E-005
   1.5707963267948966        7.6100000000000003        9.6100000000000012       -9.8063497911346701E-005   9.1266145204047628E-005
   1.5707963267948966        7.6100000000000003        10.010000000000000       -9.8650822872333843E-005   8.9532148469980501E-005
   1.5707963267948966        8.0099999999999998        1.0000000000000000E-002  -4.8991716802102048E-007   8.8403515075449391E-007
   1.5707963267948966        8.0099999999999998       0.41000000000000003       -5.9730070634930534E-005   3.2394224656920076E-005
   1.5707963267948966        8.0099999999999998       0.81000000000000005       -2.5597498460621173E-005   4.9325293934625059E-005
   1.5707963267948966        8.0099999999999998        1.2100000000000002        5.5290295601877903E-005   6.8106484911644152E-005
   1.5707963267948966        8.0099999999999998        1.6100000000000001       -4.3983055377012704E-005   7.4944685994218454E-005
   1.5707963267948966        8.0099999999999998        2.0099999999999998        1.4012451144283561E-005   8.2399161521296550E-005
   1.5707963267948966        8.0099999999999998        2.4100000000000001        1.0254391680245441E-004   8.5418076474618197E-005
   1.5707963267948966        8.0099999999999998        2.8100000000000001        2.6588959527442707E-005   8.6789632547317760E-005
   1.5707963267948966        8.0099999999999998        3.2100000000000000        2.3039471413955890E-005   7.7629202677498209E-005
   1.5707963267948966        8.0099999999999998        3.6099999999999999        5.3107338174653995E-005   9.5394132612939810E-005
   1.5707963267948966        8.0099999999999998        4.0099999999999998        1.9417403570917241E-006   8.4027241820228460E-005
   1.5707963267948966        8.0099999999999998        4.4100000000000001       -1.4457901159938676E-005   8.3374804513002988E-005
   1.5707963267948966        8.0099999999999998        4.8100000000000005       -1.6200053715708675E-004   8.0748264439064484E-005
   1.5707963267948966        8.0099999999999998        5.2100000000000000        1.0844244221113098E-004   8.5729834354084688E-005
   1.5707963267948966        8.0099999999999998        5.6100000000000003        2.6164675507281376E-005   8.6649314962285097E-005
   1.5707963267948966        8.0099999999999998        6.0099999999999998       -2.2627315089440103E-005   9.0091680170106600E-005
   1.5707963267948966        8.0099999999999998        6.4100000000000001       -9.7544320089100363E-006   9.5110490978739614E-005
   1.5707963267948966        8.0099999999999998        6.8100000000000005        5.6427233488170401E-005   8.3577566121944018E-005
   1.5707963267948966        8.0099999999999998        7.2100000000000000       -4.0125114138412622E-005   8.8681298823298043E-005
   1.5707963267948966        8.0099999999999998        7.6100000000000003       -2.1168329167787077E-004   9.0370398822632502E-005
   1.5707963267948966        8.0099999999999998        8.0099999999999998       -6.6015074957973138E-006   8.6431271692933369E-005
   1.5707963267948966        8.0099999999999998        8.4100000000000001        1.5878904351774846E-004   9.4859922770428910E-005
   1.5707963267948966        8.0099999999999998        8.8100000000000005       -1.1448140782994906E-004   9.0157913764704714E-005
   1.5707963267948966        8.0099999999999998        9.2100000000000009       -5.1538739723445692E-005   8.7525541350263892E-005
   1.5707963267948966        8.0099999999999998        9.6100000000000012       -4.6533346512992185E-005   9.1277892063798021E-005
   1.5707963267948966        8.0099999999999998        10.010000000000000       -4.4712546449838687E-006   8.8252680633662558E-005
   1.5707963267948966        8.4100000000000001        1.0000000000000000E-002  -3.9979959872307343E-007   9.6707789923979757E-007
   1.5707963267948966        8.4100000000000001       0.41000000000000003       -2.8795542656122665E-005   3.5228208852213324E-005
   1.5707963267948966        8.4100000000000001       0.81000000000000005        8.4487162996859017E-005   5.8949198552012431E-005
   1.5707963267948966        8.4100000000000001        1.2100000000000002        9.9960565381775006E-005   6.8771953732483501E-005
   1.5707963267948966        8.4100000000000001        1.6100000000000001       -7.5239660315209875E-005   7.8163082758810212E-005
   1.5707963267948966        8.4100000000000001        2.0099999999999998       -3.8318253360160923E-005   8.5569279412524402E-005
   1.5707963267948966        8.4100000000000001        2.4100000000000001       -1.3861592058044280E-004   8.1923661545274109E-005
   1.5707963267948966        8.4100000000000001        2.8100000000000001       -1.1077742387996463E-004   8.4562883452585848E-005
   1.5707963267948966        8.4100000000000001        3.2100000000000000       -1.9657285842987617E-004   8.6877488719131491E-005
   1.5707963267948966        8.4100000000000001        3.6099999999999999        2.6775584876898754E-005   9.2047008885699666E-005
   1.5707963267948966        8.4100000000000001        4.0099999999999998       -9.6385888145369721E-006   8.7787404400961779E-005
   1.5707963267948966        8.4100000000000001        4.4100000000000001       -5.0531428184130433E-005   9.3459172614129452E-005
   1.5707963267948966        8.4100000000000001        4.8100000000000005       -2.6249088287974186E-005   8.5257530618684002E-005
   1.5707963267948966        8.4100000000000001        5.2100000000000000        1.4062463991144613E-004   8.8724891141770198E-005
   1.5707963267948966        8.4100000000000001        5.6100000000000003        9.1541972456076300E-005   9.3594946412647740E-005
   1.5707963267948966        8.4100000000000001        6.0099999999999998       -2.0758329676288795E-004   9.2231912196840624E-005
   1.5707963267948966        8.4100000000000001        6.4100000000000001       -1.9218736468645215E-005   1.0122942004204629E-004
   1.5707963267948966        8.4100000000000001        6.8100000000000005        7.7555173196936406E-005   8.9729074501880164E-005
   1.5707963267948966        8.4100000000000001        7.2100000000000000       -1.2163642913406631E-004   9.6935514476371491E-005
   1.5707963267948966        8.4100000000000001        7.6100000000000003       -9.5552203735315544E-006   8.8352108306521748E-005
   1.5707963267948966        8.4100000000000001        8.0099999999999998       -7.2939239873022040E-006   9.8514061275041667E-005
   1.5707963267948966        8.4100000000000001        8.4100000000000001       -1.4791663202836500E-004   9.5474318406087318E-005
   1.5707963267948966        8.4100000000000001        8.8100000000000005        6.8359124481447530E-005   8.9978654564090767E-005
   1.5707963267948966        8.4100000000000001        9.2100000000000009        6.0365448148364517E-005   8.8006877622958204E-005
   1.5707963267948966        8.4100000000000001        9.6100000000000012        1.6301184955689844E-005   9.1192281898486166E-005
   1.5707963267948966        8.4100000000000001        10.010000000000000       -2.0032250047270972E-005   9.5284355805370740E-005
   1.5707963267948966        8.8100000000000005        1.0000000000000000E-002  -2.2575425173494637E-006   9.7441185231972185E-007
   1.5707963267948966        8.8100000000000005       0.41000000000000003        6.6544890989079249E-006   3.4359611141665094E-005
   1.5707963267948966        8.8100000000000005       0.81000000000000005       -6.2004924762458922E-005   5.5521846618982113E-005
   1.5707963267948966        8.8100000000000005        1.2100000000000002       -6.1941705932238702E-006   7.3711368006040774E-005
   1.5707963267948966        8.8100000000000005        1.6100000000000001       -1.2579881269846266E-004   7.7433919238705827E-005
   1.5707963267948966        8.8100000000000005        2.0099999999999998       -1.7884045739735614E-004   8.2627107636546262E-005
   1.5707963267948966        8.8100000000000005        2.4100000000000001       -1.0477948878906983E-004   8.3117617998329157E-005
   1.5707963267948966        8.8100000000000005        2.8100000000000001        1.3965114060086450E-005   9.0194914835884629E-005
   1.5707963267948966        8.8100000000000005        3.2100000000000000        8.5311969933197842E-005   9.1289337366862419E-005
   1.5707963267948966        8.8100000000000005        3.6099999999999999       -6.2398124384934638E-005   8.9661775791880600E-005
   1.5707963267948966        8.8100000000000005        4.0099999999999998        2.8778280309607256E-005   9.6453028635535342E-005
   1.5707963267948966        8.8100000000000005        4.4100000000000001        2.0325633475621781E-005   9.4651700063556833E-005
   1.5707963267948966        8.8100000000000005        4.8100000000000005        5.6809922054740087E-005   9.2641002329801794E-005
   1.5707963267948966        8.8100000000000005        5.2100000000000000        2.0758165467747527E-004   9.6397516032006682E-005
   1.5707963267948966        8.8100000000000005        5.6100000000000003        1.9747279634166882E-004   9.7841516442454327E-005
   1.5707963267948966        8.8100000000000005        6.0099999999999998        2.1880235309767316E-007   9.2452903332735764E-005
   1.5707963267948966        8.8100000000000005        6.4100000000000001       -7.5494003166183183E-005   9.6561680185763818E-005
   1.5707963267948966        8.8100000000000005        6.8100000000000005       -7.6237523894082801E-005   9.0865723049504769E-005
   1.5707963267948966        8.8100000000000005        7.2100000000000000       -7.6574995730294132E-006   9.4097077719611593E-005
   1.5707963267948966        8.8100000000000005        7.6100000000000003       -3.4932681494372704E-005   8.8875268667513427E-005
   1.5707963267948966        8.8100000000000005        8.0099999999999998       -1.0433198691226048E-004   9.6777124783315054E-005
   1.5707963267948966        8.8100000000000005        8.4100000000000001        1.1018408737406538E-004   9.1906970579174333E-005
   1.5707963267948966        8.8100000000000005        8.8100000000000005        1.0842009916160950E-004   1.0372125366045999E-004
   1.5707963267948966        8.8100000000000005        9.2100000000000009        2.9511589223720829E-005   9.8460485736324524E-005
   1.5707963267948966        8.8100000000000005        9.6100000000000012        1.9696411985109405E-004   1.0351027385416817E-004
   1.5707963267948966        8.8100000000000005        10.010000000000000        1.2285701200464759E-005   9.9289597058246313E-005
   1.5707963267948966        9.2100000000000009        1.0000000000000000E-002   8.1806177102854890E-007   9.8155258284597627E-007
   1.5707963267948966        9.2100000000000009       0.41000000000000003       -1.9980525979346962E-005   3.5359080321901994E-005
   1.5707963267948966        9.2100000000000009       0.81000000000000005        1.0239059426006534E-004   6.2333617028735249E-005
   1.5707963267948966        9.2100000000000009        1.2100000000000002       -5.2387845397980588E-006   7.4788078495391789E-005
   1.5707963267948966        9.2100000000000009        1.6100000000000001       -1.0947088399782812E-004   7.8392301307235067E-005
   1.5707963267948966        9.2100000000000009        2.0099999999999998        1.8839625783920088E-004   9.9944380093746398E-005
   1.5707963267948966        9.2100000000000009        2.4100000000000001       -8.8520896267534351E-005   8.6526289977747467E-005
   1.5707963267948966        9.2100000000000009        2.8100000000000001       -1.5549761100027798E-004   9.2609605757789965E-005
   1.5707963267948966        9.2100000000000009        3.2100000000000000       -2.5350183883389360E-005   8.9407730066611636E-005
   1.5707963267948966        9.2100000000000009        3.6099999999999999        1.1313025298643193E-004   9.3479637817254081E-005
   1.5707963267948966        9.2100000000000009        4.0099999999999998       -5.4791625570931444E-006   9.1338162055045380E-005
   1.5707963267948966        9.2100000000000009        4.4100000000000001       -1.7975506928071429E-005   9.5766379919197790E-005
   1.5707963267948966        9.2100000000000009        4.8100000000000005        7.5764874022832496E-006   8.9711610755986932E-005
   1.5707963267948966        9.2100000000000009        5.2100000000000000       -1.0754880224388768E-004   1.0606255621557179E-004
   1.5707963267948966        9.2100000000000009        5.6100000000000003       -1.4214997851987125E-004   9.7941080858370322E-005
   1.5707963267948966        9.2100000000000009        6.0099999999999998       -6.2786777692275112E-005   9.4642773631860714E-005
   1.5707963267948966        9.2100000000000009        6.4100000000000001        8.2712685623854705E-005   9.8921065489402567E-005
   1.5707963267948966        9.2100000000000009        6.8100000000000005       -6.5218292160406001E-005   9.2849342079202331E-005
   1.5707963267948966        9.2100000000000009        7.2100000000000000        2.1806782811323574E-006   9.8791979667237968E-005
   1.5707963267948966        9.2100000000000009        7.6100000000000003        8.3725518610841136E-005   1.0540948164346631E-004
   1.5707963267948966        9.2100000000000009        8.0099999999999998       -1.2147919999099854E-006   9.7030459021968653E-005
   1.5707963267948966        9.2100000000000009        8.4100000000000001        3.6020812045473220E-005   9.6186428699487466E-005
   1.5707963267948966        9.2100000000000009        8.8100000000000005       -6.3800254020256477E-006   9.9055976125816847E-005
   1.5707963267948966        9.2100000000000009        9.2100000000000009        5.5539235818772934E-005   9.7113365056523940E-005
   1.5707963267948966        9.2100000000000009        9.6100000000000012        1.9520414018940084E-004   1.0067569908502303E-004
   1.5707963267948966        9.2100000000000009        10.010000000000000        1.6929471844224893E-005   9.8425782127521718E-005
   1.5707963267948966        9.6100000000000012        1.0000000000000000E-002   4.1630498615001099E-007   1.0346561377153772E-006
   1.5707963267948966        9.6100000000000012       0.41000000000000003       -1.5682933494542650E-006   3.7338334960020509E-005
   1.5707963267948966        9.6100000000000012       0.81000000000000005       -4.0131637459779250E-005   6.7031659110495731E-005
   1.5707963267948966        9.6100000000000012        1.2100000000000002        1.0130356155438633E-004   7.5005117712425708E-005
   1.5707963267948966        9.6100000000000012        1.6100000000000001       -3.6309553807860974E-005   8.3172990839033931E-005
   1.5707963267948966        9.6100000000000012        2.0099999999999998       -5.1455119442490147E-005   8.9296165393603429E-005
   1.5707963267948966        9.6100000000000012        2.4100000000000001        1.8044568575897036E-004   9.0970666039368031E-005
   1.5707963267948966        9.6100000000000012        2.8100000000000001        4.0471168722199385E-005   8.9280373884534416E-005
   1.5707963267948966        9.6100000000000012        3.2100000000000000       -6.5326830317195768E-005   8.8104171025237479E-005
   1.5707963267948966        9.6100000000000012        3.6099999999999999       -1.3407372576846344E-004   9.7010864068067688E-005
   1.5707963267948966        9.6100000000000012        4.0099999999999998        6.5398118137612187E-005   9.2726220182077492E-005
   1.5707963267948966        9.6100000000000012        4.4100000000000001        8.0306761071320684E-005   9.5398527886924505E-005
   1.5707963267948966        9.6100000000000012        4.8100000000000005        1.1533361818241506E-004   9.6565980317452223E-005
   1.5707963267948966        9.6100000000000012        5.2100000000000000       -6.7610771957228295E-005   1.0028654145661126E-004
   1.5707963267948966        9.6100000000000012        5.6100000000000003       -9.3600713992356637E-005   9.2922835489350056E-005
   1.5707963267948966        9.6100000000000012        6.0099999999999998        1.2307122894434395E-005   1.0059451649830647E-004
   1.5707963267948966        9.6100000000000012        6.4100000000000001        1.6251820642082808E-004   9.8194827660748004E-005
   1.5707963267948966        9.6100000000000012        6.8100000000000005        5.2032374530430818E-005   9.5304062265300589E-005
   1.5707963267948966        9.6100000000000012        7.2100000000000000        4.7026762674890209E-005   1.0392200585097239E-004
   1.5707963267948966        9.6100000000000012        7.6100000000000003       -3.6661158549065885E-005   9.6814618794878224E-005
   1.5707963267948966        9.6100000000000012        8.0099999999999998        6.0685006074296677E-005   1.0621457756923633E-004
   1.5707963267948966        9.6100000000000012        8.4100000000000001       -9.7780950042328799E-005   1.0050940186358245E-004
   1.5707963267948966        9.6100000000000012        8.8100000000000005       -4.5223435830006562E-005   1.0174479862131392E-004
   1.5707963267948966        9.6100000000000012        9.2100000000000009        6.8748765255185120E-005   9.7220946570230693E-005
   1.5707963267948966        9.6100000000000012        9.6100000000000012       -2.3491540086097941E-005   1.0243971406789231E-004
   1.5707963267948966        9.6100000000000012        10.010000000000000       -3.0183454005419058E-006   9.9164686708965707E-005
   1.5707963267948966        10.010000000000000        1.0000000000000000E-002   3.4794070001594219E-007   1.2051928447791615E-006
   1.5707963267948966        10.010000000000000       0.41000000000000003        6.4550606345939519E-005   3.8478926738683264E-005
   1.5707963267948966        10.010000000000000       0.81000000000000005        4.1508485840182751E-005   6.1835031497295434E-005
   1.5707963267948966        10.010000000000000        1.2100000000000002        7.2617037518684583E-005   7.9388437029893983E-005
   1.5707963267948966        10.010000000000000        1.6100000000000001        5.8084345056910672E-005   8.6317437708673662E-005
   1.5707963267948966        10.010000000000000        2.0099999999999998       -2.2153627712431692E-005   9.0202245575676549E-005
   1.5707963267948966        10.010000000000000        2.4100000000000001        2.9803830775260681E-005   1.0004743808949788E-004
   1.5707963267948966        10.010000000000000        2.8100000000000001       -1.7719791774304037E-004   9.2804271296659821E-005
   1.5707963267948966        10.010000000000000        3.2100000000000000        2.7863911216495548E-006   9.0248006949770072E-005
   1.5707963267948966        10.010000000000000        3.6099999999999999       -1.3166496978333668E-004   1.0709726906778476E-004
   1.5707963267948966        10.010000000000000        4.0099999999999998       -5.9335726921996759E-005   9.2779452709513567E-005
   1.5707963267948966        10.010000000000000        4.4100000000000001        3.4967774957129236E-005   1.0163035713820952E-004
   1.5707963267948966        10.010000000000000        4.8100000000000005        2.4403966698196230E-005   9.7549252542385452E-005
   1.5707963267948966        10.010000000000000        5.2100000000000000        1.7071565032844718E-004   9.0652799209755124E-005
   1.5707963267948966        10.010000000000000        5.6100000000000003       -1.1671725289849013E-004   1.0352202074194132E-004
   1.5707963267948966        10.010000000000000        6.0099999999999998        2.4488004111660399E-004   1.1225041398114314E-004
   1.5707963267948966        10.010000000000000        6.4100000000000001       -3.8968136678299853E-005   1.0633212214949657E-004
   1.5707963267948966        10.010000000000000        6.8100000000000005        2.4653749741863481E-005   1.0290475073935748E-004
   1.5707963267948966        10.010000000000000        7.2100000000000000        5.7848303683180612E-005   1.0143327717297183E-004
   1.5707963267948966        10.010000000000000        7.6100000000000003       -5.1101753557369171E-005   1.0898449785991268E-004
   1.5707963267948966        10.010000000000000        8.0099999999999998        4.0982610636642123E-005   1.1124898974541943E-004
   1.5707963267948966        10.010000000000000        8.4100000000000001       -6.4140528983384669E-006   1.1043501365002926E-004
   1.5707963267948966        10.010000000000000        8.8100000000000005       -1.7300931917796614E-005   1.0401496108170639E-004
   1.5707963267948966        10.010000000000000        9.2100000000000009        2.7418820906369584E-005   9.5790450181334542E-005
   1.5707963267948966        10.010000000000000        9.6100000000000012        2.7591592608997817E-005   1.0474618385911565E-004
   1.5707963267948966        10.010000000000000        10.010000000000000        9.1675544366063639E-005   1.0530797917905036E-004
   1.8849555921538759        1.0000000000000000E-002   1.0000000000000000E-002   4.3393086078527728E-011   2.1888884778660583E-011
   1.8849555921538759        1.0000000000000000E-002  0.41000000000000003        2.7385912184177555E-009   1.0637416001725728E-009
   1.8849555921538759        1.0000000000000000E-002  0.81000000000000005        5.4614809913635772E-010   2.8733103352025180E-009
   1.8849555921538759        1.0000000000000000E-002   1.2100000000000002        3.2692805198552971E-009   1.4031248470987051E-009
   1.8849555921538759        1.0000000000000000E-002   1.6100000000000001        4.3639433957648472E-009   2.1010054002321902E-009
   1.8849555921538759        1.0000000000000000E-002   2.0099999999999998        3.3838813906812356E-009   1.6763726257813150E-009
   1.8849555921538759        1.0000000000000000E-002   2.4100000000000001        1.5693960573029679E-009   2.3953676453738124E-009
   1.8849555921538759        1.0000000000000000E-002   2.8100000000000001       -5.8438883574646566E-009   3.0373484826453980E-009
   1.8849555921538759        1.0000000000000000E-002   3.2100000000000000       -1.6135807768056513E-009   3.1203084221286194E-009
   1.8849555921538759        1.0000000000000000E-002   3.6099999999999999        1.0887795712130326E-009   1.5732995199465586E-009
   1.8849555921538759        1.0000000000000000E-002   4.0099999999999998       -4.0002572762266807E-009   2.7322410053527631E-009
   1.8849555921538759        1.0000000000000000E-002   4.4100000000000001       -3.1008788947034846E-009   2.4167058853151659E-009
   1.8849555921538759        1.0000000000000000E-002   4.8100000000000005       -3.3088068188017232E-009   3.0434889529084840E-009
   1.8849555921538759        1.0000000000000000E-002   5.2100000000000000       -4.9794545616734437E-009   2.5886716496664688E-009
   1.8849555921538759        1.0000000000000000E-002   5.6100000000000003        3.1937064061879026E-009   2.6741196119823822E-009
   1.8849555921538759        1.0000000000000000E-002   6.0099999999999998       -5.5203512321819670E-010   2.0342488637956510E-009
   1.8849555921538759        1.0000000000000000E-002   6.4100000000000001        1.1101007170723198E-009   3.4168855625175323E-009
   1.8849555921538759        1.0000000000000000E-002   6.8100000000000005        4.6107540050972169E-009   3.9533259881636968E-009
   1.8849555921538759        1.0000000000000000E-002   7.2100000000000000       -2.6010959476936360E-009   2.3979863211777444E-009
   1.8849555921538759        1.0000000000000000E-002   7.6100000000000003        2.6301704248788527E-009   2.7923568989305021E-009
   1.8849555921538759        1.0000000000000000E-002   8.0099999999999998       -3.0763734828699701E-009   2.8229179369656984E-009
   1.8849555921538759        1.0000000000000000E-002   8.4100000000000001       -3.1486178015737086E-009   2.8612475966716017E-009
   1.8849555921538759        1.0000000000000000E-002   8.8100000000000005        1.9662384906741172E-009   2.3746541398046109E-009
   1.8849555921538759        1.0000000000000000E-002   9.2100000000000009       -2.8177515433005130E-009   2.6253026200041753E-009
   1.8849555921538759        1.0000000000000000E-002   9.6100000000000012       -5.0672246848023246E-010   2.1322557534159889E-009
   1.8849555921538759        1.0000000000000000E-002   10.010000000000000        3.2855762957071793E-009   2.9378682411643886E-009
   1.8849555921538759       0.41000000000000003        1.0000000000000000E-002   2.3528891914188373E-006   5.5883869895233265E-008
   1.8849555921538759       0.41000000000000003       0.41000000000000003        5.5152092868963038E-005   1.7724627861279319E-006
   1.8849555921538759       0.41000000000000003       0.81000000000000005        6.2964494485779813E-005   2.4308603132374998E-006
   1.8849555921538759       0.41000000000000003        1.2100000000000002        5.0597958822357682E-005   3.7516352208003615E-006
   1.8849555921538759       0.41000000000000003        1.6100000000000001        2.5391944315343414E-005   4.3804857205045645E-006
   1.8849555921538759       0.41000000000000003        2.0099999999999998        1.2250468158777300E-005   4.1975173192031099E-006
   1.8849555921538759       0.41000000000000003        2.4100000000000001        8.8357214908730434E-006   4.6995521658425529E-006
   1.8849555921538759       0.41000000000000003        2.8100000000000001       -4.0014350163890488E-008   4.3683787469720145E-006
   1.8849555921538759       0.41000000000000003        3.2100000000000000       -3.6304020059839732E-007   4.4634388652762286E-006
   1.8849555921538759       0.41000000000000003        3.6099999999999999       -3.8950089492885470E-006   4.4838209323575736E-006
   1.8849555921538759       0.41000000000000003        4.0099999999999998       -1.2958596465337027E-005   4.8047273465076622E-006
   1.8849555921538759       0.41000000000000003        4.4100000000000001       -2.9664436948058739E-006   5.2747024317067928E-006
   1.8849555921538759       0.41000000000000003        4.8100000000000005       -4.5335469148856056E-006   5.6282027694438918E-006
   1.8849555921538759       0.41000000000000003        5.2100000000000000        5.3753680242899795E-006   5.7402702478556745E-006
   1.8849555921538759       0.41000000000000003        5.6100000000000003       -5.8349031132131808E-006   5.7484157724497634E-006
   1.8849555921538759       0.41000000000000003        6.0099999999999998       -4.2341117367264403E-007   4.9591547514544372E-006
   1.8849555921538759       0.41000000000000003        6.4100000000000001        4.2500223655016482E-006   4.9266617152511901E-006
   1.8849555921538759       0.41000000000000003        6.8100000000000005        3.6454738587447672E-006   5.3041590814029277E-006
   1.8849555921538759       0.41000000000000003        7.2100000000000000        1.6228630608125602E-006   4.3908984940573395E-006
   1.8849555921538759       0.41000000000000003        7.6100000000000003       -1.1038601908336974E-005   4.4835513501806142E-006
   1.8849555921538759       0.41000000000000003        8.0099999999999998       -2.6336429830299217E-006   4.7863710184673734E-006
   1.8849555921538759       0.41000000000000003        8.4100000000000001       -2.0428994139100287E-006   4.3368331499947042E-006
   1.8849555921538759       0.41000000000000003        8.8100000000000005       -3.1522928385072600E-006   5.5137658893739141E-006
   1.8849555921538759       0.41000000000000003        9.2100000000000009       -8.8135673406756632E-006   4.7123377012967784E-006
   1.8849555921538759       0.41000000000000003        9.6100000000000012        4.0344746710701054E-007   5.6113220982646667E-006
   1.8849555921538759       0.41000000000000003        10.010000000000000       -3.4834816999958189E-006   4.5332337754513486E-006
   1.8849555921538759       0.81000000000000005        1.0000000000000000E-002   1.1058795819985946E-005   1.2560057944406578E-007
   1.8849555921538759       0.81000000000000005       0.41000000000000003        3.1045612188993323E-004   3.6480481793465610E-006
   1.8849555921538759       0.81000000000000005       0.81000000000000005        3.3897753781625027E-004   5.8648512174067985E-006
   1.8849555921538759       0.81000000000000005        1.2100000000000002        2.5743005569158319E-004   7.6276991294263714E-006
   1.8849555921538759       0.81000000000000005        1.6100000000000001        1.8107278059298123E-004   8.5264733532720465E-006
   1.8849555921538759       0.81000000000000005        2.0099999999999998        1.0356540119712140E-004   9.0478823467876190E-006
   1.8849555921538759       0.81000000000000005        2.4100000000000001        6.3797491552496500E-005   1.1261654971064460E-005
   1.8849555921538759       0.81000000000000005        2.8100000000000001        7.6437286031679208E-006   9.4298780770491111E-006
   1.8849555921538759       0.81000000000000005        3.2100000000000000        1.9131142670309018E-005   1.1751943870029500E-005
   1.8849555921538759       0.81000000000000005        3.6099999999999999       -1.6915540956483157E-005   1.1233145890268620E-005
   1.8849555921538759       0.81000000000000005        4.0099999999999998       -7.7028454481260062E-006   1.0284702376463343E-005
   1.8849555921538759       0.81000000000000005        4.4100000000000001       -8.9052079342147958E-006   1.1577675825779535E-005
   1.8849555921538759       0.81000000000000005        4.8100000000000005       -1.4813978359574411E-005   9.8415870302393221E-006
   1.8849555921538759       0.81000000000000005        5.2100000000000000        1.5557965847479835E-005   1.1648753981963470E-005
   1.8849555921538759       0.81000000000000005        5.6100000000000003       -1.0394663661526749E-005   1.1627470287470656E-005
   1.8849555921538759       0.81000000000000005        6.0099999999999998        1.6437999917777998E-005   1.0121291056531958E-005
   1.8849555921538759       0.81000000000000005        6.4100000000000001        1.3111968454467315E-005   1.2417852501467837E-005
   1.8849555921538759       0.81000000000000005        6.8100000000000005        1.0692056774105626E-005   1.1160418945992813E-005
   1.8849555921538759       0.81000000000000005        7.2100000000000000        5.0900009686587567E-006   1.0944391932051972E-005
   1.8849555921538759       0.81000000000000005        7.6100000000000003        6.3225293087318975E-006   1.1172850633557891E-005
   1.8849555921538759       0.81000000000000005        8.0099999999999998        1.4216504049005924E-005   9.8773115308161624E-006
   1.8849555921538759       0.81000000000000005        8.4100000000000001        1.1049125866404695E-005   1.1143844116520367E-005
   1.8849555921538759       0.81000000000000005        8.8100000000000005        1.5271347597259393E-005   1.1239175543135883E-005
   1.8849555921538759       0.81000000000000005        9.2100000000000009       -7.0823776703363524E-006   1.1473827639820025E-005
   1.8849555921538759       0.81000000000000005        9.6100000000000012        1.2332418165866669E-005   1.0707322460827413E-005
   1.8849555921538759       0.81000000000000005        10.010000000000000        8.0817342240852891E-006   1.1374393920897390E-005
   1.8849555921538759        1.2100000000000002        1.0000000000000000E-002   2.3579890171765343E-005   1.9841385103119303E-007
   1.8849555921538759        1.2100000000000002       0.41000000000000003        7.2846084181316052E-004   5.3181492476032471E-006
   1.8849555921538759        1.2100000000000002       0.81000000000000005        8.3715453765259974E-004   9.5162032235861544E-006
   1.8849555921538759        1.2100000000000002        1.2100000000000002        6.7489116392556220E-004   1.2051079857275439E-005
   1.8849555921538759        1.2100000000000002        1.6100000000000001        4.4327969341917352E-004   1.4087022724516759E-005
   1.8849555921538759        1.2100000000000002        2.0099999999999998        2.2635338797696245E-004   1.5003037329683158E-005
   1.8849555921538759        1.2100000000000002        2.4100000000000001        1.3354242990683008E-004   1.6059053990879848E-005
   1.8849555921538759        1.2100000000000002        2.8100000000000001        5.6143709059760025E-005   1.7829114302531915E-005
   1.8849555921538759        1.2100000000000002        3.2100000000000000       -1.1219281557006355E-005   1.4383105077476520E-005
   1.8849555921538759        1.2100000000000002        3.6099999999999999       -3.0379017131304098E-005   1.5683948854892551E-005
   1.8849555921538759        1.2100000000000002        4.0099999999999998       -6.3577687837736629E-005   1.7821350771165262E-005
   1.8849555921538759        1.2100000000000002        4.4100000000000001       -3.4359491262766795E-005   1.6739435075060035E-005
   1.8849555921538759        1.2100000000000002        4.8100000000000005       -2.2019572851441054E-005   1.7342642315250159E-005
   1.8849555921538759        1.2100000000000002        5.2100000000000000       -8.7375973252351892E-006   1.6638315403392503E-005
   1.8849555921538759        1.2100000000000002        5.6100000000000003        7.1729227601183609E-006   1.7127084352875989E-005
   1.8849555921538759        1.2100000000000002        6.0099999999999998       -2.5526238173331859E-005   1.7916359520735471E-005
   1.8849555921538759        1.2100000000000002        6.4100000000000001        1.1755789553106436E-005   1.5917660989472670E-005
   1.8849555921538759        1.2100000000000002        6.8100000000000005        9.7886727394280162E-006   1.6341167177994079E-005
   1.8849555921538759        1.2100000000000002        7.2100000000000000        2.4358826219626396E-005   1.5053769811617944E-005
   1.8849555921538759        1.2100000000000002        7.6100000000000003       -5.7804490478357271E-006   1.8357209825576213E-005
   1.8849555921538759        1.2100000000000002        8.0099999999999998       -2.1600373236845574E-005   1.7790141368090368E-005
   1.8849555921538759        1.2100000000000002        8.4100000000000001        1.4522278248630763E-005   1.7193705540198516E-005
   1.8849555921538759        1.2100000000000002        8.8100000000000005       -1.5403141901635687E-005   1.8881597495647323E-005
   1.8849555921538759        1.2100000000000002        9.2100000000000009       -3.0805205525841985E-005   1.7145798066751796E-005
   1.8849555921538759        1.2100000000000002        9.6100000000000012       -8.5327685816482480E-006   1.6445178684671689E-005
   1.8849555921538759        1.2100000000000002        10.010000000000000        1.3296672368281249E-005   1.6427055937524260E-005
   1.8849555921538759        1.6100000000000001        1.0000000000000000E-002   3.8126502281873998E-005   2.6904957731533299E-007
   1.8849555921538759        1.6100000000000001       0.41000000000000003        1.2288057803405224E-003   7.8064791935269705E-006
   1.8849555921538759        1.6100000000000001       0.81000000000000005        1.4922690686080980E-003   1.4043277768216720E-005
   1.8849555921538759        1.6100000000000001        1.2100000000000002        1.1915427512266998E-003   1.6423481698891283E-005
   1.8849555921538759        1.6100000000000001        1.6100000000000001        8.3414027704761904E-004   1.8015184374510288E-005
   1.8849555921538759        1.6100000000000001        2.0099999999999998        4.6768751800809502E-004   2.0384515198729483E-005
   1.8849555921538759        1.6100000000000001        2.4100000000000001        2.0183115767035323E-004   2.3101419620234350E-005
   1.8849555921538759        1.6100000000000001        2.8100000000000001        7.9584431914953160E-005   2.1057162986146577E-005
   1.8849555921538759        1.6100000000000001        3.2100000000000000       -7.0763817275328591E-006   2.2123170654861646E-005
   1.8849555921538759        1.6100000000000001        3.6099999999999999       -2.7588402965935821E-005   2.0706662713463762E-005
   1.8849555921538759        1.6100000000000001        4.0099999999999998       -6.6460038075893130E-005   2.5888098950020612E-005
   1.8849555921538759        1.6100000000000001        4.4100000000000001       -9.1933275104223909E-005   2.1660296680277624E-005
   1.8849555921538759        1.6100000000000001        4.8100000000000005       -2.0471878763409802E-005   2.2255783129705791E-005
   1.8849555921538759        1.6100000000000001        5.2100000000000000       -3.5853888005636814E-005   2.3186121704027096E-005
   1.8849555921538759        1.6100000000000001        5.6100000000000003        3.4887563011335086E-006   2.4882195262493894E-005
   1.8849555921538759        1.6100000000000001        6.0099999999999998       -3.6069676541402066E-005   2.3267632946358614E-005
   1.8849555921538759        1.6100000000000001        6.4100000000000001        1.5731183480107741E-005   2.2064123067523509E-005
   1.8849555921538759        1.6100000000000001        6.8100000000000005       -4.3977778325080258E-005   2.2216742309534013E-005
   1.8849555921538759        1.6100000000000001        7.2100000000000000       -1.7068901182921333E-005   2.0778533291039299E-005
   1.8849555921538759        1.6100000000000001        7.6100000000000003        2.3681276329141060E-005   2.3985439976013235E-005
   1.8849555921538759        1.6100000000000001        8.0099999999999998        1.5068271739022479E-005   2.3909889676025709E-005
   1.8849555921538759        1.6100000000000001        8.4100000000000001        1.8639582354334591E-005   2.0572996859400140E-005
   1.8849555921538759        1.6100000000000001        8.8100000000000005       -1.1370506318731326E-005   2.1777231927996839E-005
   1.8849555921538759        1.6100000000000001        9.2100000000000009       -9.1419597409441825E-006   2.2622565722312757E-005
   1.8849555921538759        1.6100000000000001        9.6100000000000012        1.2779714639320027E-005   2.1925268855797293E-005
   1.8849555921538759        1.6100000000000001        10.010000000000000        9.7324385771607955E-006   2.4183788761215294E-005
   1.8849555921538759        2.0099999999999998        1.0000000000000000E-002   4.8673729636683049E-005   3.2958078752789487E-007
   1.8849555921538759        2.0099999999999998       0.41000000000000003        1.6723781973930665E-003   9.0405274875940669E-006
   1.8849555921538759        2.0099999999999998       0.81000000000000005        2.0985298840051651E-003   1.8390072193952102E-005
   1.8849555921538759        2.0099999999999998        1.2100000000000002        1.7763100815981253E-003   2.2002033518264401E-005
   1.8849555921538759        2.0099999999999998        1.6100000000000001        1.1932846389958694E-003   2.2137709349901333E-005
   1.8849555921538759        2.0099999999999998        2.0099999999999998        6.3824591954247901E-004   2.8560895662290019E-005
   1.8849555921538759        2.0099999999999998        2.4100000000000001        3.3774042039729760E-004   2.9042183104030701E-005
   1.8849555921538759        2.0099999999999998        2.8100000000000001        1.5466998335952770E-004   2.4942509925610532E-005
   1.8849555921538759        2.0099999999999998        3.2100000000000000       -6.0078617746508023E-005   2.8766879728625188E-005
   1.8849555921538759        2.0099999999999998        3.6099999999999999       -8.5391815872597491E-005   3.1023963049913597E-005
   1.8849555921538759        2.0099999999999998        4.0099999999999998       -1.3581191985848721E-004   2.6939233753170937E-005
   1.8849555921538759        2.0099999999999998        4.4100000000000001       -1.1314436302774540E-004   3.0535328405374433E-005
   1.8849555921538759        2.0099999999999998        4.8100000000000005       -8.3780798476219864E-005   2.9210754167210069E-005
   1.8849555921538759        2.0099999999999998        5.2100000000000000       -4.0182702246460814E-005   3.0516982347594176E-005
   1.8849555921538759        2.0099999999999998        5.6100000000000003        2.3463633304042658E-006   3.0113437346564296E-005
   1.8849555921538759        2.0099999999999998        6.0099999999999998       -6.8700068992842543E-005   2.8350260178887567E-005
   1.8849555921538759        2.0099999999999998        6.4100000000000001        1.0342276247236151E-005   2.9533198333780240E-005
   1.8849555921538759        2.0099999999999998        6.8100000000000005       -2.2414302585328073E-005   3.0143669855526742E-005
   1.8849555921538759        2.0099999999999998        7.2100000000000000       -1.5728455105674022E-005   3.0002473667312257E-005
   1.8849555921538759        2.0099999999999998        7.6100000000000003       -9.8223778508041567E-007   2.9032988723689773E-005
   1.8849555921538759        2.0099999999999998        8.0099999999999998       -1.9695714000919353E-005   2.7581981090211475E-005
   1.8849555921538759        2.0099999999999998        8.4100000000000001        2.6186517555854276E-005   2.8756822089805610E-005
   1.8849555921538759        2.0099999999999998        8.8100000000000005       -1.7205642275074583E-007   2.9956242191534476E-005
   1.8849555921538759        2.0099999999999998        9.2100000000000009       -1.9901959408554461E-005   3.1707547861418368E-005
   1.8849555921538759        2.0099999999999998        9.6100000000000012       -1.9879287123220199E-005   3.1154340158178968E-005
   1.8849555921538759        2.0099999999999998        10.010000000000000       -2.7855166798902063E-005   2.8781249316023824E-005
   1.8849555921538759        2.4100000000000001        1.0000000000000000E-002   5.6644447033904999E-005   4.0381914636621157E-007
   1.8849555921538759        2.4100000000000001       0.41000000000000003        1.9607045844432752E-003   1.2490657690344090E-005
   1.8849555921538759        2.4100000000000001       0.81000000000000005        2.6119230649137041E-003   2.0062476023082496E-005
   1.8849555921538759        2.4100000000000001        1.2100000000000002        2.2548281446387966E-003   2.2927700522297585E-005
   1.8849555921538759        2.4100000000000001        1.6100000000000001        1.6344747718766662E-003   2.6928210222700867E-005
   1.8849555921538759        2.4100000000000001        2.0099999999999998        9.2291878682091702E-004   3.2746482266937608E-005
   1.8849555921538759        2.4100000000000001        2.4100000000000001        4.1127307158681973E-004   3.1596633454629287E-005
   1.8849555921538759        2.4100000000000001        2.8100000000000001        1.5323471636299432E-004   3.0474734062320491E-005
   1.8849555921538759        2.4100000000000001        3.2100000000000000       -4.6200817971169644E-005   3.8239809732958044E-005
   1.8849555921538759        2.4100000000000001        3.6099999999999999       -1.3498756415348983E-004   3.2352434438590745E-005
   1.8849555921538759        2.4100000000000001        4.0099999999999998       -1.2909417905914019E-004   3.9683349025498715E-005
   1.8849555921538759        2.4100000000000001        4.4100000000000001       -1.8473127191449151E-004   3.7556297296302313E-005
   1.8849555921538759        2.4100000000000001        4.8100000000000005       -6.3784370241178656E-005   3.6508465036546967E-005
   1.8849555921538759        2.4100000000000001        5.2100000000000000       -5.8830742414002471E-005   3.5177373107894053E-005
   1.8849555921538759        2.4100000000000001        5.6100000000000003       -1.4819183308851337E-004   3.5065784082548120E-005
   1.8849555921538759        2.4100000000000001        6.0099999999999998       -4.1738018772889682E-005   3.4548063906097552E-005
   1.8849555921538759        2.4100000000000001        6.4100000000000001        3.2784100391622748E-007   3.4543833860142750E-005
   1.8849555921538759        2.4100000000000001        6.8100000000000005       -1.0034437656188786E-004   3.4978391156088059E-005
   1.8849555921538759        2.4100000000000001        7.2100000000000000       -4.9723042369437756E-005   3.4304576486488872E-005
   1.8849555921538759        2.4100000000000001        7.6100000000000003       -3.0016742839427986E-005   3.2527186033017565E-005
   1.8849555921538759        2.4100000000000001        8.0099999999999998       -1.0200376938613049E-005   3.2742762827846442E-005
   1.8849555921538759        2.4100000000000001        8.4100000000000001        2.4857433015425812E-005   3.1620743255440374E-005
   1.8849555921538759        2.4100000000000001        8.8100000000000005       -1.2366071123810907E-005   3.4778163061545140E-005
   1.8849555921538759        2.4100000000000001        9.2100000000000009        3.4342855837890612E-005   3.6155695672112542E-005
   1.8849555921538759        2.4100000000000001        9.6100000000000012       -1.7593933879429736E-005   3.6919151220729193E-005
   1.8849555921538759        2.4100000000000001        10.010000000000000       -2.4298852433724719E-006   3.5344587291288042E-005
   1.8849555921538759        2.8100000000000001        1.0000000000000000E-002   5.9755084033114458E-005   4.3836968050787252E-007
   1.8849555921538759        2.8100000000000001       0.41000000000000003        2.1527347897950791E-003   1.3196860573621057E-005
   1.8849555921538759        2.8100000000000001       0.81000000000000005        2.9410223231196297E-003   2.5315081867736895E-005
   1.8849555921538759        2.8100000000000001        1.2100000000000002        2.6212348786275809E-003   3.0015756188697902E-005
   1.8849555921538759        2.8100000000000001        1.6100000000000001        1.8705105183163798E-003   3.3217850473233502E-005
   1.8849555921538759        2.8100000000000001        2.0099999999999998        1.1174745869349013E-003   3.5133806761238791E-005
   1.8849555921538759        2.8100000000000001        2.4100000000000001        5.4859374302159802E-004   3.8666360507858712E-005
   1.8849555921538759        2.8100000000000001        2.8100000000000001        1.9371222577383717E-004   3.6065507451213964E-005
   1.8849555921538759        2.8100000000000001        3.2100000000000000       -5.7053145762939449E-005   3.6531569203658572E-005
   1.8849555921538759        2.8100000000000001        3.6099999999999999       -8.3780811484987985E-005   4.1904347763571077E-005
   1.8849555921538759        2.8100000000000001        4.0099999999999998       -1.7699180257622587E-004   3.6061461171552355E-005
   1.8849555921538759        2.8100000000000001        4.4100000000000001       -2.0501426503331138E-004   3.9626757754067362E-005
   1.8849555921538759        2.8100000000000001        4.8100000000000005       -1.9454430218249341E-004   4.3643526344562860E-005
   1.8849555921538759        2.8100000000000001        5.2100000000000000       -1.4003318788735316E-004   3.9252831868535003E-005
   1.8849555921538759        2.8100000000000001        5.6100000000000003       -1.2371777034565410E-004   4.4710094126521671E-005
   1.8849555921538759        2.8100000000000001        6.0099999999999998       -7.5968781604924529E-005   3.8731663698625415E-005
   1.8849555921538759        2.8100000000000001        6.4100000000000001       -1.3640183091432354E-004   3.8932585607476403E-005
   1.8849555921538759        2.8100000000000001        6.8100000000000005       -2.6720540202571137E-005   4.1791536155592708E-005
   1.8849555921538759        2.8100000000000001        7.2100000000000000       -5.8494999300529823E-005   3.9456142791040903E-005
   1.8849555921538759        2.8100000000000001        7.6100000000000003        4.5524232897240521E-006   4.3432429558799067E-005
   1.8849555921538759        2.8100000000000001        8.0099999999999998        2.6520541841756935E-005   4.3525808818033234E-005
   1.8849555921538759        2.8100000000000001        8.4100000000000001       -5.8939606876244698E-005   3.7716929248565034E-005
   1.8849555921538759        2.8100000000000001        8.8100000000000005        4.8137127193611997E-005   4.4622368148501810E-005
   1.8849555921538759        2.8100000000000001        9.2100000000000009        1.4880589506063554E-005   3.9309204414137682E-005
   1.8849555921538759        2.8100000000000001        9.6100000000000012       -2.3039113850234541E-006   4.4019037332730027E-005
   1.8849555921538759        2.8100000000000001        10.010000000000000       -1.2764635556196859E-006   3.9530607896375655E-005
   1.8849555921538759        3.2100000000000000        1.0000000000000000E-002   6.0723834728205557E-005   4.7655341018905076E-007
   1.8849555921538759        3.2100000000000000       0.41000000000000003        2.1608979978038042E-003   1.6995336080285179E-005
   1.8849555921538759        3.2100000000000000       0.81000000000000005        3.0633292068711323E-003   2.4560835170880613E-005
   1.8849555921538759        3.2100000000000000        1.2100000000000002        2.7907723682436014E-003   3.4979599886382368E-005
   1.8849555921538759        3.2100000000000000        1.6100000000000001        2.0345401338772821E-003   3.7180147205126032E-005
   1.8849555921538759        3.2100000000000000        2.0099999999999998        1.2351892251845882E-003   3.9562071206508184E-005
   1.8849555921538759        3.2100000000000000        2.4100000000000001        6.3412644466408230E-004   4.4756740422313437E-005
   1.8849555921538759        3.2100000000000000        2.8100000000000001        1.3834460360251767E-004   4.5759623452647398E-005
   1.8849555921538759        3.2100000000000000        3.2100000000000000       -1.1219933999532427E-004   4.9042383997877565E-005
   1.8849555921538759        3.2100000000000000        3.6099999999999999       -2.7859053326012660E-004   4.6385961291355372E-005
   1.8849555921538759        3.2100000000000000        4.0099999999999998       -2.3368118934746459E-004   4.3625579675889344E-005
   1.8849555921538759        3.2100000000000000        4.4100000000000001       -2.4341666694330306E-004   4.2158383616316737E-005
   1.8849555921538759        3.2100000000000000        4.8100000000000005       -1.5965370752144697E-004   4.3020973501911317E-005
   1.8849555921538759        3.2100000000000000        5.2100000000000000       -2.4414012950297624E-004   4.4506350536200127E-005
   1.8849555921538759        3.2100000000000000        5.6100000000000003       -1.9492793975452521E-004   4.3724953087432676E-005
   1.8849555921538759        3.2100000000000000        6.0099999999999998       -1.7534260883122704E-004   4.5826820500332978E-005
   1.8849555921538759        3.2100000000000000        6.4100000000000001       -1.6603032329699864E-004   4.9235074173471007E-005
   1.8849555921538759        3.2100000000000000        6.8100000000000005       -3.7758744110446688E-005   4.3074347898601889E-005
   1.8849555921538759        3.2100000000000000        7.2100000000000000       -9.3702032969027239E-005   4.3848569475944826E-005
   1.8849555921538759        3.2100000000000000        7.6100000000000003       -1.4204995619029222E-005   4.8516386361942725E-005
   1.8849555921538759        3.2100000000000000        8.0099999999999998       -2.8245601270634716E-005   4.4871528045875910E-005
   1.8849555921538759        3.2100000000000000        8.4100000000000001       -4.4403310061001994E-005   4.8153380325349161E-005
   1.8849555921538759        3.2100000000000000        8.8100000000000005       -1.6301005436869700E-005   4.5489983304929564E-005
   1.8849555921538759        3.2100000000000000        9.2100000000000009        5.0741842362136093E-005   4.8078376881687726E-005
   1.8849555921538759        3.2100000000000000        9.6100000000000012       -8.6785065401583600E-006   4.3126678404791375E-005
   1.8849555921538759        3.2100000000000000        10.010000000000000        2.8335230829064175E-005   4.3713837981556385E-005
   1.8849555921538759        3.6099999999999999        1.0000000000000000E-002   5.7140529597309649E-005   5.9699709842778109E-007
   1.8849555921538759        3.6099999999999999       0.41000000000000003        2.0796120015548654E-003   1.5984662882777106E-005
   1.8849555921538759        3.6099999999999999       0.81000000000000005        3.0092054801435664E-003   3.0472414942142931E-005
   1.8849555921538759        3.6099999999999999        1.2100000000000002        2.8301737951769565E-003   3.5227887256533455E-005
   1.8849555921538759        3.6099999999999999        1.6100000000000001        2.1052008772377978E-003   4.0669893788867279E-005
   1.8849555921538759        3.6099999999999999        2.0099999999999998        1.2864186992386187E-003   4.9849575392761672E-005
   1.8849555921538759        3.6099999999999999        2.4100000000000001        6.0055280009917221E-004   4.6249940716182236E-005
   1.8849555921538759        3.6099999999999999        2.8100000000000001        1.3639146059556156E-004   4.6025385149783737E-005
   1.8849555921538759        3.6099999999999999        3.2100000000000000       -1.0533825867006886E-004   4.9346791194769563E-005
   1.8849555921538759        3.6099999999999999        3.6099999999999999       -2.8840903178887031E-004   4.6990472276984572E-005
   1.8849555921538759        3.6099999999999999        4.0099999999999998       -3.2478856101470969E-004   4.9143728426692995E-005
   1.8849555921538759        3.6099999999999999        4.4100000000000001       -3.5026950960882509E-004   4.9177761084635195E-005
   1.8849555921538759        3.6099999999999999        4.8100000000000005       -2.7458829759625150E-004   5.0732563103934719E-005
   1.8849555921538759        3.6099999999999999        5.2100000000000000       -3.2007578639175999E-004   4.5616624226001535E-005
   1.8849555921538759        3.6099999999999999        5.6100000000000003       -2.7177582872663509E-004   4.9219714360557115E-005
   1.8849555921538759        3.6099999999999999        6.0099999999999998       -1.8292585768856092E-004   5.0716837884867961E-005
   1.8849555921538759        3.6099999999999999        6.4100000000000001       -1.2918138828764769E-004   5.1332751111832191E-005
   1.8849555921538759        3.6099999999999999        6.8100000000000005       -8.9755560973844576E-005   4.9188018233389473E-005
   1.8849555921538759        3.6099999999999999        7.2100000000000000       -2.2640296042463577E-004   5.3341607453682153E-005
   1.8849555921538759        3.6099999999999999        7.6100000000000003        9.9361688709986906E-007   4.9151951183381500E-005
   1.8849555921538759        3.6099999999999999        8.0099999999999998       -1.1615258128305119E-004   4.8599616475319645E-005
   1.8849555921538759        3.6099999999999999        8.4100000000000001        3.2796403102486431E-005   5.1713171623288095E-005
   1.8849555921538759        3.6099999999999999        8.8100000000000005       -8.8626247321587060E-006   5.1041995981734892E-005
   1.8849555921538759        3.6099999999999999        9.2100000000000009        9.3124944073623271E-005   5.1350379097849305E-005
   1.8849555921538759        3.6099999999999999        9.6100000000000012        1.6351052806086597E-005   5.0796829584694172E-005
   1.8849555921538759        3.6099999999999999        10.010000000000000       -3.5663919008104379E-006   4.9579453082129860E-005
   1.8849555921538759        4.0099999999999998        1.0000000000000000E-002   5.0816461212792014E-005   5.9843716691008099E-007
   1.8849555921538759        4.0099999999999998       0.41000000000000003        1.9453087954114782E-003   1.9436356955068675E-005
   1.8849555921538759        4.0099999999999998       0.81000000000000005        2.7776313058613627E-003   3.3951135737845925E-005
   1.8849555921538759        4.0099999999999998        1.2100000000000002        2.7071940579795296E-003   4.1414309305650401E-005
   1.8849555921538759        4.0099999999999998        1.6100000000000001        2.0519495971962768E-003   4.4798685793988072E-005
   1.8849555921538759        4.0099999999999998        2.0099999999999998        1.2492988461709344E-003   4.8398629617584509E-005
   1.8849555921538759        4.0099999999999998        2.4100000000000001        5.1195542182724168E-004   5.0355133950403539E-005
   1.8849555921538759        4.0099999999999998        2.8100000000000001        5.7296250442381814E-005   4.9225363023722273E-005
   1.8849555921538759        4.0099999999999998        3.2100000000000000       -2.6493027301988141E-004   5.5626051724416443E-005
   1.8849555921538759        4.0099999999999998        3.6099999999999999       -3.1344649346019550E-004   5.4074635985612485E-005
   1.8849555921538759        4.0099999999999998        4.0099999999999998       -3.1055429524115438E-004   5.7363479025108167E-005
   1.8849555921538759        4.0099999999999998        4.4100000000000001       -4.0053745100006175E-004   5.7667859291538818E-005
   1.8849555921538759        4.0099999999999998        4.8100000000000005       -3.8403638427929554E-004   5.0866854437305018E-005
   1.8849555921538759        4.0099999999999998        5.2100000000000000       -3.0437418063182904E-004   5.2688900103725855E-005
   1.8849555921538759        4.0099999999999998        5.6100000000000003       -2.5951810891908412E-004   5.4943954330575386E-005
   1.8849555921538759        4.0099999999999998        6.0099999999999998       -2.4182592780601638E-004   5.1409235555990737E-005
   1.8849555921538759        4.0099999999999998        6.4100000000000001       -2.0334496225714462E-004   5.2759440932723223E-005
   1.8849555921538759        4.0099999999999998        6.8100000000000005       -1.1085435819072318E-004   5.5200749241181419E-005
   1.8849555921538759        4.0099999999999998        7.2100000000000000       -2.4927335446745573E-005   5.3959136430333363E-005
   1.8849555921538759        4.0099999999999998        7.6100000000000003       -7.3035053436991724E-005   6.0617983614412860E-005
   1.8849555921538759        4.0099999999999998        8.0099999999999998       -5.7329823489342478E-005   5.4919893331849081E-005
   1.8849555921538759        4.0099999999999998        8.4100000000000001       -1.7730082356776700E-005   5.1698306220142232E-005
   1.8849555921538759        4.0099999999999998        8.8100000000000005       -1.8329329765104482E-004   5.4346529708880313E-005
   1.8849555921538759        4.0099999999999998        9.2100000000000009       -6.2635209604905358E-005   5.4183460485409874E-005
   1.8849555921538759        4.0099999999999998        9.6100000000000012        2.8434383962592907E-005   5.7256717135171588E-005
   1.8849555921538759        4.0099999999999998        10.010000000000000        2.0711263914931886E-005   5.5850587920269620E-005
   1.8849555921538759        4.4100000000000001        1.0000000000000000E-002   4.4650617424353602E-005   7.1981262499604746E-007
   1.8849555921538759        4.4100000000000001       0.41000000000000003        1.6855156675452407E-003   2.1394731023490553E-005
   1.8849555921538759        4.4100000000000001       0.81000000000000005        2.5274321846365691E-003   3.3147458746967578E-005
   1.8849555921538759        4.4100000000000001        1.2100000000000002        2.3926706698270310E-003   4.7084199383321050E-005
   1.8849555921538759        4.4100000000000001        1.6100000000000001        1.8998447864757417E-003   4.6244252773906380E-005
   1.8849555921538759        4.4100000000000001        2.0099999999999998        1.2141717398293206E-003   5.2151935510748880E-005
   1.8849555921538759        4.4100000000000001        2.4100000000000001        4.4241675031538101E-004   5.1593571460832504E-005
   1.8849555921538759        4.4100000000000001        2.8100000000000001       -6.6616957572749772E-005   5.8044119171942437E-005
   1.8849555921538759        4.4100000000000001        3.2100000000000000       -3.4335058590158969E-004   5.4328991540295933E-005
   1.8849555921538759        4.4100000000000001        3.6099999999999999       -4.1137917653988478E-004   5.6695926338928245E-005
   1.8849555921538759        4.4100000000000001        4.0099999999999998       -4.5575608837642307E-004   5.6783781104052324E-005
   1.8849555921538759        4.4100000000000001        4.4100000000000001       -4.2873945511375211E-004   5.7531161693439517E-005
   1.8849555921538759        4.4100000000000001        4.8100000000000005       -5.1554566406106282E-004   6.0117817080260623E-005
   1.8849555921538759        4.4100000000000001        5.2100000000000000       -4.3121688440295034E-004   5.9338845651615316E-005
   1.8849555921538759        4.4100000000000001        5.6100000000000003       -2.9713668115270063E-004   5.8509158984328169E-005
   1.8849555921538759        4.4100000000000001        6.0099999999999998       -1.8129682023109830E-004   5.5868963165066279E-005
   1.8849555921538759        4.4100000000000001        6.4100000000000001       -2.6388273134086754E-004   5.7607249416411616E-005
   1.8849555921538759        4.4100000000000001        6.8100000000000005       -2.2683382216800386E-004   6.1348205149796832E-005
   1.8849555921538759        4.4100000000000001        7.2100000000000000       -5.9130181725289349E-005   5.9419370306530267E-005
   1.8849555921538759        4.4100000000000001        7.6100000000000003       -1.3662311293921408E-004   5.6515482488359308E-005
   1.8849555921538759        4.4100000000000001        8.0099999999999998        7.0570957701203704E-006   5.6421025175775907E-005
   1.8849555921538759        4.4100000000000001        8.4100000000000001       -6.6897830379391284E-006   6.2670628409362125E-005
   1.8849555921538759        4.4100000000000001        8.8100000000000005       -7.7552713581815062E-005   6.7602882786002726E-005
   1.8849555921538759        4.4100000000000001        9.2100000000000009       -8.3294158673563254E-005   5.9256600732787147E-005
   1.8849555921538759        4.4100000000000001        9.6100000000000012        6.3038392396439332E-005   5.8157064218786382E-005
   1.8849555921538759        4.4100000000000001        10.010000000000000        4.3629184124460862E-005   5.8350624757830921E-005
   1.8849555921538759        4.8100000000000005        1.0000000000000000E-002   3.9044969319024922E-005   8.3880647681998984E-007
   1.8849555921538759        4.8100000000000005       0.41000000000000003        1.4213201620389049E-003   2.1899751373060113E-005
   1.8849555921538759        4.8100000000000005       0.81000000000000005        2.1730640308473040E-003   3.7881813506743074E-005
   1.8849555921538759        4.8100000000000005        1.2100000000000002        2.1819082115715734E-003   4.5613455989355140E-005
   1.8849555921538759        4.8100000000000005        1.6100000000000001        1.6817316209778183E-003   5.3031994257679505E-005
   1.8849555921538759        4.8100000000000005        2.0099999999999998        1.0725575895861603E-003   5.2832544502490552E-005
   1.8849555921538759        4.8100000000000005        2.4100000000000001        3.5078430897763914E-004   6.3054567671688786E-005
   1.8849555921538759        4.8100000000000005        2.8100000000000001       -6.9058796694352337E-005   6.2871424618337821E-005
   1.8849555921538759        4.8100000000000005        3.2100000000000000       -3.8485407584105388E-004   6.0434787304925583E-005
   1.8849555921538759        4.8100000000000005        3.6099999999999999       -5.1360898142225730E-004   6.1630255720974714E-005
   1.8849555921538759        4.8100000000000005        4.0099999999999998       -5.0101131166651800E-004   5.9447542407070568E-005
   1.8849555921538759        4.8100000000000005        4.4100000000000001       -5.0010968816893676E-004   6.0385542554446030E-005
   1.8849555921538759        4.8100000000000005        4.8100000000000005       -5.4092154129062786E-004   6.6421642691572697E-005
   1.8849555921538759        4.8100000000000005        5.2100000000000000       -4.1251976462429126E-004   6.0210484709684690E-005
   1.8849555921538759        4.8100000000000005        5.6100000000000003       -2.8848760107534182E-004   6.1697259199949267E-005
   1.8849555921538759        4.8100000000000005        6.0099999999999998       -2.4604650951878755E-004   6.1711900071270682E-005
   1.8849555921538759        4.8100000000000005        6.4100000000000001       -2.4338079291556477E-004   6.3292825521677102E-005
   1.8849555921538759        4.8100000000000005        6.8100000000000005       -1.5315042906756090E-004   6.6602629678185390E-005
   1.8849555921538759        4.8100000000000005        7.2100000000000000       -1.8167368709976205E-004   6.5423158933785349E-005
   1.8849555921538759        4.8100000000000005        7.6100000000000003       -1.6347215629054811E-004   6.4186002284021969E-005
   1.8849555921538759        4.8100000000000005        8.0099999999999998       -1.5769207876801367E-004   6.0474570772337323E-005
   1.8849555921538759        4.8100000000000005        8.4100000000000001       -9.1561886884679953E-005   6.3609279331911965E-005
   1.8849555921538759        4.8100000000000005        8.8100000000000005       -1.4053411844135172E-004   7.2095302688597514E-005
   1.8849555921538759        4.8100000000000005        9.2100000000000009        2.1548838610921954E-005   6.5683299651978484E-005
   1.8849555921538759        4.8100000000000005        9.6100000000000012       -1.9171348788295910E-005   6.3504481763773806E-005
   1.8849555921538759        4.8100000000000005        10.010000000000000       -6.2263084717394975E-005   6.4003994755344032E-005
   1.8849555921538759        5.2100000000000000        1.0000000000000000E-002   3.1180106697357793E-005   7.3910014083227544E-007
   1.8849555921538759        5.2100000000000000       0.41000000000000003        1.1496726651398128E-003   2.5675241631193435E-005
   1.8849555921538759        5.2100000000000000       0.81000000000000005        1.8423010582194639E-003   4.0101795477811390E-005
   1.8849555921538759        5.2100000000000000        1.2100000000000002        1.7440808790849338E-003   4.7975340872902754E-005
   1.8849555921538759        5.2100000000000000        1.6100000000000001        1.4984862228761288E-003   5.8433822445736069E-005
   1.8849555921538759        5.2100000000000000        2.0099999999999998        8.4087491854899709E-004   6.4326752295069644E-005
   1.8849555921538759        5.2100000000000000        2.4100000000000001        1.5468195353969975E-004   6.2446472685003245E-005
   1.8849555921538759        5.2100000000000000        2.8100000000000001       -1.4827635920035262E-004   6.6107613395233663E-005
   1.8849555921538759        5.2100000000000000        3.2100000000000000       -4.4430254663651209E-004   6.0604589193007193E-005
   1.8849555921538759        5.2100000000000000        3.6099999999999999       -6.3248920194039536E-004   6.6677632660088853E-005
   1.8849555921538759        5.2100000000000000        4.0099999999999998       -6.6062762549664211E-004   6.5404216712440825E-005
   1.8849555921538759        5.2100000000000000        4.4100000000000001       -6.0433239143130031E-004   6.2195087291152466E-005
   1.8849555921538759        5.2100000000000000        4.8100000000000005       -5.4299123999101018E-004   7.2391189412621294E-005
   1.8849555921538759        5.2100000000000000        5.2100000000000000       -4.0277158493450411E-004   7.5829589816811936E-005
   1.8849555921538759        5.2100000000000000        5.6100000000000003       -3.4192617615064886E-004   6.8326807525154583E-005
   1.8849555921538759        5.2100000000000000        6.0099999999999998       -2.8713104685721422E-004   6.7555540729868745E-005
   1.8849555921538759        5.2100000000000000        6.4100000000000001       -4.1307951719954172E-004   7.0743276795496093E-005
   1.8849555921538759        5.2100000000000000        6.8100000000000005       -2.2064073991488254E-004   6.7537507661665229E-005
   1.8849555921538759        5.2100000000000000        7.2100000000000000       -2.3853839113490886E-004   6.9688374645925490E-005
   1.8849555921538759        5.2100000000000000        7.6100000000000003       -1.3742914207903241E-004   6.6639281971692276E-005
   1.8849555921538759        5.2100000000000000        8.0099999999999998       -1.4979425090861414E-004   6.7022290230591428E-005
   1.8849555921538759        5.2100000000000000        8.4100000000000001       -2.0636716853294373E-004   6.7884739730999887E-005
   1.8849555921538759        5.2100000000000000        8.8100000000000005       -2.5182296218681527E-004   6.6110651648420922E-005
   1.8849555921538759        5.2100000000000000        9.2100000000000009        4.6677306462073052E-005   6.7718668330162877E-005
   1.8849555921538759        5.2100000000000000        9.6100000000000012       -2.5824730574655963E-005   6.7529638891132351E-005
   1.8849555921538759        5.2100000000000000        10.010000000000000        4.8137526115781363E-005   7.3587618644265209E-005
   1.8849555921538759        5.6100000000000003        1.0000000000000000E-002   2.4868267494324522E-005   7.7315527755450688E-007
   1.8849555921538759        5.6100000000000003       0.41000000000000003        9.7229604216790544E-004   2.6972023482672396E-005
   1.8849555921538759        5.6100000000000003       0.81000000000000005        1.4882976374617080E-003   4.2222388562790853E-005
   1.8849555921538759        5.6100000000000003        1.2100000000000002        1.4291795715479993E-003   4.9610997263072253E-005
   1.8849555921538759        5.6100000000000003        1.6100000000000001        1.0602160004099406E-003   5.7468897145941208E-005
   1.8849555921538759        5.6100000000000003        2.0099999999999998        5.8670364281503281E-004   5.8335076321888889E-005
   1.8849555921538759        5.6100000000000003        2.4100000000000001       -6.9929024436042763E-005   6.8551024568170863E-005
   1.8849555921538759        5.6100000000000003        2.8100000000000001       -4.0135364778283575E-004   7.2900990106867651E-005
   1.8849555921538759        5.6100000000000003        3.2100000000000000       -8.4588821754171895E-004   6.6013011452374469E-005
   1.8849555921538759        5.6100000000000003        3.6099999999999999       -7.7879370893874317E-004   6.6921618639948844E-005
   1.8849555921538759        5.6100000000000003        4.0099999999999998       -7.2163715737719354E-004   7.1523286031218770E-005
   1.8849555921538759        5.6100000000000003        4.4100000000000001       -7.3062049620302493E-004   6.6456456320032964E-005
   1.8849555921538759        5.6100000000000003        4.8100000000000005       -7.2803182305254547E-004   6.6870913490371455E-005
   1.8849555921538759        5.6100000000000003        5.2100000000000000       -4.7580411364161654E-004   7.7490667160096650E-005
   1.8849555921538759        5.6100000000000003        5.6100000000000003       -4.6023327040059991E-004   7.0150952058950757E-005
   1.8849555921538759        5.6100000000000003        6.0099999999999998       -2.7580901170782792E-004   6.9466015007779879E-005
   1.8849555921538759        5.6100000000000003        6.4100000000000001       -2.3837722193590505E-004   7.6264801342062843E-005
   1.8849555921538759        5.6100000000000003        6.8100000000000005       -1.0862583837067008E-004   6.9976903087059719E-005
   1.8849555921538759        5.6100000000000003        7.2100000000000000       -1.5691910667022194E-004   7.2535682571249558E-005
   1.8849555921538759        5.6100000000000003        7.6100000000000003       -2.5235986454677376E-004   6.9351685140288627E-005
   1.8849555921538759        5.6100000000000003        8.0099999999999998       -1.0620809592915780E-004   7.6067201396486092E-005
   1.8849555921538759        5.6100000000000003        8.4100000000000001       -1.9022404086581837E-004   7.3411686090798898E-005
   1.8849555921538759        5.6100000000000003        8.8100000000000005       -1.0244911352519397E-004   7.1083746873514014E-005
   1.8849555921538759        5.6100000000000003        9.2100000000000009       -3.4370625625124993E-005   7.0098994994398687E-005
   1.8849555921538759        5.6100000000000003        9.6100000000000012       -7.9109864759527320E-006   7.7372505742847887E-005
   1.8849555921538759        5.6100000000000003        10.010000000000000       -4.2399171943367054E-005   7.1045091714025570E-005
   1.8849555921538759        6.0099999999999998        1.0000000000000000E-002   1.9153156247125330E-005   8.3141050582001067E-007
   1.8849555921538759        6.0099999999999998       0.41000000000000003        7.6828235646251620E-004   2.7886746485671664E-005
   1.8849555921538759        6.0099999999999998       0.81000000000000005        1.0582640877357739E-003   4.4435300873654188E-005
   1.8849555921538759        6.0099999999999998        1.2100000000000002        9.6554313012288276E-004   5.8132116733416944E-005
   1.8849555921538759        6.0099999999999998        1.6100000000000001        7.7770684946509090E-004   5.8028730255274125E-005
   1.8849555921538759        6.0099999999999998        2.0099999999999998        3.0060957504795654E-004   6.4613259224017183E-005
   1.8849555921538759        6.0099999999999998        2.4100000000000001       -2.2849992750176670E-004   6.9342668875153169E-005
   1.8849555921538759        6.0099999999999998        2.8100000000000001       -5.8113051211655295E-004   6.8717082905893101E-005
   1.8849555921538759        6.0099999999999998        3.2100000000000000       -6.5802322991543412E-004   6.2789086849706447E-005
   1.8849555921538759        6.0099999999999998        3.6099999999999999       -8.4260635808233416E-004   7.0505214884177824E-005
   1.8849555921538759        6.0099999999999998        4.0099999999999998       -8.9687493017462806E-004   7.2431614721797199E-005
   1.8849555921538759        6.0099999999999998        4.4100000000000001       -6.8326703443671974E-004   8.0181310791103096E-005
   1.8849555921538759        6.0099999999999998        4.8100000000000005       -7.6066122310034759E-004   7.4671176242097878E-005
   1.8849555921538759        6.0099999999999998        5.2100000000000000       -6.2302139581224406E-004   7.4297010977538157E-005
   1.8849555921538759        6.0099999999999998        5.6100000000000003       -5.9963767987003015E-004   7.5964414892787003E-005
   1.8849555921538759        6.0099999999999998        6.0099999999999998       -3.7457271888974801E-004   7.7571040456315469E-005
   1.8849555921538759        6.0099999999999998        6.4100000000000001       -4.0232814294267709E-004   6.7200431531413908E-005
   1.8849555921538759        6.0099999999999998        6.8100000000000005       -3.4756884961209268E-004   7.7976320940894615E-005
   1.8849555921538759        6.0099999999999998        7.2100000000000000       -3.0481538049221938E-004   7.7282423359359014E-005
   1.8849555921538759        6.0099999999999998        7.6100000000000003       -1.8758724953091697E-004   7.6678019327394923E-005
   1.8849555921538759        6.0099999999999998        8.0099999999999998       -1.4786413925037167E-004   7.6945089925717036E-005
   1.8849555921538759        6.0099999999999998        8.4100000000000001       -9.9798729649142208E-005   7.8732679456358626E-005
   1.8849555921538759        6.0099999999999998        8.8100000000000005       -1.6751253670916128E-004   7.4027025296900223E-005
   1.8849555921538759        6.0099999999999998        9.2100000000000009       -1.4922743344190581E-004   8.0914232419474418E-005
   1.8849555921538759        6.0099999999999998        9.6100000000000012       -7.0090565082253601E-005   7.8707223305990958E-005
   1.8849555921538759        6.0099999999999998        10.010000000000000       -7.9438117698404348E-005   7.7691950584150970E-005
   1.8849555921538759        6.4100000000000001        1.0000000000000000E-002   1.3574492379132725E-005   7.9742465188686969E-007
   1.8849555921538759        6.4100000000000001       0.41000000000000003        5.4486937045842719E-004   2.8856291916025968E-005
   1.8849555921538759        6.4100000000000001       0.81000000000000005        7.4616663253976887E-004   4.5080658397998178E-005
   1.8849555921538759        6.4100000000000001        1.2100000000000002        7.4846509638317664E-004   5.7963547633729733E-005
   1.8849555921538759        6.4100000000000001        1.6100000000000001        2.6069366269620265E-004   6.3960352442836096E-005
   1.8849555921538759        6.4100000000000001        2.0099999999999998        3.6127027881889961E-005   7.1567605907150029E-005
   1.8849555921538759        6.4100000000000001        2.4100000000000001       -3.0205215449809203E-004   6.4773156665566802E-005
   1.8849555921538759        6.4100000000000001        2.8100000000000001       -5.8414931532689150E-004   7.2589035590739305E-005
   1.8849555921538759        6.4100000000000001        3.2100000000000000       -8.4104985651779025E-004   7.8279871055089305E-005
   1.8849555921538759        6.4100000000000001        3.6099999999999999       -8.9411373172102826E-004   7.5308786571475045E-005
   1.8849555921538759        6.4100000000000001        4.0099999999999998       -9.2711039104532620E-004   7.6856846131670287E-005
   1.8849555921538759        6.4100000000000001        4.4100000000000001       -8.3317359729190462E-004   8.0214570101745856E-005
   1.8849555921538759        6.4100000000000001        4.8100000000000005       -8.0354452839951479E-004   8.3845337590770803E-005
   1.8849555921538759        6.4100000000000001        5.2100000000000000       -5.7481440279187666E-004   7.6788338059107235E-005
   1.8849555921538759        6.4100000000000001        5.6100000000000003       -5.6225034884124737E-004   7.6894632555647686E-005
   1.8849555921538759        6.4100000000000001        6.0099999999999998       -4.8909184721814599E-004   7.2815416996053274E-005
   1.8849555921538759        6.4100000000000001        6.4100000000000001       -3.7695093021459467E-004   8.6989260168605833E-005
   1.8849555921538759        6.4100000000000001        6.8100000000000005       -1.6923053846471556E-004   8.0384690974728655E-005
   1.8849555921538759        6.4100000000000001        7.2100000000000000       -2.4731531373577999E-004   7.8370764603623535E-005
   1.8849555921538759        6.4100000000000001        7.6100000000000003       -1.0314475176194228E-004   8.0497856647213545E-005
   1.8849555921538759        6.4100000000000001        8.0099999999999998       -3.2044239399717749E-004   7.7385747856683392E-005
   1.8849555921538759        6.4100000000000001        8.4100000000000001       -6.1097799819044790E-005   8.1068843816275781E-005
   1.8849555921538759        6.4100000000000001        8.8100000000000005       -6.5955601341936005E-005   7.6854404493225948E-005
   1.8849555921538759        6.4100000000000001        9.2100000000000009       -3.5834212290315890E-005   7.7281083011698610E-005
   1.8849555921538759        6.4100000000000001        9.6100000000000012       -4.4382130578082570E-005   7.8839049590725347E-005
   1.8849555921538759        6.4100000000000001        10.010000000000000        8.4297438448275132E-005   8.7300594133074723E-005
   1.8849555921538759        6.8100000000000005        1.0000000000000000E-002   7.9794225507274311E-006   8.8499556056214399E-007
   1.8849555921538759        6.8100000000000005       0.41000000000000003        3.4622217877402556E-004   3.1348920276333524E-005
   1.8849555921538759        6.8100000000000005       0.81000000000000005        4.7560459066432883E-004   4.9443574067740021E-005
   1.8849555921538759        6.8100000000000005        1.2100000000000002        5.2996005220808671E-004   6.1076323415086008E-005
   1.8849555921538759        6.8100000000000005        1.6100000000000001        2.3310480868111603E-004   6.3634287362707083E-005
   1.8849555921538759        6.8100000000000005        2.0099999999999998       -2.6008052028912541E-004   6.8500695987833797E-005
   1.8849555921538759        6.8100000000000005        2.4100000000000001       -3.9221265925364898E-004   7.7899683357863427E-005
   1.8849555921538759        6.8100000000000005        2.8100000000000001       -6.3693822847814220E-004   8.0277442722345130E-005
   1.8849555921538759        6.8100000000000005        3.2100000000000000       -7.9703027289600875E-004   7.3848173022312964E-005
   1.8849555921538759        6.8100000000000005        3.6099999999999999       -9.0932702208336392E-004   7.9545973252755770E-005
   1.8849555921538759        6.8100000000000005        4.0099999999999998       -1.0862414553403038E-003   7.8482632773063912E-005
   1.8849555921538759        6.8100000000000005        4.4100000000000001       -8.4379909720019527E-004   8.4944193358399555E-005
   1.8849555921538759        6.8100000000000005        4.8100000000000005       -1.0018853516208636E-003   8.4482541023783521E-005
   1.8849555921538759        6.8100000000000005        5.2100000000000000       -7.7991123480805667E-004   7.5286163533191475E-005
   1.8849555921538759        6.8100000000000005        5.6100000000000003       -4.0359448134151944E-004   7.9249191276871593E-005
   1.8849555921538759        6.8100000000000005        6.0099999999999998       -5.9211561078757909E-004   8.0944800147209669E-005
   1.8849555921538759        6.8100000000000005        6.4100000000000001       -3.1822370650095438E-004   8.4331663911274741E-005
   1.8849555921538759        6.8100000000000005        6.8100000000000005       -3.6475944470704472E-004   8.5546331162318065E-005
   1.8849555921538759        6.8100000000000005        7.2100000000000000       -1.5542227493185067E-004   7.9605323950631695E-005
   1.8849555921538759        6.8100000000000005        7.6100000000000003       -1.2805677939540480E-004   7.9594442216750927E-005
   1.8849555921538759        6.8100000000000005        8.0099999999999998       -1.8428634540189882E-004   8.5322374063990416E-005
   1.8849555921538759        6.8100000000000005        8.4100000000000001       -1.8970543011902582E-004   8.3657095164643217E-005
   1.8849555921538759        6.8100000000000005        8.8100000000000005       -6.0147668876880118E-005   8.3199421789720027E-005
   1.8849555921538759        6.8100000000000005        9.2100000000000009       -8.1890492854069544E-005   7.8804378697398201E-005
   1.8849555921538759        6.8100000000000005        9.6100000000000012        1.2221346354166007E-005   8.6036558596345558E-005
   1.8849555921538759        6.8100000000000005        10.010000000000000       -1.0185205522836017E-005   8.2611488385891691E-005
   1.8849555921538759        7.2100000000000000        1.0000000000000000E-002   6.3751659550156250E-006   8.8809287664277456E-007
   1.8849555921538759        7.2100000000000000       0.41000000000000003        1.8269410543006928E-004   2.9948914757662940E-005
   1.8849555921538759        7.2100000000000000       0.81000000000000005        2.7529386911259826E-004   5.2136940128768810E-005
   1.8849555921538759        7.2100000000000000        1.2100000000000002        1.0170727216518077E-004   6.3069379853756606E-005
   1.8849555921538759        7.2100000000000000        1.6100000000000001       -9.8617565456870178E-005   6.7686106902393217E-005
   1.8849555921538759        7.2100000000000000        2.0099999999999998       -4.7986883526838857E-004   7.7151190322041703E-005
   1.8849555921538759        7.2100000000000000        2.4100000000000001       -7.3929098257633321E-004   7.5247605686970298E-005
   1.8849555921538759        7.2100000000000000        2.8100000000000001       -9.4857284519302479E-004   7.5537092245012497E-005
   1.8849555921538759        7.2100000000000000        3.2100000000000000       -1.0521802503721878E-003   8.1695666401462519E-005
   1.8849555921538759        7.2100000000000000        3.6099999999999999       -1.0818543463690026E-003   7.9422108974681763E-005
   1.8849555921538759        7.2100000000000000        4.0099999999999998       -1.0692258396798745E-003   8.8099666129359149E-005
   1.8849555921538759        7.2100000000000000        4.4100000000000001       -1.0124550673980129E-003   8.0346508767500452E-005
   1.8849555921538759        7.2100000000000000        4.8100000000000005       -9.5519989039139939E-004   7.8861076454359217E-005
   1.8849555921538759        7.2100000000000000        5.2100000000000000       -7.1395655235902643E-004   8.9950356355985618E-005
   1.8849555921538759        7.2100000000000000        5.6100000000000003       -5.2761782029322470E-004   8.4936403768078178E-005
   1.8849555921538759        7.2100000000000000        6.0099999999999998       -4.6479111772552788E-004   8.3660263955243142E-005
   1.8849555921538759        7.2100000000000000        6.4100000000000001       -5.7443639781635191E-004   8.1946755940143006E-005
   1.8849555921538759        7.2100000000000000        6.8100000000000005       -3.1622412565664550E-004   8.3051323572190920E-005
   1.8849555921538759        7.2100000000000000        7.2100000000000000       -3.3629069378510678E-004   8.4334092914844448E-005
   1.8849555921538759        7.2100000000000000        7.6100000000000003       -6.6039223190282183E-005   9.1843597228896147E-005
   1.8849555921538759        7.2100000000000000        8.0099999999999998       -1.6708447132137658E-004   8.3824026354429018E-005
   1.8849555921538759        7.2100000000000000        8.4100000000000001        1.0284140143108668E-004   8.4980342212600274E-005
   1.8849555921538759        7.2100000000000000        8.8100000000000005        7.6087032424728245E-005   8.2961459218666505E-005
   1.8849555921538759        7.2100000000000000        9.2100000000000009       -1.7193758334094658E-004   9.0087260109924708E-005
   1.8849555921538759        7.2100000000000000        9.6100000000000012       -2.2361153707871042E-006   8.7230723623059277E-005
   1.8849555921538759        7.2100000000000000        10.010000000000000       -5.0955028318915886E-005   8.5272391330457723E-005
   1.8849555921538759        7.6100000000000003        1.0000000000000000E-002   1.8264374107235647E-006   9.4108071397560429E-007
   1.8849555921538759        7.6100000000000003       0.41000000000000003        4.8549796855540576E-005   3.4089467663399548E-005
   1.8849555921538759        7.6100000000000003       0.81000000000000005        2.7876613351904082E-005   5.2053506444007795E-005
   1.8849555921538759        7.6100000000000003        1.2100000000000002       -3.9656228118007205E-005   6.6908260712960447E-005
   1.8849555921538759        7.6100000000000003        1.6100000000000001       -1.8641392701398014E-004   7.5119626561626039E-005
   1.8849555921538759        7.6100000000000003        2.0099999999999998       -6.4314892412946844E-004   7.7817170807621320E-005
   1.8849555921538759        7.6100000000000003        2.4100000000000001       -7.3687238978260297E-004   7.8096903713222168E-005
   1.8849555921538759        7.6100000000000003        2.8100000000000001       -8.3832308697464144E-004   8.4146864423567628E-005
   1.8849555921538759        7.6100000000000003        3.2100000000000000       -9.3459547730582017E-004   8.2341943813330282E-005
   1.8849555921538759        7.6100000000000003        3.6099999999999999       -1.2092450494206413E-003   8.5168749797878132E-005
   1.8849555921538759        7.6100000000000003        4.0099999999999998       -9.8168591747168927E-004   8.7110180147718138E-005
   1.8849555921538759        7.6100000000000003        4.4100000000000001       -1.1990157970575234E-003   8.3783920915843414E-005
   1.8849555921538759        7.6100000000000003        4.8100000000000005       -8.3789953263796967E-004   9.3354365662296924E-005
   1.8849555921538759        7.6100000000000003        5.2100000000000000       -7.4448242650127579E-004   9.0740739172245156E-005
   1.8849555921538759        7.6100000000000003        5.6100000000000003       -7.5737316595062053E-004   8.8342334516269179E-005
   1.8849555921538759        7.6100000000000003        6.0099999999999998       -7.1168152182261239E-004   8.7860138332318056E-005
   1.8849555921538759        7.6100000000000003        6.4100000000000001       -4.5713422460130976E-004   8.5890106180071415E-005
   1.8849555921538759        7.6100000000000003        6.8100000000000005       -2.8112801659217827E-004   8.5395221814563778E-005
   1.8849555921538759        7.6100000000000003        7.2100000000000000       -4.8846878828259419E-004   8.4394784362331465E-005
   1.8849555921538759        7.6100000000000003        7.6100000000000003       -3.4949575928831518E-004   8.7821719345848118E-005
   1.8849555921538759        7.6100000000000003        8.0099999999999998       -2.3585342791095009E-004   8.5383688349464497E-005
   1.8849555921538759        7.6100000000000003        8.4100000000000001       -3.1806753630368278E-004   8.1487579157278695E-005
   1.8849555921538759        7.6100000000000003        8.8100000000000005       -9.8846375914082708E-005   9.1557798932943393E-005
   1.8849555921538759        7.6100000000000003        9.2100000000000009       -2.2552187002755395E-004   9.2558359893851012E-005
   1.8849555921538759        7.6100000000000003        9.6100000000000012        4.0490758434318211E-005   8.9215123187445520E-005
   1.8849555921538759        7.6100000000000003        10.010000000000000       -9.5496937008208093E-005   8.5937337395657488E-005
   1.8849555921538759        8.0099999999999998        1.0000000000000000E-002  -2.3193474423463698E-007   9.5641289281527412E-007
   1.8849555921538759        8.0099999999999998       0.41000000000000003       -8.4842288651217253E-005   3.2514998732925071E-005
   1.8849555921538759        8.0099999999999998       0.81000000000000005       -4.0446433171662329E-005   5.3451472391013493E-005
   1.8849555921538759        8.0099999999999998        1.2100000000000002       -2.3142460533034321E-004   7.5495575456582025E-005
   1.8849555921538759        8.0099999999999998        1.6100000000000001       -5.0774457915269495E-004   7.1867910401969383E-005
   1.8849555921538759        8.0099999999999998        2.0099999999999998       -6.0874009711874466E-004   7.6617775573455219E-005
   1.8849555921538759        8.0099999999999998        2.4100000000000001       -8.5720947197827216E-004   8.3958816139246244E-005
   1.8849555921538759        8.0099999999999998        2.8100000000000001       -9.2962461096649158E-004   8.3040166706972463E-005
   1.8849555921538759        8.0099999999999998        3.2100000000000000       -1.1835145826215661E-003   8.1668248991138950E-005
   1.8849555921538759        8.0099999999999998        3.6099999999999999       -1.1072158602459176E-003   9.0010959071998401E-005
   1.8849555921538759        8.0099999999999998        4.0099999999999998       -1.0293049172826131E-003   8.7048008627882992E-005
   1.8849555921538759        8.0099999999999998        4.4100000000000001       -1.0255316942593170E-003   8.9978863936421356E-005
   1.8849555921538759        8.0099999999999998        4.8100000000000005       -1.0471064870668826E-003   8.8376690868487278E-005
   1.8849555921538759        8.0099999999999998        5.2100000000000000       -7.6098408370039181E-004   9.2570913667887241E-005
   1.8849555921538759        8.0099999999999998        5.6100000000000003       -6.4914713728649878E-004   8.7778059261528287E-005
   1.8849555921538759        8.0099999999999998        6.0099999999999998       -5.5652809462507116E-004   9.0843210359810433E-005
   1.8849555921538759        8.0099999999999998        6.4100000000000001       -6.2497429505990461E-004   9.2402775323893047E-005
   1.8849555921538759        8.0099999999999998        6.8100000000000005       -4.2645906443388484E-004   8.9528432346998725E-005
   1.8849555921538759        8.0099999999999998        7.2100000000000000       -3.6251409514231523E-004   8.8759362829921390E-005
   1.8849555921538759        8.0099999999999998        7.6100000000000003       -1.3277395611841885E-004   9.4900745347270004E-005
   1.8849555921538759        8.0099999999999998        8.0099999999999998       -3.5302083075506121E-004   9.4954699987538893E-005
   1.8849555921538759        8.0099999999999998        8.4100000000000001       -1.8995563613105040E-004   8.8095243514552655E-005
   1.8849555921538759        8.0099999999999998        8.8100000000000005       -3.1098849423169913E-004   9.2365814967952363E-005
   1.8849555921538759        8.0099999999999998        9.2100000000000009       -5.2265424419018141E-005   9.4729075371878071E-005
   1.8849555921538759        8.0099999999999998        9.6100000000000012       -7.5674522085981415E-005   9.7773242746447388E-005
   1.8849555921538759        8.0099999999999998        10.010000000000000       -1.4135891040628249E-004   9.6548146441345674E-005
   1.8849555921538759        8.4100000000000001        1.0000000000000000E-002  -1.6476137756556698E-006   9.4978701167344466E-007
   1.8849555921538759        8.4100000000000001       0.41000000000000003       -5.7823199780398074E-005   3.3451072546423230E-005
   1.8849555921538759        8.4100000000000001       0.81000000000000005       -7.0945177904456919E-005   5.5796540092505806E-005
   1.8849555921538759        8.4100000000000001        1.2100000000000002       -3.0537667896174257E-004   7.1252724700770979E-005
   1.8849555921538759        8.4100000000000001        1.6100000000000001       -4.6809337005918164E-004   8.1826084071870626E-005
   1.8849555921538759        8.4100000000000001        2.0099999999999998       -8.9506206372035827E-004   8.2303032246103507E-005
   1.8849555921538759        8.4100000000000001        2.4100000000000001       -9.5502462482098820E-004   9.1845481573718524E-005
   1.8849555921538759        8.4100000000000001        2.8100000000000001       -1.1568184083100058E-003   8.5741198165371378E-005
   1.8849555921538759        8.4100000000000001        3.2100000000000000       -1.2786287741534809E-003   8.4767004643372014E-005
   1.8849555921538759        8.4100000000000001        3.6099999999999999       -1.2528723422392902E-003   8.7986191710788690E-005
   1.8849555921538759        8.4100000000000001        4.0099999999999998       -9.3433035640930835E-004   8.8578612564732098E-005
   1.8849555921538759        8.4100000000000001        4.4100000000000001       -1.0380658182109488E-003   9.0967112433960185E-005
   1.8849555921538759        8.4100000000000001        4.8100000000000005       -1.0518838286870333E-003   8.8317761336652117E-005
   1.8849555921538759        8.4100000000000001        5.2100000000000000       -7.2468032749901359E-004   8.5938864778626234E-005
   1.8849555921538759        8.4100000000000001        5.6100000000000003       -7.1197786160114300E-004   9.0276442093125455E-005
   1.8849555921538759        8.4100000000000001        6.0099999999999998       -7.1384416908049683E-004   8.5991731568666794E-005
   1.8849555921538759        8.4100000000000001        6.4100000000000001       -5.0501018002853761E-004   9.1297655710219334E-005
   1.8849555921538759        8.4100000000000001        6.8100000000000005       -4.9083517130301671E-004   9.5461793970210608E-005
   1.8849555921538759        8.4100000000000001        7.2100000000000000       -3.1508939255360676E-004   9.7211668855546904E-005
   1.8849555921538759        8.4100000000000001        7.6100000000000003       -1.1658269289384941E-004   8.6023151802540196E-005
   1.8849555921538759        8.4100000000000001        8.0099999999999998       -3.2526793359132964E-004   8.9336983483150360E-005
   1.8849555921538759        8.4100000000000001        8.4100000000000001       -2.7798501981830099E-004   9.3903042640426263E-005
   1.8849555921538759        8.4100000000000001        8.8100000000000005       -1.9472707894241132E-004   9.4515836994701601E-005
   1.8849555921538759        8.4100000000000001        9.2100000000000009        2.3838186675685148E-005   9.6715700950293222E-005
   1.8849555921538759        8.4100000000000001        9.6100000000000012       -1.8467162757291593E-005   9.5105592430019231E-005
   1.8849555921538759        8.4100000000000001        10.010000000000000        6.3874227248317391E-005   9.2204676362413302E-005
   1.8849555921538759        8.8100000000000005        1.0000000000000000E-002  -3.6072154594470464E-006   9.6226368041058551E-007
   1.8849555921538759        8.8100000000000005       0.41000000000000003       -1.0953035515232476E-004   3.5001823858102926E-005
   1.8849555921538759        8.8100000000000005       0.81000000000000005       -3.1437867481983611E-004   5.9380880708596882E-005
   1.8849555921538759        8.8100000000000005        1.2100000000000002       -3.5189112810104270E-004   7.4225878958373345E-005
   1.8849555921538759        8.8100000000000005        1.6100000000000001       -6.2763186993159282E-004   8.5163225422148000E-005
   1.8849555921538759        8.8100000000000005        2.0099999999999998       -8.2383075831329964E-004   8.8683848211256716E-005
   1.8849555921538759        8.8100000000000005        2.4100000000000001       -1.0524489746633965E-003   8.7623226576347593E-005
   1.8849555921538759        8.8100000000000005        2.8100000000000001       -1.0848632898686707E-003   8.6539783716865201E-005
   1.8849555921538759        8.8100000000000005        3.2100000000000000       -1.0452099389806296E-003   8.9748216550019827E-005
   1.8849555921538759        8.8100000000000005        3.6099999999999999       -1.2030241167952148E-003   9.2955511399559114E-005
   1.8849555921538759        8.8100000000000005        4.0099999999999998       -1.0995748567146522E-003   8.5357244190200710E-005
   1.8849555921538759        8.8100000000000005        4.4100000000000001       -1.1603812814017351E-003   8.7402426882899527E-005
   1.8849555921538759        8.8100000000000005        4.8100000000000005       -1.0263848827339443E-003   9.7165128039669723E-005
   1.8849555921538759        8.8100000000000005        5.2100000000000000       -8.9616650228960953E-004   9.7904312333522899E-005
   1.8849555921538759        8.8100000000000005        5.6100000000000003       -6.5373785852741164E-004   9.7781671132819896E-005
   1.8849555921538759        8.8100000000000005        6.0099999999999998       -5.9573268220183340E-004   8.6445780595386320E-005
   1.8849555921538759        8.8100000000000005        6.4100000000000001       -7.4648052883370274E-004   1.0520595879577066E-004
   1.8849555921538759        8.8100000000000005        6.8100000000000005       -4.2036227951864377E-004   9.5210386380263631E-005
   1.8849555921538759        8.8100000000000005        7.2100000000000000       -2.7314209978577560E-004   1.0757087399820759E-004
   1.8849555921538759        8.8100000000000005        7.6100000000000003       -4.1451012565755358E-004   9.8496627003153201E-005
   1.8849555921538759        8.8100000000000005        8.0099999999999998       -3.0259395609793258E-004   9.5410743593456418E-005
   1.8849555921538759        8.8100000000000005        8.4100000000000001       -1.2482518582635017E-004   9.1882546172169502E-005
   1.8849555921538759        8.8100000000000005        8.8100000000000005       -2.3377501296273375E-004   9.8338934149285872E-005
   1.8849555921538759        8.8100000000000005        9.2100000000000009       -1.6072055409637747E-004   1.0415401396683610E-004
   1.8849555921538759        8.8100000000000005        9.6100000000000012       -1.6874329060601249E-004   9.8008882246627453E-005
   1.8849555921538759        8.8100000000000005        10.010000000000000       -1.4356070076206794E-004   1.0264744994220755E-004
   1.8849555921538759        9.2100000000000009        1.0000000000000000E-002  -2.0083225025603885E-006   1.0764425771793067E-006
   1.8849555921538759        9.2100000000000009       0.41000000000000003       -1.3412108126294078E-004   3.7240936749275062E-005
   1.8849555921538759        9.2100000000000009       0.81000000000000005       -2.8963849849047600E-004   6.0857430571130504E-005
   1.8849555921538759        9.2100000000000009        1.2100000000000002       -4.4350335712000326E-004   7.6513373784366039E-005
   1.8849555921538759        9.2100000000000009        1.6100000000000001       -7.5246596416974590E-004   8.3266831965299467E-005
   1.8849555921538759        9.2100000000000009        2.0099999999999998       -7.7246514746629499E-004   8.5196159633511544E-005
   1.8849555921538759        9.2100000000000009        2.4100000000000001       -1.0939146588939859E-003   9.0230233720876401E-005
   1.8849555921538759        9.2100000000000009        2.8100000000000001       -1.3541940900211873E-003   9.2079447446352509E-005
   1.8849555921538759        9.2100000000000009        3.2100000000000000       -1.2491033298136084E-003   9.8556507721290462E-005
   1.8849555921538759        9.2100000000000009        3.6099999999999999       -9.8050635090606670E-004   8.9447715346557108E-005
   1.8849555921538759        9.2100000000000009        4.0099999999999998       -1.1128430040675534E-003   1.0023036724324341E-004
   1.8849555921538759        9.2100000000000009        4.4100000000000001       -9.9642420970152967E-004   9.5456228752120370E-005
   1.8849555921538759        9.2100000000000009        4.8100000000000005       -1.0163239300577419E-003   9.8976987290509311E-005
   1.8849555921538759        9.2100000000000009        5.2100000000000000       -9.0693965291578388E-004   1.0373063047649039E-004
   1.8849555921538759        9.2100000000000009        5.6100000000000003       -6.9209965811630250E-004   9.5314148384205587E-005
   1.8849555921538759        9.2100000000000009        6.0099999999999998       -7.5249979019874347E-004   9.4872729266943744E-005
   1.8849555921538759        9.2100000000000009        6.4100000000000001       -7.0106443159961081E-004   9.6671717582271649E-005
   1.8849555921538759        9.2100000000000009        6.8100000000000005       -4.8386592997552664E-004   9.0222250815565099E-005
   1.8849555921538759        9.2100000000000009        7.2100000000000000       -3.0816345869283130E-004   1.0115403950699963E-004
   1.8849555921538759        9.2100000000000009        7.6100000000000003       -2.0918976960597075E-004   9.4751718479590128E-005
   1.8849555921538759        9.2100000000000009        8.0099999999999998       -1.4921623225917408E-004   9.5056549456069557E-005
   1.8849555921538759        9.2100000000000009        8.4100000000000001       -1.0298644250841922E-004   1.0063748702669230E-004
   1.8849555921538759        9.2100000000000009        8.8100000000000005       -8.2416940570418471E-005   9.4260109062555640E-005
   1.8849555921538759        9.2100000000000009        9.2100000000000009       -1.3624613543950997E-004   9.0870582247109985E-005
   1.8849555921538759        9.2100000000000009        9.6100000000000012       -2.4791366074225095E-004   1.0463240788876993E-004
   1.8849555921538759        9.2100000000000009        10.010000000000000       -6.7172821231949563E-005   9.8332490180415470E-005
   1.8849555921538759        9.6100000000000012        1.0000000000000000E-002  -4.2028204253162530E-006   1.1249004856301792E-006
   1.8849555921538759        9.6100000000000012       0.41000000000000003       -1.4285821207323904E-004   3.6520586164081347E-005
   1.8849555921538759        9.6100000000000012       0.81000000000000005       -3.8285846371816627E-004   5.9789363983185470E-005
   1.8849555921538759        9.6100000000000012        1.2100000000000002       -4.5321159670858605E-004   8.0985578454864017E-005
   1.8849555921538759        9.6100000000000012        1.6100000000000001       -7.8352808370349869E-004   9.2724885345190513E-005
   1.8849555921538759        9.6100000000000012        2.0099999999999998       -9.3394962355254380E-004   8.5613712094054927E-005
   1.8849555921538759        9.6100000000000012        2.4100000000000001       -1.2501638407381680E-003   8.6268685979605579E-005
   1.8849555921538759        9.6100000000000012        2.8100000000000001       -1.1150524730765582E-003   9.4991432687943118E-005
   1.8849555921538759        9.6100000000000012        3.2100000000000000       -1.2328938279768460E-003   9.9943039052968394E-005
   1.8849555921538759        9.6100000000000012        3.6099999999999999       -1.1881580136212722E-003   9.1877169742115330E-005
   1.8849555921538759        9.6100000000000012        4.0099999999999998       -1.1579622815784168E-003   9.3329961442121636E-005
   1.8849555921538759        9.6100000000000012        4.4100000000000001       -1.1009934686482380E-003   9.9119624074394319E-005
   1.8849555921538759        9.6100000000000012        4.8100000000000005       -8.9242799827144782E-004   9.6251600834597486E-005
   1.8849555921538759        9.6100000000000012        5.2100000000000000       -1.0386349867357739E-003   9.8916829855743611E-005
   1.8849555921538759        9.6100000000000012        5.6100000000000003       -7.2789446049959829E-004   9.4376029586732741E-005
   1.8849555921538759        9.6100000000000012        6.0099999999999998       -5.5360406348220633E-004   1.0499473285505124E-004
   1.8849555921538759        9.6100000000000012        6.4100000000000001       -5.7643481825122938E-004   9.9720113031249793E-005
   1.8849555921538759        9.6100000000000012        6.8100000000000005       -6.3843507233565344E-004   1.0128010191619290E-004
   1.8849555921538759        9.6100000000000012        7.2100000000000000       -2.5007235893270718E-004   1.0050756412626392E-004
   1.8849555921538759        9.6100000000000012        7.6100000000000003       -5.3082976833087778E-004   1.0321446990341100E-004
   1.8849555921538759        9.6100000000000012        8.0099999999999998       -3.0693441215005218E-004   1.0204499443301155E-004
   1.8849555921538759        9.6100000000000012        8.4100000000000001       -3.0630110151605970E-004   1.0293914411877002E-004
   1.8849555921538759        9.6100000000000012        8.8100000000000005       -9.6142629179222979E-005   1.0103448739887854E-004
   1.8849555921538759        9.6100000000000012        9.2100000000000009       -2.1314267456552390E-004   1.0034528369417116E-004
   1.8849555921538759        9.6100000000000012        9.6100000000000012       -2.9480511756852233E-004   9.5357354071119851E-005
   1.8849555921538759        9.6100000000000012        10.010000000000000       -1.1035011004956492E-004   9.9469877175814466E-005
   1.8849555921538759        10.010000000000000        1.0000000000000000E-002  -4.2447810137684944E-006   1.1011326927464323E-006
   1.8849555921538759        10.010000000000000       0.41000000000000003       -2.0359211950905228E-004   3.8973146566081992E-005
   1.8849555921538759        10.010000000000000       0.81000000000000005       -3.6288243996182817E-004   6.5608310434549959E-005
   1.8849555921538759        10.010000000000000        1.2100000000000002       -5.7257422356284875E-004   7.5044017012682070E-005
   1.8849555921538759        10.010000000000000        1.6100000000000001       -8.3579555912494325E-004   8.6619114930072978E-005
   1.8849555921538759        10.010000000000000        2.0099999999999998       -1.2114139503156276E-003   9.2098646067931302E-005
   1.8849555921538759        10.010000000000000        2.4100000000000001       -1.1557344380098806E-003   9.7326810969497240E-005
   1.8849555921538759        10.010000000000000        2.8100000000000001       -1.1866169292388327E-003   9.5617443337144708E-005
   1.8849555921538759        10.010000000000000        3.2100000000000000       -1.2534340215810571E-003   1.0146797416364207E-004
   1.8849555921538759        10.010000000000000        3.6099999999999999       -1.2333563091835643E-003   9.8888603307993765E-005
   1.8849555921538759        10.010000000000000        4.0099999999999998       -9.7420830426608992E-004   9.5192573873227794E-005
   1.8849555921538759        10.010000000000000        4.4100000000000001       -1.0597208720877350E-003   9.5992357089961575E-005
   1.8849555921538759        10.010000000000000        4.8100000000000005       -9.4778853144308493E-004   9.4148464698249018E-005
   1.8849555921538759        10.010000000000000        5.2100000000000000       -7.6415783649004965E-004   9.0754559177531622E-005
   1.8849555921538759        10.010000000000000        5.6100000000000003       -6.7098457302419104E-004   9.7449169853006831E-005
   1.8849555921538759        10.010000000000000        6.0099999999999998       -6.4962756921455402E-004   1.0130810782706988E-004
   1.8849555921538759        10.010000000000000        6.4100000000000001       -5.8270808203008675E-004   1.0754919171001167E-004
   1.8849555921538759        10.010000000000000        6.8100000000000005       -5.1230346084254271E-004   1.0000925027655013E-004
   1.8849555921538759        10.010000000000000        7.2100000000000000       -3.8333346433586991E-004   1.0310809517262726E-004
   1.8849555921538759        10.010000000000000        7.6100000000000003       -4.5105510284989615E-004   1.0441820982546439E-004
   1.8849555921538759        10.010000000000000        8.0099999999999998       -2.7367885105713863E-004   1.0438821398326331E-004
   1.8849555921538759        10.010000000000000        8.4100000000000001       -2.8243987072381401E-004   1.0304002951838107E-004
   1.8849555921538759        10.010000000000000        8.8100000000000005       -2.1357687981169734E-004   1.0239426497759683E-004
   1.8849555921538759        10.010000000000000        9.2100000000000009       -1.2094241353067325E-004   1.0891130277753223E-004
   1.8849555921538759        10.010000000000000        9.6100000000000012       -1.9672974251336035E-004   1.1376886808705948E-004
   1.8849555921538759        10.010000000000000        10.010000000000000       -3.4877200481889253E-004   1.0430285881675806E-004
   2.1991148575128552        1.0000000000000000E-002   1.0000000000000000E-002   4.1515178367357745E-011   3.0650440677388228E-011
   2.1991148575128552        1.0000000000000000E-002  0.41000000000000003        6.4192735337449640E-010   1.0558763942285166E-009
   2.1991148575128552        1.0000000000000000E-002  0.81000000000000005        4.1950128160012080E-009   1.9514553108977865E-009
   2.1991148575128552        1.0000000000000000E-002   1.2100000000000002       -7.6721242431669140E-009   2.4398358679496725E-009
   2.1991148575128552        1.0000000000000000E-002   1.6100000000000001       -6.2367174112723194E-009   2.3563769665273548E-009
   2.1991148575128552        1.0000000000000000E-002   2.0099999999999998       -9.8321399479891084E-011   1.7795422281384940E-009
   2.1991148575128552        1.0000000000000000E-002   2.4100000000000001       -4.1835742334825717E-009   2.0349632065916037E-009
   2.1991148575128552        1.0000000000000000E-002   2.8100000000000001       -2.0053052144861379E-010   1.5492414456262086E-009
   2.1991148575128552        1.0000000000000000E-002   3.2100000000000000       -1.8505429210319685E-009   2.0332219543141641E-009
   2.1991148575128552        1.0000000000000000E-002   3.6099999999999999        2.1236708889563400E-009   2.6508922014604424E-009
   2.1991148575128552        1.0000000000000000E-002   4.0099999999999998       -3.9374991379085387E-009   3.3901373333814775E-009
   2.1991148575128552        1.0000000000000000E-002   4.4100000000000001        8.2834293241618180E-012   2.4419939918644965E-009
   2.1991148575128552        1.0000000000000000E-002   4.8100000000000005        1.8871918650422974E-009   2.3803579883599728E-009
   2.1991148575128552        1.0000000000000000E-002   5.2100000000000000        2.3250787089047349E-009   2.5210043449157869E-009
   2.1991148575128552        1.0000000000000000E-002   5.6100000000000003       -1.0062057095385804E-009   2.2428266395359679E-009
   2.1991148575128552        1.0000000000000000E-002   6.0099999999999998        6.1245498456109514E-010   2.5716372219104812E-009
   2.1991148575128552        1.0000000000000000E-002   6.4100000000000001        1.2521511034998953E-009   2.3427860604497804E-009
   2.1991148575128552        1.0000000000000000E-002   6.8100000000000005        3.1481340548987973E-009   2.7390992081268915E-009
   2.1991148575128552        1.0000000000000000E-002   7.2100000000000000        1.3176147307940195E-009   2.5128397833426882E-009
   2.1991148575128552        1.0000000000000000E-002   7.6100000000000003       -1.8764688504827077E-009   3.2985503688054947E-009
   2.1991148575128552        1.0000000000000000E-002   8.0099999999999998       -3.0788722437492522E-009   2.9574415147035731E-009
   2.1991148575128552        1.0000000000000000E-002   8.4100000000000001        8.3025876897160101E-009   3.6033943616604880E-009
   2.1991148575128552        1.0000000000000000E-002   8.8100000000000005        1.2836689202402020E-009   2.4499655401489553E-009
   2.1991148575128552        1.0000000000000000E-002   9.2100000000000009        2.9899183522715495E-009   1.5154578550732281E-009
   2.1991148575128552        1.0000000000000000E-002   9.6100000000000012        1.8597887514572274E-010   2.8843357800294032E-009
   2.1991148575128552        1.0000000000000000E-002   10.010000000000000        4.7994774487237030E-009   2.7239591298811426E-009
   2.1991148575128552       0.41000000000000003        1.0000000000000000E-002   4.4302385019077307E-006   6.2706890953936451E-008
   2.1991148575128552       0.41000000000000003       0.41000000000000003        1.0436656454772967E-004   1.7022311176367603E-006
   2.1991148575128552       0.41000000000000003       0.81000000000000005        1.0838979962954592E-004   2.4214604282607600E-006
   2.1991148575128552       0.41000000000000003        1.2100000000000002        8.6357744608308714E-005   3.8212523971669012E-006
   2.1991148575128552       0.41000000000000003        1.6100000000000001        5.2944185191290376E-005   4.5909239728853770E-006
   2.1991148575128552       0.41000000000000003        2.0099999999999998        2.9581620967209643E-005   4.5437405818257732E-006
   2.1991148575128552       0.41000000000000003        2.4100000000000001        9.2090664581363991E-006   4.4587583643645102E-006
   2.1991148575128552       0.41000000000000003        2.8100000000000001        7.5838500727271012E-006   5.0899938230641650E-006
   2.1991148575128552       0.41000000000000003        3.2100000000000000       -1.0842615154086540E-006   5.0010871734633620E-006
   2.1991148575128552       0.41000000000000003        3.6099999999999999       -4.7074823361492833E-006   4.3385489695268572E-006
   2.1991148575128552       0.41000000000000003        4.0099999999999998        9.1447003068404963E-007   5.2149319212967562E-006
   2.1991148575128552       0.41000000000000003        4.4100000000000001       -3.6273851564578498E-006   5.2811483873284222E-006
   2.1991148575128552       0.41000000000000003        4.8100000000000005        5.1478741433403906E-006   4.9815037598097993E-006
   2.1991148575128552       0.41000000000000003        5.2100000000000000        4.3046378057459642E-006   5.5170428411329297E-006
   2.1991148575128552       0.41000000000000003        5.6100000000000003       -4.1884838794886392E-006   4.6955569976588995E-006
   2.1991148575128552       0.41000000000000003        6.0099999999999998        4.1325758892078857E-006   5.5707159360981060E-006
   2.1991148575128552       0.41000000000000003        6.4100000000000001        2.6084635469436546E-006   4.8785974389395353E-006
   2.1991148575128552       0.41000000000000003        6.8100000000000005        4.8384221243321702E-006   5.1090080906469757E-006
   2.1991148575128552       0.41000000000000003        7.2100000000000000        4.7725297178471750E-006   4.6274444548223560E-006
   2.1991148575128552       0.41000000000000003        7.6100000000000003       -2.5010403304345218E-006   5.5792007843208757E-006
   2.1991148575128552       0.41000000000000003        8.0099999999999998       -9.6464478619953479E-007   4.9147224295861583E-006
   2.1991148575128552       0.41000000000000003        8.4100000000000001        1.4242480281571094E-006   5.3190860904549251E-006
   2.1991148575128552       0.41000000000000003        8.8100000000000005       -7.8889299379471781E-006   5.3484778350706966E-006
   2.1991148575128552       0.41000000000000003        9.2100000000000009        6.8165693228031435E-006   4.8041230566044250E-006
   2.1991148575128552       0.41000000000000003        9.6100000000000012       -1.3213193179130789E-006   5.1688056703769678E-006
   2.1991148575128552       0.41000000000000003        10.010000000000000        5.8514195836780075E-006   4.6696229324313142E-006
   2.1991148575128552       0.81000000000000005        1.0000000000000000E-002   2.0856526930696625E-005   1.3112197786318242E-007
   2.1991148575128552       0.81000000000000005       0.41000000000000003        5.7764519603311628E-004   3.9750897344253110E-006
   2.1991148575128552       0.81000000000000005       0.81000000000000005        6.0175262456686935E-004   6.7259245372416185E-006
   2.1991148575128552       0.81000000000000005        1.2100000000000002        4.7336520498052990E-004   7.2123608784863057E-006
   2.1991148575128552       0.81000000000000005        1.6100000000000001        3.0598568986852168E-004   8.9426410989417053E-006
   2.1991148575128552       0.81000000000000005        2.0099999999999998        1.4516427863278119E-004   1.0805134100182638E-005
   2.1991148575128552       0.81000000000000005        2.4100000000000001        1.0258051867774126E-004   1.0369780188545203E-005
   2.1991148575128552       0.81000000000000005        2.8100000000000001        2.7113996262609115E-005   9.7100913964433838E-006
   2.1991148575128552       0.81000000000000005        3.2100000000000000       -1.1530168771375899E-005   1.1269699297772519E-005
   2.1991148575128552       0.81000000000000005        3.6099999999999999       -2.0621763383727506E-005   1.0478698792681199E-005
   2.1991148575128552       0.81000000000000005        4.0099999999999998       -1.9971282026038600E-005   9.6560917710468219E-006
   2.1991148575128552       0.81000000000000005        4.4100000000000001       -9.6275200451737632E-006   1.1691244384668369E-005
   2.1991148575128552       0.81000000000000005        4.8100000000000005       -1.0619031347040196E-005   1.0819698738595456E-005
   2.1991148575128552       0.81000000000000005        5.2100000000000000       -1.7009182800046135E-006   1.1388905593444843E-005
   2.1991148575128552       0.81000000000000005        5.6100000000000003        1.7569298573240057E-007   1.3397223581440545E-005
   2.1991148575128552       0.81000000000000005        6.0099999999999998       -9.7930959259296473E-006   1.1840500016773414E-005
   2.1991148575128552       0.81000000000000005        6.4100000000000001        3.7018657659651588E-006   1.0234988721000884E-005
   2.1991148575128552       0.81000000000000005        6.8100000000000005       -8.3135876036950923E-007   1.0816788025158256E-005
   2.1991148575128552       0.81000000000000005        7.2100000000000000       -2.5234524278261790E-006   1.0091337298064498E-005
   2.1991148575128552       0.81000000000000005        7.6100000000000003        3.3781137069392247E-006   1.1280572699638996E-005
   2.1991148575128552       0.81000000000000005        8.0099999999999998       -6.6586920579424891E-006   1.2220158321051015E-005
   2.1991148575128552       0.81000000000000005        8.4100000000000001        5.0191416595090452E-006   1.1348396578226662E-005
   2.1991148575128552       0.81000000000000005        8.8100000000000005        1.2078677647929619E-005   1.0551439909113431E-005
   2.1991148575128552       0.81000000000000005        9.2100000000000009       -6.1474978728931174E-006   1.1172661551884095E-005
   2.1991148575128552       0.81000000000000005        9.6100000000000012        1.0865449561909155E-005   1.1006248268907178E-005
   2.1991148575128552       0.81000000000000005        10.010000000000000        4.5745134793185016E-006   1.0241293431952458E-005
   2.1991148575128552        1.2100000000000002        1.0000000000000000E-002   4.5580391769502230E-005   1.9602494973561652E-007
   2.1991148575128552        1.2100000000000002       0.41000000000000003        1.3888422152116870E-003   6.5083655601365585E-006
   2.1991148575128552        1.2100000000000002       0.81000000000000005        1.5625615053341375E-003   9.6266944018963226E-006
   2.1991148575128552        1.2100000000000002        1.2100000000000002        1.2138708868980278E-003   1.3155039641452725E-005
   2.1991148575128552        1.2100000000000002        1.6100000000000001        7.6948942378785078E-004   1.6033308551059161E-005
   2.1991148575128552        1.2100000000000002        2.0099999999999998        4.4051933706161007E-004   1.5091462852622296E-005
   2.1991148575128552        1.2100000000000002        2.4100000000000001        2.0788395988987948E-004   1.5332049925006781E-005
   2.1991148575128552        1.2100000000000002        2.8100000000000001        3.1526373792598500E-005   1.6905804549049315E-005
   2.1991148575128552        1.2100000000000002        3.2100000000000000       -1.5352890673918555E-005   1.7055279174836550E-005
   2.1991148575128552        1.2100000000000002        3.6099999999999999       -5.6040857286627984E-005   1.5609900011399865E-005
   2.1991148575128552        1.2100000000000002        4.0099999999999998       -5.7364480381453395E-005   1.6199268038350086E-005
   2.1991148575128552        1.2100000000000002        4.4100000000000001       -1.9001554306294644E-005   1.7385656853519134E-005
   2.1991148575128552        1.2100000000000002        4.8100000000000005       -6.9361779505402421E-005   1.6864745814288362E-005
   2.1991148575128552        1.2100000000000002        5.2100000000000000       -5.4389546451449795E-005   1.7612030562450784E-005
   2.1991148575128552        1.2100000000000002        5.6100000000000003       -4.7083414315360909E-006   1.8374985597808676E-005
   2.1991148575128552        1.2100000000000002        6.0099999999999998       -4.6471038017595151E-005   1.6662893095570982E-005
   2.1991148575128552        1.2100000000000002        6.4100000000000001       -1.7921412803960038E-005   1.7594178431212860E-005
   2.1991148575128552        1.2100000000000002        6.8100000000000005       -3.2797617696254509E-005   1.6489964609285881E-005
   2.1991148575128552        1.2100000000000002        7.2100000000000000        1.8406224439850846E-005   1.7541503048729256E-005
   2.1991148575128552        1.2100000000000002        7.6100000000000003       -1.9159876846603585E-006   1.7248131294406453E-005
   2.1991148575128552        1.2100000000000002        8.0099999999999998       -2.1168105790367695E-005   1.6767990514832401E-005
   2.1991148575128552        1.2100000000000002        8.4100000000000001       -2.4961619428626783E-005   1.8587216949445676E-005
   2.1991148575128552        1.2100000000000002        8.8100000000000005       -3.3499149706986661E-005   1.7072624763515843E-005
   2.1991148575128552        1.2100000000000002        9.2100000000000009       -1.7521759547057910E-005   1.8184965769419261E-005
   2.1991148575128552        1.2100000000000002        9.6100000000000012       -3.9833722542255727E-006   1.8712429438539911E-005
   2.1991148575128552        1.2100000000000002        10.010000000000000        9.2980321841639322E-008   1.5764510295582933E-005
   2.1991148575128552        1.6100000000000001        1.0000000000000000E-002   7.1488003797417666E-005   2.6973586328068200E-007
   2.1991148575128552        1.6100000000000001       0.41000000000000003        2.3295607808634967E-003   8.2579732903453631E-006
   2.1991148575128552        1.6100000000000001       0.81000000000000005        2.7672667398069457E-003   1.4307137400867016E-005
   2.1991148575128552        1.6100000000000001        1.2100000000000002        2.2388563626807448E-003   1.7349621642464704E-005
   2.1991148575128552        1.6100000000000001        1.6100000000000001        1.4608809218376866E-003   1.8625295969268881E-005
   2.1991148575128552        1.6100000000000001        2.0099999999999998        8.0470033611246868E-004   2.0752427042599440E-005
   2.1991148575128552        1.6100000000000001        2.4100000000000001        3.7918783609250400E-004   2.0544611214647053E-005
   2.1991148575128552        1.6100000000000001        2.8100000000000001        1.2619349930823934E-004   2.0962908303882249E-005
   2.1991148575128552        1.6100000000000001        3.2100000000000000       -1.0507363864526789E-005   2.2401655774729740E-005
   2.1991148575128552        1.6100000000000001        3.6099999999999999       -4.1846295876430499E-005   2.3139124738875353E-005
   2.1991148575128552        1.6100000000000001        4.0099999999999998       -1.3476260965798715E-004   2.4248522738732972E-005
   2.1991148575128552        1.6100000000000001        4.4100000000000001       -9.5592031956847449E-005   2.4694142200575731E-005
   2.1991148575128552        1.6100000000000001        4.8100000000000005       -5.9301965550722621E-005   2.4244268798883749E-005
   2.1991148575128552        1.6100000000000001        5.2100000000000000       -4.7455860310297643E-005   2.2050695660473756E-005
   2.1991148575128552        1.6100000000000001        5.6100000000000003       -5.5384958105034522E-005   2.2640973401753038E-005
   2.1991148575128552        1.6100000000000001        6.0099999999999998       -3.7852346030657852E-005   2.4458784169789380E-005
   2.1991148575128552        1.6100000000000001        6.4100000000000001        3.5129232779989956E-006   2.3722611099661343E-005
   2.1991148575128552        1.6100000000000001        6.8100000000000005       -4.2887403292135138E-005   2.6073037681784951E-005
   2.1991148575128552        1.6100000000000001        7.2100000000000000       -2.6659300224367587E-005   2.5603862829376210E-005
   2.1991148575128552        1.6100000000000001        7.6100000000000003        3.2238971574423587E-005   2.2063691825092807E-005
   2.1991148575128552        1.6100000000000001        8.0099999999999998        6.4764375916497251E-006   2.1629701460434757E-005
   2.1991148575128552        1.6100000000000001        8.4100000000000001       -9.7404350146846746E-006   2.1780489736848597E-005
   2.1991148575128552        1.6100000000000001        8.8100000000000005       -4.0755692598506452E-005   2.4519663971990128E-005
   2.1991148575128552        1.6100000000000001        9.2100000000000009        5.1391267463537276E-006   2.2108922195746110E-005
   2.1991148575128552        1.6100000000000001        9.6100000000000012       -5.9523163517538799E-006   2.0921990168816377E-005
   2.1991148575128552        1.6100000000000001        10.010000000000000        7.3084262554559293E-006   2.3163700697343821E-005
   2.1991148575128552        2.0099999999999998        1.0000000000000000E-002   9.3462894688157687E-005   3.4426475055855508E-007
   2.1991148575128552        2.0099999999999998       0.41000000000000003        3.1776527253296392E-003   1.0963067422932028E-005
   2.1991148575128552        2.0099999999999998       0.81000000000000005        3.9869275827916400E-003   1.7963499471315280E-005
   2.1991148575128552        2.0099999999999998        1.2100000000000002        3.3460879217847659E-003   2.1827135743679070E-005
   2.1991148575128552        2.0099999999999998        1.6100000000000001        2.2024811113901381E-003   2.3638402106178496E-005
   2.1991148575128552        2.0099999999999998        2.0099999999999998        1.3209882908525187E-003   2.5493692672971815E-005
   2.1991148575128552        2.0099999999999998        2.4100000000000001        5.8560300247599833E-004   2.9188031748243587E-005
   2.1991148575128552        2.0099999999999998        2.8100000000000001        1.9995931456840625E-004   2.7606220114287426E-005
   2.1991148575128552        2.0099999999999998        3.2100000000000000       -7.8362575561393162E-005   2.7700167219280641E-005
   2.1991148575128552        2.0099999999999998        3.6099999999999999       -1.3697334470640915E-004   2.9067595694370365E-005
   2.1991148575128552        2.0099999999999998        4.0099999999999998       -1.9216400354967492E-004   2.8377479000604846E-005
   2.1991148575128552        2.0099999999999998        4.4100000000000001       -1.8321268011159796E-004   2.7413936377376241E-005
   2.1991148575128552        2.0099999999999998        4.8100000000000005       -1.3124260663063310E-004   2.7836757122117614E-005
   2.1991148575128552        2.0099999999999998        5.2100000000000000       -8.6060779802555020E-005   2.7943520070866740E-005
   2.1991148575128552        2.0099999999999998        5.6100000000000003       -8.5532989206089051E-005   2.7490532431982430E-005
   2.1991148575128552        2.0099999999999998        6.0099999999999998       -5.4862346330688138E-005   3.1442621185187789E-005
   2.1991148575128552        2.0099999999999998        6.4100000000000001       -3.0648267797451310E-005   3.1405211216390218E-005
   2.1991148575128552        2.0099999999999998        6.8100000000000005       -4.7210516715059619E-005   3.1855338894992519E-005
   2.1991148575128552        2.0099999999999998        7.2100000000000000       -7.7094088509038969E-005   2.8717839514703502E-005
   2.1991148575128552        2.0099999999999998        7.6100000000000003       -4.4876790187746340E-005   3.1332908187841016E-005
   2.1991148575128552        2.0099999999999998        8.0099999999999998        2.1653958162579614E-005   2.9549854468371016E-005
   2.1991148575128552        2.0099999999999998        8.4100000000000001       -1.5218811506106334E-005   3.1221320589287530E-005
   2.1991148575128552        2.0099999999999998        8.8100000000000005       -5.1998573756383644E-005   2.9442368945989862E-005
   2.1991148575128552        2.0099999999999998        9.2100000000000009       -1.6217780763446863E-005   3.1324206458094131E-005
   2.1991148575128552        2.0099999999999998        9.6100000000000012       -7.5961216872509453E-005   2.7522899987981348E-005
   2.1991148575128552        2.0099999999999998        10.010000000000000        7.5343117729763545E-006   2.8935125822749955E-005
   2.1991148575128552        2.4100000000000001        1.0000000000000000E-002   1.0820457700336770E-004   4.0772439304139313E-007
   2.1991148575128552        2.4100000000000001       0.41000000000000003        3.7767042073168747E-003   1.2217957586152759E-005
   2.1991148575128552        2.4100000000000001       0.81000000000000005        5.0532246391176878E-003   1.9475035590638058E-005
   2.1991148575128552        2.4100000000000001        1.2100000000000002        4.3492894421947479E-003   2.6201606259816301E-005
   2.1991148575128552        2.4100000000000001        1.6100000000000001        3.0703049001352426E-003   2.9462137946111077E-005
   2.1991148575128552        2.4100000000000001        2.0099999999999998        1.7426390388993601E-003   2.9907725024939178E-005
   2.1991148575128552        2.4100000000000001        2.4100000000000001        8.5782057135066515E-004   3.3695803398066215E-005
   2.1991148575128552        2.4100000000000001        2.8100000000000001        2.5962430405970246E-004   3.3862779726434700E-005
   2.1991148575128552        2.4100000000000001        3.2100000000000000       -6.8064800426506154E-005   3.5809694006394422E-005
   2.1991148575128552        2.4100000000000001        3.6099999999999999       -2.5274556773452207E-004   3.9396393171028571E-005
   2.1991148575128552        2.4100000000000001        4.0099999999999998       -2.7654231722137879E-004   3.3110930550813610E-005
   2.1991148575128552        2.4100000000000001        4.4100000000000001       -2.4550316147003520E-004   3.3517057662163487E-005
   2.1991148575128552        2.4100000000000001        4.8100000000000005       -2.4585475644287339E-004   3.3989975920171738E-005
   2.1991148575128552        2.4100000000000001        5.2100000000000000       -1.6979790470172419E-004   3.6881203477236215E-005
   2.1991148575128552        2.4100000000000001        5.6100000000000003       -1.6537339902036728E-004   3.6994825239953370E-005
   2.1991148575128552        2.4100000000000001        6.0099999999999998       -1.2430835971056302E-004   3.3742346105064906E-005
   2.1991148575128552        2.4100000000000001        6.4100000000000001       -8.0946866506740770E-005   3.4338279719530838E-005
   2.1991148575128552        2.4100000000000001        6.8100000000000005       -9.7936348967130683E-005   3.2397045418015338E-005
   2.1991148575128552        2.4100000000000001        7.2100000000000000       -4.4742030146051548E-005   3.5041704071425130E-005
   2.1991148575128552        2.4100000000000001        7.6100000000000003       -8.8363464412230576E-005   3.4960649719278803E-005
   2.1991148575128552        2.4100000000000001        8.0099999999999998       -3.7574763590901775E-005   3.4334676821936685E-005
   2.1991148575128552        2.4100000000000001        8.4100000000000001       -4.9084847073958136E-005   3.4397622879657171E-005
   2.1991148575128552        2.4100000000000001        8.8100000000000005       -9.1298014367114099E-005   3.5006616031147429E-005
   2.1991148575128552        2.4100000000000001        9.2100000000000009        5.0397157436312914E-005   3.2809700057609142E-005
   2.1991148575128552        2.4100000000000001        9.6100000000000012        5.9701224567745038E-005   3.6785644455879552E-005
   2.1991148575128552        2.4100000000000001        10.010000000000000        6.1693977253797747E-006   3.3829830476772262E-005
   2.1991148575128552        2.8100000000000001        1.0000000000000000E-002   1.1491089622982609E-004   4.7713512485468609E-007
   2.1991148575128552        2.8100000000000001       0.41000000000000003        4.1401549071490885E-003   1.5040450944561819E-005
   2.1991148575128552        2.8100000000000001       0.81000000000000005        5.7231768045015140E-003   2.4328680105093114E-005
   2.1991148575128552        2.8100000000000001        1.2100000000000002        5.1775931232377189E-003   3.1630725376647102E-005
   2.1991148575128552        2.8100000000000001        1.6100000000000001        3.6738984683507836E-003   3.6335000335024330E-005
   2.1991148575128552        2.8100000000000001        2.0099999999999998        2.2236532223985622E-003   3.4697914522447168E-005
   2.1991148575128552        2.8100000000000001        2.4100000000000001        1.1596416958155576E-003   3.5506672175722027E-005
   2.1991148575128552        2.8100000000000001        2.8100000000000001        3.4337543677704041E-004   4.0448579776450376E-005
   2.1991148575128552        2.8100000000000001        3.2100000000000000       -6.5625525290505371E-005   3.5634109618950823E-005
   2.1991148575128552        2.8100000000000001        3.6099999999999999       -3.5757831819352594E-004   3.8594614294125167E-005
   2.1991148575128552        2.8100000000000001        4.0099999999999998       -3.5204928460106364E-004   4.1058443865800518E-005
   2.1991148575128552        2.8100000000000001        4.4100000000000001       -4.2661643936135198E-004   4.3676560405714896E-005
   2.1991148575128552        2.8100000000000001        4.8100000000000005       -3.6989878114097993E-004   4.0945857906707075E-005
   2.1991148575128552        2.8100000000000001        5.2100000000000000       -3.1058111336432475E-004   3.9192886495739799E-005
   2.1991148575128552        2.8100000000000001        5.6100000000000003       -2.3900687732499561E-004   4.1043986436223828E-005
   2.1991148575128552        2.8100000000000001        6.0099999999999998       -1.3125294900524247E-004   3.9121703839608023E-005
   2.1991148575128552        2.8100000000000001        6.4100000000000001       -1.2064206939650875E-004   4.0292747244811654E-005
   2.1991148575128552        2.8100000000000001        6.8100000000000005       -8.7756026957165549E-005   3.7989561216989038E-005
   2.1991148575128552        2.8100000000000001        7.2100000000000000       -5.6001758464134815E-005   3.8302255186599777E-005
   2.1991148575128552        2.8100000000000001        7.6100000000000003       -9.6315305874023716E-005   3.8272601460239898E-005
   2.1991148575128552        2.8100000000000001        8.0099999999999998       -2.4214595713465355E-005   3.9245933756665489E-005
   2.1991148575128552        2.8100000000000001        8.4100000000000001       -2.4007076915650887E-005   4.0857482772511494E-005
   2.1991148575128552        2.8100000000000001        8.8100000000000005       -8.7189608977648428E-005   4.0966862281004324E-005
   2.1991148575128552        2.8100000000000001        9.2100000000000009        4.8225005270420486E-005   3.8826140798629311E-005
   2.1991148575128552        2.8100000000000001        9.6100000000000012       -3.7857626018936837E-005   3.9967568557418145E-005
   2.1991148575128552        2.8100000000000001        10.010000000000000        1.9290612571959266E-006   4.1473098450460079E-005
   2.1991148575128552        3.2100000000000000        1.0000000000000000E-002   1.1402263741812876E-004   4.9881447555653875E-007
   2.1991148575128552        3.2100000000000000       0.41000000000000003        4.1723599161363964E-003   1.7244444019062064E-005
   2.1991148575128552        3.2100000000000000       0.81000000000000005        6.0335681814112441E-003   2.7128289828879367E-005
   2.1991148575128552        3.2100000000000000        1.2100000000000002        5.6559667425748802E-003   3.7608822276905958E-005
   2.1991148575128552        3.2100000000000000        1.6100000000000001        4.2724247434797928E-003   3.9381181475574546E-005
   2.1991148575128552        3.2100000000000000        2.0099999999999998        2.6611818895419734E-003   4.2544716212927694E-005
   2.1991148575128552        3.2100000000000000        2.4100000000000001        1.3274439262947861E-003   4.0661732677010997E-005
   2.1991148575128552        3.2100000000000000        2.8100000000000001        3.8662548325449689E-004   4.5928691488441273E-005
   2.1991148575128552        3.2100000000000000        3.2100000000000000       -1.5348998217370078E-004   4.3730978418855223E-005
   2.1991148575128552        3.2100000000000000        3.6099999999999999       -3.7775793389917061E-004   4.1931261182362415E-005
   2.1991148575128552        3.2100000000000000        4.0099999999999998       -3.7459746448150849E-004   4.2798409835344907E-005
   2.1991148575128552        3.2100000000000000        4.4100000000000001       -4.7469894144387811E-004   4.8192728437108784E-005
   2.1991148575128552        3.2100000000000000        4.8100000000000005       -5.2308248689092506E-004   4.2474226674317371E-005
   2.1991148575128552        3.2100000000000000        5.2100000000000000       -3.5015172108689049E-004   4.6794197657241112E-005
   2.1991148575128552        3.2100000000000000        5.6100000000000003       -3.8316212897516685E-004   4.9268208917340238E-005
   2.1991148575128552        3.2100000000000000        6.0099999999999998       -2.0538391150325483E-004   4.6837361996906699E-005
   2.1991148575128552        3.2100000000000000        6.4100000000000001       -1.7141100574162192E-004   4.5727444954603915E-005
   2.1991148575128552        3.2100000000000000        6.8100000000000005       -1.3380207016128681E-004   4.7440456732458081E-005
   2.1991148575128552        3.2100000000000000        7.2100000000000000       -1.0413182105131493E-004   4.8260506819987320E-005
   2.1991148575128552        3.2100000000000000        7.6100000000000003       -3.5310795376421280E-005   4.6680214615804085E-005
   2.1991148575128552        3.2100000000000000        8.0099999999999998       -1.5788126943402469E-004   4.5141013889771705E-005
   2.1991148575128552        3.2100000000000000        8.4100000000000001        4.1370939939129451E-006   4.2404381259745999E-005
   2.1991148575128552        3.2100000000000000        8.8100000000000005       -3.0400052915800831E-005   4.1638646725024808E-005
   2.1991148575128552        3.2100000000000000        9.2100000000000009       -5.4681837585589550E-005   4.5289803819570692E-005
   2.1991148575128552        3.2100000000000000        9.6100000000000012       -1.1363482575801750E-005   4.3500806960088662E-005
   2.1991148575128552        3.2100000000000000        10.010000000000000       -2.2230304076101252E-005   4.8931226748171518E-005
   2.1991148575128552        3.6099999999999999        1.0000000000000000E-002   1.0790506747596343E-004   5.2290319217283669E-007
   2.1991148575128552        3.6099999999999999       0.41000000000000003        4.0058825547379081E-003   1.7971831326037419E-005
   2.1991148575128552        3.6099999999999999       0.81000000000000005        5.9625029975751863E-003   3.1680102444477179E-005
   2.1991148575128552        3.6099999999999999        1.2100000000000002        5.8357474789283072E-003   3.8496587010396880E-005
   2.1991148575128552        3.6099999999999999        1.6100000000000001        4.5025707479471582E-003   4.6158726873393446E-005
   2.1991148575128552        3.6099999999999999        2.0099999999999998        2.8404168217258481E-003   4.4173487457729162E-005
   2.1991148575128552        3.6099999999999999        2.4100000000000001        1.4573523862198080E-003   4.7325235948140270E-005
   2.1991148575128552        3.6099999999999999        2.8100000000000001        4.1691193805784842E-004   4.3569249606453686E-005
   2.1991148575128552        3.6099999999999999        3.2100000000000000       -2.0805644209269229E-004   4.8532887280015494E-005
   2.1991148575128552        3.6099999999999999        3.6099999999999999       -5.2116987063166207E-004   4.8524632127003314E-005
   2.1991148575128552        3.6099999999999999        4.0099999999999998       -6.2378704001121016E-004   4.8389559872750510E-005
   2.1991148575128552        3.6099999999999999        4.4100000000000001       -5.9081777719423984E-004   4.7703380599484594E-005
   2.1991148575128552        3.6099999999999999        4.8100000000000005       -5.6403085201547172E-004   5.1602693977409208E-005
   2.1991148575128552        3.6099999999999999        5.2100000000000000       -4.8766678677619599E-004   5.3540682032673040E-005
   2.1991148575128552        3.6099999999999999        5.6100000000000003       -4.2560031441744867E-004   5.3107685665748190E-005
   2.1991148575128552        3.6099999999999999        6.0099999999999998       -3.6666065506220033E-004   5.0272933376631731E-005
   2.1991148575128552        3.6099999999999999        6.4100000000000001       -3.1777060308639494E-004   5.5401602861259191E-005
   2.1991148575128552        3.6099999999999999        6.8100000000000005       -9.4528812717748582E-005   5.2978244133493640E-005
   2.1991148575128552        3.6099999999999999        7.2100000000000000       -1.8774158673631470E-004   5.2742870625389488E-005
   2.1991148575128552        3.6099999999999999        7.6100000000000003       -6.4143098383000354E-005   4.8935779625067939E-005
   2.1991148575128552        3.6099999999999999        8.0099999999999998       -1.9888858852489143E-004   4.7901925114993082E-005
   2.1991148575128552        3.6099999999999999        8.4100000000000001       -1.4851657039719271E-004   5.0435450284333028E-005
   2.1991148575128552        3.6099999999999999        8.8100000000000005       -5.8265066615354385E-005   5.2185657577697307E-005
   2.1991148575128552        3.6099999999999999        9.2100000000000009        4.9220476247299033E-007   4.9931771963179443E-005
   2.1991148575128552        3.6099999999999999        9.6100000000000012       -4.8927263474512226E-006   4.7087173509105153E-005
   2.1991148575128552        3.6099999999999999        10.010000000000000        1.8259790297820908E-005   5.6810791707497758E-005
   2.1991148575128552        4.0099999999999998        1.0000000000000000E-002   9.9024818338348886E-005   6.8647691490256953E-007
   2.1991148575128552        4.0099999999999998       0.41000000000000003        3.7165510592462774E-003   2.3317360260309036E-005
   2.1991148575128552        4.0099999999999998       0.81000000000000005        5.5795289057067078E-003   3.3382542527309461E-005
   2.1991148575128552        4.0099999999999998        1.2100000000000002        5.7289154641677470E-003   4.1223999356022125E-005
   2.1991148575128552        4.0099999999999998        1.6100000000000001        4.4710837851908011E-003   4.9844279949020087E-005
   2.1991148575128552        4.0099999999999998        2.0099999999999998        2.9003653770741920E-003   5.1392818268927543E-005
   2.1991148575128552        4.0099999999999998        2.4100000000000001        1.4259058529582055E-003   5.3504712742100096E-005
   2.1991148575128552        4.0099999999999998        2.8100000000000001        3.8972889981461078E-004   5.0390720748074671E-005
   2.1991148575128552        4.0099999999999998        3.2100000000000000       -2.3038561711714013E-004   5.4984272799634113E-005
   2.1991148575128552        4.0099999999999998        3.6099999999999999       -6.5692271730534760E-004   5.5161305623225738E-005
   2.1991148575128552        4.0099999999999998        4.0099999999999998       -8.1266205560264555E-004   5.2273532166841775E-005
   2.1991148575128552        4.0099999999999998        4.4100000000000001       -7.8361517372015890E-004   5.3172079324946472E-005
   2.1991148575128552        4.0099999999999998        4.8100000000000005       -7.0691780727072970E-004   5.2734372571847817E-005
   2.1991148575128552        4.0099999999999998        5.2100000000000000       -6.3807775955708208E-004   4.9744175288893233E-005
   2.1991148575128552        4.0099999999999998        5.6100000000000003       -5.1401624894021811E-004   5.8942860980204800E-005
   2.1991148575128552        4.0099999999999998        6.0099999999999998       -4.7354168076061309E-004   5.2069372776378666E-005
   2.1991148575128552        4.0099999999999998        6.4100000000000001       -3.0306641974558925E-004   5.6319497043836578E-005
   2.1991148575128552        4.0099999999999998        6.8100000000000005       -2.2793385326222768E-004   5.3935520876996548E-005
   2.1991148575128552        4.0099999999999998        7.2100000000000000       -2.2636807482360465E-004   5.7657049583658875E-005
   2.1991148575128552        4.0099999999999998        7.6100000000000003       -2.1908008202255514E-004   5.6115288973509734E-005
   2.1991148575128552        4.0099999999999998        8.0099999999999998       -2.7082299836912830E-004   5.9488964163716880E-005
   2.1991148575128552        4.0099999999999998        8.4100000000000001        9.2973275716010115E-006   5.5176693316881311E-005
   2.1991148575128552        4.0099999999999998        8.8100000000000005       -5.6914009467701624E-005   5.3069127164688972E-005
   2.1991148575128552        4.0099999999999998        9.2100000000000009       -4.0519117540120591E-007   5.2432901301029818E-005
   2.1991148575128552        4.0099999999999998        9.6100000000000012       -1.0861888802841068E-004   5.7135975562255193E-005
   2.1991148575128552        4.0099999999999998        10.010000000000000        1.9827891764399041E-005   5.7329259643322921E-005
   2.1991148575128552        4.4100000000000001        1.0000000000000000E-002   8.5231287724694125E-005   6.7195685065764162E-007
   2.1991148575128552        4.4100000000000001       0.41000000000000003        3.2506853565671362E-003   2.1978591896623527E-005
   2.1991148575128552        4.4100000000000001       0.81000000000000005        5.0387833295318495E-003   3.6798230102091782E-005
   2.1991148575128552        4.4100000000000001        1.2100000000000002        5.1434061367612487E-003   5.1348677984413921E-005
   2.1991148575128552        4.4100000000000001        1.6100000000000001        4.3097045322845152E-003   5.3558877735384041E-005
   2.1991148575128552        4.4100000000000001        2.0099999999999998        2.8944929555687602E-003   5.1791745789497208E-005
   2.1991148575128552        4.4100000000000001        2.4100000000000001        1.3926286287536845E-003   6.2377774969319555E-005
   2.1991148575128552        4.4100000000000001        2.8100000000000001        3.6180586954362979E-004   6.0068239015574214E-005
   2.1991148575128552        4.4100000000000001        3.2100000000000000       -3.7724034093754749E-004   5.4462351591662829E-005
   2.1991148575128552        4.4100000000000001        3.6099999999999999       -7.0987233568423189E-004   6.0027236112861027E-005
   2.1991148575128552        4.4100000000000001        4.0099999999999998       -8.9023556984365042E-004   5.8919801210603908E-005
   2.1991148575128552        4.4100000000000001        4.4100000000000001       -8.6722245558452373E-004   5.9321208993696362E-005
   2.1991148575128552        4.4100000000000001        4.8100000000000005       -7.6536300341319705E-004   6.0638175517291732E-005
   2.1991148575128552        4.4100000000000001        5.2100000000000000       -7.7466332333812427E-004   6.1022466759619473E-005
   2.1991148575128552        4.4100000000000001        5.6100000000000003       -5.5238579796611502E-004   5.3587275421256481E-005
   2.1991148575128552        4.4100000000000001        6.0099999999999998       -5.2109563395733494E-004   5.3347742963990714E-005
   2.1991148575128552        4.4100000000000001        6.4100000000000001       -4.7451807082185901E-004   5.7698905431851648E-005
   2.1991148575128552        4.4100000000000001        6.8100000000000005       -2.7601631614294469E-004   6.1125412361523368E-005
   2.1991148575128552        4.4100000000000001        7.2100000000000000       -3.6863099006686535E-004   5.8175388757629900E-005
   2.1991148575128552        4.4100000000000001        7.6100000000000003       -1.2206220277715967E-004   5.8822651898190140E-005
   2.1991148575128552        4.4100000000000001        8.0099999999999998       -2.1864392969788359E-004   6.0646467083497749E-005
   2.1991148575128552        4.4100000000000001        8.4100000000000001       -1.0180090431813266E-004   5.7417677216019010E-005
   2.1991148575128552        4.4100000000000001        8.8100000000000005       -2.3706838584194607E-004   6.0078194904015842E-005
   2.1991148575128552        4.4100000000000001        9.2100000000000009       -1.1164049509186767E-004   5.7077104860014344E-005
   2.1991148575128552        4.4100000000000001        9.6100000000000012       -1.5727623437382732E-004   6.3045731454291061E-005
   2.1991148575128552        4.4100000000000001        10.010000000000000        1.5847850388974773E-005   6.1807257777919615E-005
   2.1991148575128552        4.8100000000000005        1.0000000000000000E-002   7.3278315259131164E-005   6.9782645349122865E-007
   2.1991148575128552        4.8100000000000005       0.41000000000000003        2.7107986601343620E-003   2.3756206304054831E-005
   2.1991148575128552        4.8100000000000005       0.81000000000000005        4.5006768150870910E-003   4.0839086884015675E-005
   2.1991148575128552        4.8100000000000005        1.2100000000000002        4.7136899126666637E-003   4.9005608185067164E-005
   2.1991148575128552        4.8100000000000005        1.6100000000000001        3.9176187313096989E-003   5.5519985899670254E-005
   2.1991148575128552        4.8100000000000005        2.0099999999999998        2.6760135163059161E-003   5.6687095145310475E-005
   2.1991148575128552        4.8100000000000005        2.4100000000000001        1.3520684928833625E-003   5.7444679743219781E-005
   2.1991148575128552        4.8100000000000005        2.8100000000000001        2.4959124113985002E-004   6.2510388940310713E-005
   2.1991148575128552        4.8100000000000005        3.2100000000000000       -4.8953649367415380E-004   6.2649616856214169E-005
   2.1991148575128552        4.8100000000000005        3.6099999999999999       -7.9530537915651690E-004   6.0361956192595982E-005
   2.1991148575128552        4.8100000000000005        4.0099999999999998       -1.1100198547710778E-003   6.2807651359775873E-005
   2.1991148575128552        4.8100000000000005        4.4100000000000001       -1.0520000589098843E-003   6.0215599411284590E-005
   2.1991148575128552        4.8100000000000005        4.8100000000000005       -1.0198477088341404E-003   6.1149124787758733E-005
   2.1991148575128552        4.8100000000000005        5.2100000000000000       -7.6862209894537517E-004   5.8331862512142363E-005
   2.1991148575128552        4.8100000000000005        5.6100000000000003       -6.7807740370940685E-004   6.0462995839345263E-005
   2.1991148575128552        4.8100000000000005        6.0099999999999998       -6.6074489735853264E-004   6.5061446509894264E-005
   2.1991148575128552        4.8100000000000005        6.4100000000000001       -4.4179181704963918E-004   5.7439310556063372E-005
   2.1991148575128552        4.8100000000000005        6.8100000000000005       -4.9351005105312132E-004   6.7568655952340067E-005
   2.1991148575128552        4.8100000000000005        7.2100000000000000       -3.1126785578476667E-004   6.1610600585888342E-005
   2.1991148575128552        4.8100000000000005        7.6100000000000003       -1.4934728743231721E-004   6.4451832090664814E-005
   2.1991148575128552        4.8100000000000005        8.0099999999999998       -2.3940214958128301E-004   5.7480281537644786E-005
   2.1991148575128552        4.8100000000000005        8.4100000000000001       -1.2474418925182080E-004   6.1654035524185715E-005
   2.1991148575128552        4.8100000000000005        8.8100000000000005       -3.3421235728299433E-005   6.1700944125635496E-005
   2.1991148575128552        4.8100000000000005        9.2100000000000009        1.2069275743146900E-005   6.7733295946059959E-005
   2.1991148575128552        4.8100000000000005        9.6100000000000012        3.9632558814818484E-005   6.3520985533126572E-005
   2.1991148575128552        4.8100000000000005        10.010000000000000       -1.0479269101395626E-004   6.2462073765999208E-005
   2.1991148575128552        5.2100000000000000        1.0000000000000000E-002   5.9040621307190745E-005   8.1822163741768157E-007
   2.1991148575128552        5.2100000000000000       0.41000000000000003        2.3008385646302925E-003   2.6160143237768936E-005
   2.1991148575128552        5.2100000000000000       0.81000000000000005        3.6653618979639838E-003   3.9638597375863303E-005
   2.1991148575128552        5.2100000000000000        1.2100000000000002        4.0149885678515875E-003   5.2662423997687436E-005
   2.1991148575128552        5.2100000000000000        1.6100000000000001        3.4179957253564594E-003   5.9807946589602558E-005
   2.1991148575128552        5.2100000000000000        2.0099999999999998        2.3606677583432197E-003   5.8868766062441814E-005
   2.1991148575128552        5.2100000000000000        2.4100000000000001        9.6991196625442028E-004   6.4539857316101980E-005
   2.1991148575128552        5.2100000000000000        2.8100000000000001        7.0404343805121361E-005   6.3183868954954170E-005
   2.1991148575128552        5.2100000000000000        3.2100000000000000       -6.9065104932889006E-004   6.7539354953759952E-005
   2.1991148575128552        5.2100000000000000        3.6099999999999999       -1.0385013337017004E-003   6.4676949956363357E-005
   2.1991148575128552        5.2100000000000000        4.0099999999999998       -1.1659782395927064E-003   6.5289037091100148E-005
   2.1991148575128552        5.2100000000000000        4.4100000000000001       -1.2476723285103836E-003   6.5482647992289446E-005
   2.1991148575128552        5.2100000000000000        4.8100000000000005       -1.2765458022310856E-003   7.2158506936116643E-005
   2.1991148575128552        5.2100000000000000        5.2100000000000000       -1.0976167636833410E-003   6.5737003388276324E-005
   2.1991148575128552        5.2100000000000000        5.6100000000000003       -7.7033838639414191E-004   6.6880488017372780E-005
   2.1991148575128552        5.2100000000000000        6.0099999999999998       -7.7178837534353732E-004   6.7584730508809797E-005
   2.1991148575128552        5.2100000000000000        6.4100000000000001       -5.7312903994487729E-004   6.6870340711913206E-005
   2.1991148575128552        5.2100000000000000        6.8100000000000005       -3.9200252736452479E-004   6.8785825231070991E-005
   2.1991148575128552        5.2100000000000000        7.2100000000000000       -3.9269952870664941E-004   6.6660392938078223E-005
   2.1991148575128552        5.2100000000000000        7.6100000000000003       -2.6984488126782519E-004   6.8868101717058447E-005
   2.1991148575128552        5.2100000000000000        8.0099999999999998       -3.0193200119472285E-004   6.8900162821404032E-005
   2.1991148575128552        5.2100000000000000        8.4100000000000001       -2.6545646830482424E-004   6.9537771656405652E-005
   2.1991148575128552        5.2100000000000000        8.8100000000000005       -1.8701491020320425E-004   7.1101957832324071E-005
   2.1991148575128552        5.2100000000000000        9.2100000000000009       -5.2541555588760312E-005   6.7409449833738663E-005
   2.1991148575128552        5.2100000000000000        9.6100000000000012       -1.0100148023725401E-004   6.8454671029910571E-005
   2.1991148575128552        5.2100000000000000        10.010000000000000       -4.6134128597322822E-005   7.2204442092684484E-005
   2.1991148575128552        5.6100000000000003        1.0000000000000000E-002   4.6003749004339562E-005   7.5615995025573020E-007
   2.1991148575128552        5.6100000000000003       0.41000000000000003        1.8103208221602351E-003   2.5863981704087531E-005
   2.1991148575128552        5.6100000000000003       0.81000000000000005        3.0662689513100043E-003   4.4593299163272156E-005
   2.1991148575128552        5.6100000000000003        1.2100000000000002        3.2191272864486500E-003   5.4753376458277673E-005
   2.1991148575128552        5.6100000000000003        1.6100000000000001        2.7781635306758177E-003   6.3653790994328748E-005
   2.1991148575128552        5.6100000000000003        2.0099999999999998        1.7641213679152521E-003   6.7242477038559524E-005
   2.1991148575128552        5.6100000000000003        2.4100000000000001        8.2204431877676320E-004   6.5229688558087902E-005
   2.1991148575128552        5.6100000000000003        2.8100000000000001       -1.4778821285714474E-004   6.4167058058604227E-005
   2.1991148575128552        5.6100000000000003        3.2100000000000000       -8.6285045372596573E-004   6.9894677759627113E-005
   2.1991148575128552        5.6100000000000003        3.6099999999999999       -1.2046363340809734E-003   7.3298328476031641E-005
   2.1991148575128552        5.6100000000000003        4.0099999999999998       -1.3934228258463404E-003   6.9584587150054369E-005
   2.1991148575128552        5.6100000000000003        4.4100000000000001       -1.2450970933030438E-003   6.7626477741139732E-005
   2.1991148575128552        5.6100000000000003        4.8100000000000005       -1.2692948077496781E-003   7.3908931943648918E-005
   2.1991148575128552        5.6100000000000003        5.2100000000000000       -1.1434445611962721E-003   7.1009342648109184E-005
   2.1991148575128552        5.6100000000000003        5.6100000000000003       -8.4518023000431785E-004   7.3329673644940613E-005
   2.1991148575128552        5.6100000000000003        6.0099999999999998       -7.2910997026844049E-004   7.2915831060573063E-005
   2.1991148575128552        5.6100000000000003        6.4100000000000001       -6.0112654410747479E-004   7.1283259842759182E-005
   2.1991148575128552        5.6100000000000003        6.8100000000000005       -4.4855806085869899E-004   6.8179453374015033E-005
   2.1991148575128552        5.6100000000000003        7.2100000000000000       -4.2032771264232039E-004   7.3959879426601570E-005
   2.1991148575128552        5.6100000000000003        7.6100000000000003       -3.3333188173686909E-004   6.6675836252838333E-005
   2.1991148575128552        5.6100000000000003        8.0099999999999998       -3.2066362337148058E-004   7.0832010643953535E-005
   2.1991148575128552        5.6100000000000003        8.4100000000000001       -2.6050664961862585E-004   6.8505462369419426E-005
   2.1991148575128552        5.6100000000000003        8.8100000000000005       -5.8129050486604743E-005   6.7111595390385880E-005
   2.1991148575128552        5.6100000000000003        9.2100000000000009       -1.8645684609845290E-004   6.8056901652559866E-005
   2.1991148575128552        5.6100000000000003        9.6100000000000012       -4.1986322689174149E-005   7.2528949572837090E-005
   2.1991148575128552        5.6100000000000003        10.010000000000000       -1.3333694995925043E-004   7.0251213366141923E-005
   2.1991148575128552        6.0099999999999998        1.0000000000000000E-002   3.6628461716198764E-005   7.5721917491161574E-007
   2.1991148575128552        6.0099999999999998       0.41000000000000003        1.3706104633478006E-003   3.0341811777069254E-005
   2.1991148575128552        6.0099999999999998       0.81000000000000005        2.2591853719040049E-003   4.6537440761515792E-005
   2.1991148575128552        6.0099999999999998        1.2100000000000002        2.3236758610427756E-003   5.9418761349826418E-005
   2.1991148575128552        6.0099999999999998        1.6100000000000001        2.2310601930099331E-003   6.5563147025640830E-005
   2.1991148575128552        6.0099999999999998        2.0099999999999998        1.3467970090571334E-003   6.8893208253367058E-005
   2.1991148575128552        6.0099999999999998        2.4100000000000001        3.9053085701750507E-004   6.9824801743851743E-005
   2.1991148575128552        6.0099999999999998        2.8100000000000001       -4.6024876245502757E-004   6.8244206673142459E-005
   2.1991148575128552        6.0099999999999998        3.2100000000000000       -9.2465181302986020E-004   6.6435255542956367E-005
   2.1991148575128552        6.0099999999999998        3.6099999999999999       -1.3064040241469329E-003   7.1155083011630968E-005
   2.1991148575128552        6.0099999999999998        4.0099999999999998       -1.4148507616900455E-003   7.1418359721368564E-005
   2.1991148575128552        6.0099999999999998        4.4100000000000001       -1.6682530991313953E-003   7.5401333659779214E-005
   2.1991148575128552        6.0099999999999998        4.8100000000000005       -1.5114820795518215E-003   7.6645896631055422E-005
   2.1991148575128552        6.0099999999999998        5.2100000000000000       -1.2637827695785541E-003   7.1344344107583356E-005
   2.1991148575128552        6.0099999999999998        5.6100000000000003       -1.0712257565084846E-003   7.1593831730890057E-005
   2.1991148575128552        6.0099999999999998        6.0099999999999998       -8.1734189224830732E-004   7.1019740925601734E-005
   2.1991148575128552        6.0099999999999998        6.4100000000000001       -7.1046849001657724E-004   7.2389861981446467E-005
   2.1991148575128552        6.0099999999999998        6.8100000000000005       -6.3500869868049383E-004   7.1674153123768444E-005
   2.1991148575128552        6.0099999999999998        7.2100000000000000       -5.4909498635395465E-004   7.5367353921795108E-005
   2.1991148575128552        6.0099999999999998        7.6100000000000003       -3.8938345343867407E-004   7.4997157059838849E-005
   2.1991148575128552        6.0099999999999998        8.0099999999999998       -2.6186134379364850E-004   7.1428097847133493E-005
   2.1991148575128552        6.0099999999999998        8.4100000000000001       -1.2649231311791701E-004   7.4888303835993168E-005
   2.1991148575128552        6.0099999999999998        8.8100000000000005       -2.1962900183705174E-004   7.5674583842156906E-005
   2.1991148575128552        6.0099999999999998        9.2100000000000009       -1.0327299926809432E-004   7.9276368684035414E-005
   2.1991148575128552        6.0099999999999998        9.6100000000000012       -1.0364443943524237E-004   8.1745321570189040E-005
   2.1991148575128552        6.0099999999999998        10.010000000000000       -1.0882570470265698E-004   8.0385408287536792E-005
   2.1991148575128552        6.4100000000000001        1.0000000000000000E-002   2.5888817782507490E-005   8.1415233997578903E-007
   2.1991148575128552        6.4100000000000001       0.41000000000000003        1.0467907208049293E-003   2.7413576108967142E-005
   2.1991148575128552        6.4100000000000001       0.81000000000000005        1.6953440229187152E-003   4.9896446190648744E-005
   2.1991148575128552        6.4100000000000001        1.2100000000000002        1.7718800900406195E-003   6.4488994778139240E-005
   2.1991148575128552        6.4100000000000001        1.6100000000000001        1.4347295159000909E-003   7.0517403622984227E-005
   2.1991148575128552        6.4100000000000001        2.0099999999999998        8.6634172888884313E-004   6.9444402817887683E-005
   2.1991148575128552        6.4100000000000001        2.4100000000000001        6.3352498028261778E-005   7.2195589694111937E-005
   2.1991148575128552        6.4100000000000001        2.8100000000000001       -6.6281404169146881E-004   7.8515081106720830E-005
   2.1991148575128552        6.4100000000000001        3.2100000000000000       -1.1863989809154703E-003   7.1450540622406097E-005
   2.1991148575128552        6.4100000000000001        3.6099999999999999       -1.4331047644909921E-003   7.9191455757467445E-005
   2.1991148575128552        6.4100000000000001        4.0099999999999998       -1.6411861656343994E-003   7.2897173389773991E-005
   2.1991148575128552        6.4100000000000001        4.4100000000000001       -1.6186375493942634E-003   8.1232515125924620E-005
   2.1991148575128552        6.4100000000000001        4.8100000000000005       -1.6235697079718505E-003   7.7063315831630397E-005
   2.1991148575128552        6.4100000000000001        5.2100000000000000       -1.2801798555326933E-003   7.9419289471519474E-005
   2.1991148575128552        6.4100000000000001        5.6100000000000003       -1.2537312689623475E-003   7.8502677410237809E-005
   2.1991148575128552        6.4100000000000001        6.0099999999999998       -1.0027403167432165E-003   7.3954624396864972E-005
   2.1991148575128552        6.4100000000000001        6.4100000000000001       -8.0748225878284530E-004   8.7505963909066467E-005
   2.1991148575128552        6.4100000000000001        6.8100000000000005       -7.2686308469196688E-004   7.8551345328824754E-005
   2.1991148575128552        6.4100000000000001        7.2100000000000000       -4.5364410884878785E-004   8.7804476205093589E-005
   2.1991148575128552        6.4100000000000001        7.6100000000000003       -4.4389048289270765E-004   7.9447293242500839E-005
   2.1991148575128552        6.4100000000000001        8.0099999999999998       -2.8096567332324443E-004   8.7103872068021280E-005
   2.1991148575128552        6.4100000000000001        8.4100000000000001       -3.9663738240982590E-004   8.5624360200077141E-005
   2.1991148575128552        6.4100000000000001        8.8100000000000005       -3.4765100297720294E-004   8.1156607847725435E-005
   2.1991148575128552        6.4100000000000001        9.2100000000000009       -1.5317154125980327E-004   8.0514688419961318E-005
   2.1991148575128552        6.4100000000000001        9.6100000000000012       -9.7843804718517426E-005   8.5192291262413554E-005
   2.1991148575128552        6.4100000000000001        10.010000000000000       -5.3918001571938347E-005   7.6984503434449165E-005
   2.1991148575128552        6.8100000000000005        1.0000000000000000E-002   1.6724757979683100E-005   9.2409952750232500E-007
   2.1991148575128552        6.8100000000000005       0.41000000000000003        7.0263756167232030E-004   3.0531427085079043E-005
   2.1991148575128552        6.8100000000000005       0.81000000000000005        1.1184090279698366E-003   4.8916441065617430E-005
   2.1991148575128552        6.8100000000000005        1.2100000000000002        1.2544336397457168E-003   6.2668343823176260E-005
   2.1991148575128552        6.8100000000000005        1.6100000000000001        9.5416232111990491E-004   6.6399433178503984E-005
   2.1991148575128552        6.8100000000000005        2.0099999999999998        2.5057658203486488E-004   7.6258168766356414E-005
   2.1991148575128552        6.8100000000000005        2.4100000000000001       -3.1569472709970200E-004   7.9172994452954778E-005
   2.1991148575128552        6.8100000000000005        2.8100000000000001       -8.5737134669838214E-004   8.1360860976138698E-005
   2.1991148575128552        6.8100000000000005        3.2100000000000000       -1.3397650456432072E-003   7.6173888236322185E-005
   2.1991148575128552        6.8100000000000005        3.6099999999999999       -1.7296892622766676E-003   7.2962556399763310E-005
   2.1991148575128552        6.8100000000000005        4.0099999999999998       -1.8577513320923859E-003   7.3129805733988655E-005
   2.1991148575128552        6.8100000000000005        4.4100000000000001       -1.7875663164286049E-003   8.4919686431586476E-005
   2.1991148575128552        6.8100000000000005        4.8100000000000005       -1.6264362171329563E-003   7.7901046075428478E-005
   2.1991148575128552        6.8100000000000005        5.2100000000000000       -1.5287206337645058E-003   7.7164516736210294E-005
   2.1991148575128552        6.8100000000000005        5.6100000000000003       -1.2529395202080594E-003   8.2787088376714454E-005
   2.1991148575128552        6.8100000000000005        6.0099999999999998       -1.0675263030828872E-003   7.6993835221511473E-005
   2.1991148575128552        6.8100000000000005        6.4100000000000001       -8.9751890655792360E-004   8.1865264050494865E-005
   2.1991148575128552        6.8100000000000005        6.8100000000000005       -7.5084494022109561E-004   8.5802655348020130E-005
   2.1991148575128552        6.8100000000000005        7.2100000000000000       -7.8439445840745034E-004   7.8984293656948382E-005
   2.1991148575128552        6.8100000000000005        7.6100000000000003       -5.5046668302171546E-004   8.8627078912144875E-005
   2.1991148575128552        6.8100000000000005        8.0099999999999998       -3.4564773276486526E-004   8.4105218284431948E-005
   2.1991148575128552        6.8100000000000005        8.4100000000000001       -3.0561429187198438E-004   7.6807040388534787E-005
   2.1991148575128552        6.8100000000000005        8.8100000000000005       -1.5105854179782506E-004   8.3905557818380466E-005
   2.1991148575128552        6.8100000000000005        9.2100000000000009       -1.9268592050856063E-004   7.5255810890439631E-005
   2.1991148575128552        6.8100000000000005        9.6100000000000012       -1.3754681965967558E-004   7.9584137486985598E-005
   2.1991148575128552        6.8100000000000005        10.010000000000000       -1.3434612336286244E-004   7.8865151363514006E-005
   2.1991148575128552        7.2100000000000000        1.0000000000000000E-002   1.0400586742475978E-005   8.7815970246959967E-007
   2.1991148575128552        7.2100000000000000       0.41000000000000003        3.6651652268178669E-004   3.1998223357464246E-005
   2.1991148575128552        7.2100000000000000       0.81000000000000005        6.6813652316139501E-004   5.4388361546015567E-005
   2.1991148575128552        7.2100000000000000        1.2100000000000002        6.0522432107209135E-004   6.8325615010910099E-005
   2.1991148575128552        7.2100000000000000        1.6100000000000001        2.8536417726207842E-004   7.3158979830326040E-005
   2.1991148575128552        7.2100000000000000        2.0099999999999998       -1.2762780711041350E-004   7.9784266374196349E-005
   2.1991148575128552        7.2100000000000000        2.4100000000000001       -7.4774685475201708E-004   7.3545910541801288E-005
   2.1991148575128552        7.2100000000000000        2.8100000000000001       -1.1145725360727984E-003   7.6917431196576596E-005
   2.1991148575128552        7.2100000000000000        3.2100000000000000       -1.5377498494148288E-003   7.6051616868342927E-005
   2.1991148575128552        7.2100000000000000        3.6099999999999999       -1.8284832839845662E-003   8.4809460164249039E-005
   2.1991148575128552        7.2100000000000000        4.0099999999999998       -1.9098828440836275E-003   7.9232718264350980E-005
   2.1991148575128552        7.2100000000000000        4.4100000000000001       -2.0136924382621719E-003   8.1010798521076016E-005
   2.1991148575128552        7.2100000000000000        4.8100000000000005       -1.8438178256143889E-003   7.9443911848118908E-005
   2.1991148575128552        7.2100000000000000        5.2100000000000000       -1.4827072296921642E-003   8.5463346410306966E-005
   2.1991148575128552        7.2100000000000000        5.6100000000000003       -1.2353912586819610E-003   8.3086207619291222E-005
   2.1991148575128552        7.2100000000000000        6.0099999999999998       -1.2609285054838602E-003   8.2802997868826507E-005
   2.1991148575128552        7.2100000000000000        6.4100000000000001       -1.1151814891870297E-003   8.8871730929779115E-005
   2.1991148575128552        7.2100000000000000        6.8100000000000005       -7.2904624026335946E-004   8.3667083062447691E-005
   2.1991148575128552        7.2100000000000000        7.2100000000000000       -7.0512207912296586E-004   8.5396621133836619E-005
   2.1991148575128552        7.2100000000000000        7.6100000000000003       -4.4197812374963547E-004   8.2168443013898776E-005
   2.1991148575128552        7.2100000000000000        8.0099999999999998       -3.6822681015918847E-004   8.9970959831277861E-005
   2.1991148575128552        7.2100000000000000        8.4100000000000001       -3.3998838189238382E-004   8.4161765281437663E-005
   2.1991148575128552        7.2100000000000000        8.8100000000000005       -1.6320640301781183E-004   8.1504683809802819E-005
   2.1991148575128552        7.2100000000000000        9.2100000000000009       -1.6477862626851152E-004   9.4083293730287015E-005
   2.1991148575128552        7.2100000000000000        9.6100000000000012       -1.3567667469484822E-004   8.5908460262888733E-005
   2.1991148575128552        7.2100000000000000        10.010000000000000       -2.9664881078350327E-004   8.6927947466990799E-005
   2.1991148575128552        7.6100000000000003        1.0000000000000000E-002   4.5745283494533441E-006   9.6581752811020829E-007
   2.1991148575128552        7.6100000000000003       0.41000000000000003        1.5790634306958278E-004   3.3899749373759431E-005
   2.1991148575128552        7.6100000000000003       0.81000000000000005        2.6958099048802645E-004   5.5001520492790616E-005
   2.1991148575128552        7.6100000000000003        1.2100000000000002        2.2519821004296446E-004   6.6259781198489432E-005
   2.1991148575128552        7.6100000000000003        1.6100000000000001       -8.9470965559732899E-005   7.7144418136141317E-005
   2.1991148575128552        7.6100000000000003        2.0099999999999998       -4.4088694896087666E-004   7.7909737195708750E-005
   2.1991148575128552        7.6100000000000003        2.4100000000000001       -9.9305930175224485E-004   8.8015333196058191E-005
   2.1991148575128552        7.6100000000000003        2.8100000000000001       -1.3980065287806621E-003   8.4069723907887123E-005
   2.1991148575128552        7.6100000000000003        3.2100000000000000       -1.7888098503847873E-003   8.6193646592859732E-005
   2.1991148575128552        7.6100000000000003        3.6099999999999999       -1.8901989310495255E-003   8.9078185316426433E-005
   2.1991148575128552        7.6100000000000003        4.0099999999999998       -2.0110335155573257E-003   8.6160949332530083E-005
   2.1991148575128552        7.6100000000000003        4.4100000000000001       -1.9882670742012599E-003   9.1090079636904828E-005
   2.1991148575128552        7.6100000000000003        4.8100000000000005       -1.8836164453463402E-003   8.3857725405450518E-005
   2.1991148575128552        7.6100000000000003        5.2100000000000000       -1.7864855946136890E-003   8.4682152470977182E-005
   2.1991148575128552        7.6100000000000003        5.6100000000000003       -1.4130873618626930E-003   8.4980918358057314E-005
   2.1991148575128552        7.6100000000000003        6.0099999999999998       -1.3596112273395868E-003   8.7134699536946974E-005
   2.1991148575128552        7.6100000000000003        6.4100000000000001       -1.0841540772468310E-003   8.5983831925331162E-005
   2.1991148575128552        7.6100000000000003        6.8100000000000005       -7.5089161783581837E-004   8.4682338309704619E-005
   2.1991148575128552        7.6100000000000003        7.2100000000000000       -6.6695420214055688E-004   8.5743172344184993E-005
   2.1991148575128552        7.6100000000000003        7.6100000000000003       -6.0318631322654650E-004   8.5513740002878262E-005
   2.1991148575128552        7.6100000000000003        8.0099999999999998       -3.6863904938814389E-004   8.1145696134497957E-005
   2.1991148575128552        7.6100000000000003        8.4100000000000001       -3.8476277435223698E-004   8.8533348505704629E-005
   2.1991148575128552        7.6100000000000003        8.8100000000000005       -2.0199829674178322E-004   8.6901555261483060E-005
   2.1991148575128552        7.6100000000000003        9.2100000000000009       -3.1236020233223790E-004   8.7102899786545044E-005
   2.1991148575128552        7.6100000000000003        9.6100000000000012       -1.4197215566563249E-004   9.2465165319669768E-005
   2.1991148575128552        7.6100000000000003        10.010000000000000       -2.7920524984127964E-004   9.0371474134368546E-005
   2.1991148575128552        8.0099999999999998        1.0000000000000000E-002  -1.0456686117305172E-006   9.3711567976208159E-007
   2.1991148575128552        8.0099999999999998       0.41000000000000003       -1.3813602910173492E-005   3.5222751937752097E-005
   2.1991148575128552        8.0099999999999998       0.81000000000000005       -5.6451799640661838E-005   5.3475517256784523E-005
   2.1991148575128552        8.0099999999999998        1.2100000000000002       -1.8521712552216054E-004   6.6149010912349549E-005
   2.1991148575128552        8.0099999999999998        1.6100000000000001       -5.2247036517045846E-004   7.6020614167144585E-005
   2.1991148575128552        8.0099999999999998        2.0099999999999998       -8.5678297898226965E-004   8.5953735885813394E-005
   2.1991148575128552        8.0099999999999998        2.4100000000000001       -1.1638205110680320E-003   8.3453962590634536E-005
   2.1991148575128552        8.0099999999999998        2.8100000000000001       -1.4740744919051376E-003   9.1300802101584543E-005
   2.1991148575128552        8.0099999999999998        3.2100000000000000       -2.0815822272224516E-003   8.7527219130511456E-005
   2.1991148575128552        8.0099999999999998        3.6099999999999999       -2.1110628638267167E-003   8.6184005124771118E-005
   2.1991148575128552        8.0099999999999998        4.0099999999999998       -2.0862971144071834E-003   9.1423797873084776E-005
   2.1991148575128552        8.0099999999999998        4.4100000000000001       -2.0179861856046179E-003   8.9698219613306064E-005
   2.1991148575128552        8.0099999999999998        4.8100000000000005       -1.9276837765918491E-003   9.4127656152883602E-005
   2.1991148575128552        8.0099999999999998        5.2100000000000000       -1.7541382645026356E-003   8.6519791347804427E-005
   2.1991148575128552        8.0099999999999998        5.6100000000000003       -1.4916265862581430E-003   8.9298476081540860E-005
   2.1991148575128552        8.0099999999999998        6.0099999999999998       -1.3026127690937714E-003   8.5823996261279618E-005
   2.1991148575128552        8.0099999999999998        6.4100000000000001       -1.1793733081265380E-003   8.6516607504553834E-005
   2.1991148575128552        8.0099999999999998        6.8100000000000005       -1.0778729219841009E-003   8.1005026650032171E-005
   2.1991148575128552        8.0099999999999998        7.2100000000000000       -8.6071602359915397E-004   8.1350468789069533E-005
   2.1991148575128552        8.0099999999999998        7.6100000000000003       -5.7204081568040170E-004   8.5988838290694989E-005
   2.1991148575128552        8.0099999999999998        8.0099999999999998       -5.4390271698104395E-004   8.6271952382002893E-005
   2.1991148575128552        8.0099999999999998        8.4100000000000001       -4.1567242900167290E-004   8.5305919619528949E-005
   2.1991148575128552        8.0099999999999998        8.8100000000000005       -4.2319733191567587E-004   9.2988623498958773E-005
   2.1991148575128552        8.0099999999999998        9.2100000000000009       -2.0193992545777884E-004   8.5968936701275777E-005
   2.1991148575128552        8.0099999999999998        9.6100000000000012       -3.0553856088036917E-004   8.6439279850037150E-005
   2.1991148575128552        8.0099999999999998        10.010000000000000       -2.4136533904905961E-004   9.4011725598766745E-005
   2.1991148575128552        8.4100000000000001        1.0000000000000000E-002  -2.7945342273340116E-006   9.9540846413889755E-007
   2.1991148575128552        8.4100000000000001       0.41000000000000003       -8.3076098591732653E-005   3.2750024521122617E-005
   2.1991148575128552        8.4100000000000001       0.81000000000000005       -3.1249384281731898E-004   5.7119279897809770E-005
   2.1991148575128552        8.4100000000000001        1.2100000000000002       -4.2117534384570493E-004   7.9739344763297463E-005
   2.1991148575128552        8.4100000000000001        1.6100000000000001       -8.9750370479294592E-004   8.5436971050549404E-005
   2.1991148575128552        8.4100000000000001        2.0099999999999998       -1.1349471286778330E-003   8.0435042807377622E-005
   2.1991148575128552        8.4100000000000001        2.4100000000000001       -1.6483039351717695E-003   8.7327884683224911E-005
   2.1991148575128552        8.4100000000000001        2.8100000000000001       -1.8859112713600740E-003   9.5285685007887009E-005
   2.1991148575128552        8.4100000000000001        3.2100000000000000       -2.1360037999616122E-003   8.4082532880877010E-005
   2.1991148575128552        8.4100000000000001        3.6099999999999999       -2.1803646796165364E-003   9.8606715841469052E-005
   2.1991148575128552        8.4100000000000001        4.0099999999999998       -2.0728427289729459E-003   9.1233988850920105E-005
   2.1991148575128552        8.4100000000000001        4.4100000000000001       -2.1719450215488272E-003   9.6927212052320841E-005
   2.1991148575128552        8.4100000000000001        4.8100000000000005       -2.0818257595295172E-003   9.2464985946571145E-005
   2.1991148575128552        8.4100000000000001        5.2100000000000000       -1.7034939696138271E-003   9.7349034795908064E-005
   2.1991148575128552        8.4100000000000001        5.6100000000000003       -1.6855151200939268E-003   1.0137543657894511E-004
   2.1991148575128552        8.4100000000000001        6.0099999999999998       -1.5219006132829995E-003   9.6498508284169904E-005
   2.1991148575128552        8.4100000000000001        6.4100000000000001       -1.1085558463799557E-003   9.0863107034631362E-005
   2.1991148575128552        8.4100000000000001        6.8100000000000005       -1.0518667431729846E-003   8.8606843144558428E-005
   2.1991148575128552        8.4100000000000001        7.2100000000000000       -7.8534841915240989E-004   9.2761532235656103E-005
   2.1991148575128552        8.4100000000000001        7.6100000000000003       -6.7800348465841469E-004   9.7825588543498949E-005
   2.1991148575128552        8.4100000000000001        8.0099999999999998       -5.9528991967342296E-004   9.2355622247432704E-005
   2.1991148575128552        8.4100000000000001        8.4100000000000001       -5.2262731100635523E-004   9.6322478617690501E-005
   2.1991148575128552        8.4100000000000001        8.8100000000000005       -2.6202970552366103E-004   8.8498558458424028E-005
   2.1991148575128552        8.4100000000000001        9.2100000000000009       -3.0740745964441687E-004   9.5820867840560619E-005
   2.1991148575128552        8.4100000000000001        9.6100000000000012       -1.9378416479020388E-004   1.0273232806784560E-004
   2.1991148575128552        8.4100000000000001        10.010000000000000       -2.8992594530731795E-004   8.9944681529390490E-005
   2.1991148575128552        8.8100000000000005        1.0000000000000000E-002  -5.5260243476582543E-006   1.0352222705684978E-006
   2.1991148575128552        8.8100000000000005       0.41000000000000003       -2.5891508357197938E-004   3.6457311751179369E-005
   2.1991148575128552        8.8100000000000005       0.81000000000000005       -4.9500022309316341E-004   6.0932678759042033E-005
   2.1991148575128552        8.8100000000000005        1.2100000000000002       -7.9973634436055375E-004   7.4536225456737189E-005
   2.1991148575128552        8.8100000000000005        1.6100000000000001       -1.1131103009929724E-003   8.1571577556155498E-005
   2.1991148575128552        8.8100000000000005        2.0099999999999998       -1.3871553780583658E-003   8.6479765929432220E-005
   2.1991148575128552        8.8100000000000005        2.4100000000000001       -1.6933775401213290E-003   8.8521180315619507E-005
   2.1991148575128552        8.8100000000000005        2.8100000000000001       -2.0551382600558334E-003   9.6334722618009311E-005
   2.1991148575128552        8.8100000000000005        3.2100000000000000       -2.3164090124521237E-003   9.3330783735622207E-005
   2.1991148575128552        8.8100000000000005        3.6099999999999999       -2.3420508731791540E-003   9.5492894826080651E-005
   2.1991148575128552        8.8100000000000005        4.0099999999999998       -2.5948042093749081E-003   1.0005044528459626E-004
   2.1991148575128552        8.8100000000000005        4.4100000000000001       -2.2071171181934717E-003   9.1270695809478989E-005
   2.1991148575128552        8.8100000000000005        4.8100000000000005       -2.0435534068328656E-003   8.9447478265432736E-005
   2.1991148575128552        8.8100000000000005        5.2100000000000000       -1.8375479881025780E-003   9.2169927317936406E-005
   2.1991148575128552        8.8100000000000005        5.6100000000000003       -1.8675886992106736E-003   9.6946265201513097E-005
   2.1991148575128552        8.8100000000000005        6.0099999999999998       -1.4844493734842464E-003   9.9671762106170409E-005
   2.1991148575128552        8.8100000000000005        6.4100000000000001       -1.3281284939509132E-003   9.9735702536289173E-005
   2.1991148575128552        8.8100000000000005        6.8100000000000005       -1.0257509196332803E-003   9.8236950118641789E-005
   2.1991148575128552        8.8100000000000005        7.2100000000000000       -8.1962927578230237E-004   1.0527779227456823E-004
   2.1991148575128552        8.8100000000000005        7.6100000000000003       -7.9256018121593190E-004   9.8609915491357857E-005
   2.1991148575128552        8.8100000000000005        8.0099999999999998       -5.8036893611267679E-004   1.0147521603618264E-004
   2.1991148575128552        8.8100000000000005        8.4100000000000001       -6.4824483054613910E-004   9.5275257522474453E-005
   2.1991148575128552        8.8100000000000005        8.8100000000000005       -3.7143428828859744E-004   9.7362228334585689E-005
   2.1991148575128552        8.8100000000000005        9.2100000000000009       -4.0653416853878808E-004   9.8472922443744194E-005
   2.1991148575128552        8.8100000000000005        9.6100000000000012       -2.3609125986308983E-004   9.0833205496300060E-005
   2.1991148575128552        8.8100000000000005        10.010000000000000       -2.2484374824659323E-004   9.0225425324051313E-005
   2.1991148575128552        9.2100000000000009        1.0000000000000000E-002  -6.5921334180510260E-006   1.0420289521961795E-006
   2.1991148575128552        9.2100000000000009       0.41000000000000003       -2.9694122419495346E-004   3.6358485089830358E-005
   2.1991148575128552        9.2100000000000009       0.81000000000000005       -6.2297337639532244E-004   6.3193827358082601E-005
   2.1991148575128552        9.2100000000000009        1.2100000000000002       -9.1102473298440459E-004   7.1842539267219402E-005
   2.1991148575128552        9.2100000000000009        1.6100000000000001       -1.2720303280902704E-003   8.6491402996106398E-005
   2.1991148575128552        9.2100000000000009        2.0099999999999998       -1.5431177079684858E-003   9.1308476677981186E-005
   2.1991148575128552        9.2100000000000009        2.4100000000000001       -1.9011973440552033E-003   8.9654367778943441E-005
   2.1991148575128552        9.2100000000000009        2.8100000000000001       -2.1714516991948232E-003   9.2927324402547807E-005
   2.1991148575128552        9.2100000000000009        3.2100000000000000       -2.3577298248734732E-003   9.9144465827395535E-005
   2.1991148575128552        9.2100000000000009        3.6099999999999999       -2.4178126583570612E-003   9.3070389499764000E-005
   2.1991148575128552        9.2100000000000009        4.0099999999999998       -2.4311085931771072E-003   9.7505044262631994E-005
   2.1991148575128552        9.2100000000000009        4.4100000000000001       -2.1959110001975820E-003   1.0025384595069975E-004
   2.1991148575128552        9.2100000000000009        4.8100000000000005       -2.1700788552545054E-003   9.9928610608705982E-005
   2.1991148575128552        9.2100000000000009        5.2100000000000000       -1.9049851203485288E-003   9.8002695127601016E-005
   2.1991148575128552        9.2100000000000009        5.6100000000000003       -1.7684336965224864E-003   9.8863052034217896E-005
   2.1991148575128552        9.2100000000000009        6.0099999999999998       -1.6701850160203936E-003   1.0037045675347040E-004
   2.1991148575128552        9.2100000000000009        6.4100000000000001       -1.4390007536432099E-003   9.4198155917011149E-005
   2.1991148575128552        9.2100000000000009        6.8100000000000005       -1.1321675136562028E-003   9.7774172903257144E-005
   2.1991148575128552        9.2100000000000009        7.2100000000000000       -1.0045264320686896E-003   9.5360693452576376E-005
   2.1991148575128552        9.2100000000000009        7.6100000000000003       -9.1649429735513066E-004   9.3958556344803272E-005
   2.1991148575128552        9.2100000000000009        8.0099999999999998       -8.0679776981402648E-004   1.0424712198660591E-004
   2.1991148575128552        9.2100000000000009        8.4100000000000001       -5.2174674758601828E-004   9.5261855183925514E-005
   2.1991148575128552        9.2100000000000009        8.8100000000000005       -2.8551461061675709E-004   1.0536762427994159E-004
   2.1991148575128552        9.2100000000000009        9.2100000000000009       -3.7731457469165100E-004   1.0256963677120903E-004
   2.1991148575128552        9.2100000000000009        9.6100000000000012       -3.1124308066600345E-004   1.0896477596911161E-004
   2.1991148575128552        9.2100000000000009        10.010000000000000       -2.9346093834716890E-004   9.7763584377479301E-005
   2.1991148575128552        9.6100000000000012        1.0000000000000000E-002  -9.1235250496969257E-006   1.0863128003497760E-006
   2.1991148575128552        9.6100000000000012       0.41000000000000003       -2.9436057942770619E-004   3.8273353985919154E-005
   2.1991148575128552        9.6100000000000012       0.81000000000000005       -6.3031552042333084E-004   6.3927903836077284E-005
   2.1991148575128552        9.6100000000000012        1.2100000000000002       -1.0347138956997186E-003   8.0694320060451216E-005
   2.1991148575128552        9.6100000000000012        1.6100000000000001       -1.4555975573309207E-003   8.5767273076334298E-005
   2.1991148575128552        9.6100000000000012        2.0099999999999998       -1.5327720482654402E-003   9.0336790021267044E-005
   2.1991148575128552        9.6100000000000012        2.4100000000000001       -1.9132354827429028E-003   9.3601557861513725E-005
   2.1991148575128552        9.6100000000000012        2.8100000000000001       -2.2553011404627754E-003   1.0158341290191574E-004
   2.1991148575128552        9.6100000000000012        3.2100000000000000       -2.2804263230319032E-003   1.0041799578373402E-004
   2.1991148575128552        9.6100000000000012        3.6099999999999999       -2.3124130928535952E-003   9.9749777715374099E-005
   2.1991148575128552        9.6100000000000012        4.0099999999999998       -2.3723689293537560E-003   9.6141446653872444E-005
   2.1991148575128552        9.6100000000000012        4.4100000000000001       -2.1596591383851375E-003   9.7052527877055373E-005
   2.1991148575128552        9.6100000000000012        4.8100000000000005       -2.0501399641005562E-003   9.9019130279947185E-005
   2.1991148575128552        9.6100000000000012        5.2100000000000000       -2.1306510430370140E-003   9.0522353470070106E-005
   2.1991148575128552        9.6100000000000012        5.6100000000000003       -1.8194775798894959E-003   1.0180861419396362E-004
   2.1991148575128552        9.6100000000000012        6.0099999999999998       -1.5076710835580205E-003   1.0210448895609450E-004
   2.1991148575128552        9.6100000000000012        6.4100000000000001       -1.3747472660352803E-003   1.0254006659568236E-004
   2.1991148575128552        9.6100000000000012        6.8100000000000005       -1.2422583483556833E-003   9.4975383453011495E-005
   2.1991148575128552        9.6100000000000012        7.2100000000000000       -1.0840896803257687E-003   1.0507484233736890E-004
   2.1991148575128552        9.6100000000000012        7.6100000000000003       -8.9461880612202180E-004   1.0492148156022152E-004
   2.1991148575128552        9.6100000000000012        8.0099999999999998       -6.4762505774033235E-004   1.0667714687114964E-004
   2.1991148575128552        9.6100000000000012        8.4100000000000001       -5.7682756889213503E-004   9.7551013986602893E-005
   2.1991148575128552        9.6100000000000012        8.8100000000000005       -3.8186209175680654E-004   1.0150902413580862E-004
   2.1991148575128552        9.6100000000000012        9.2100000000000009       -1.2754512498017840E-004   1.0675383822421950E-004
   2.1991148575128552        9.6100000000000012        9.6100000000000012       -1.6744430662671509E-004   9.6067473238270701E-005
   2.1991148575128552        9.6100000000000012        10.010000000000000       -7.8116250751796736E-005   1.0024931957526989E-004
   2.1991148575128552        10.010000000000000        1.0000000000000000E-002  -8.5798567685166237E-006   1.0555799645801609E-006
   2.1991148575128552        10.010000000000000       0.41000000000000003       -4.1978621098115427E-004   3.7302990278088287E-005
   2.1991148575128552        10.010000000000000       0.81000000000000005       -7.6199148411835505E-004   6.5779964821975251E-005
   2.1991148575128552        10.010000000000000        1.2100000000000002       -1.1010296756598951E-003   7.9165812174143197E-005
   2.1991148575128552        10.010000000000000        1.6100000000000001       -1.4847353154961221E-003   9.3368054133939821E-005
   2.1991148575128552        10.010000000000000        2.0099999999999998       -1.8382134467573531E-003   9.5110630635828771E-005
   2.1991148575128552        10.010000000000000        2.4100000000000001       -2.0190877134338378E-003   9.6343000398480303E-005
   2.1991148575128552        10.010000000000000        2.8100000000000001       -2.2840056510895338E-003   9.2897529393347520E-005
   2.1991148575128552        10.010000000000000        3.2100000000000000       -2.6359806552969764E-003   9.4971464213408459E-005
   2.1991148575128552        10.010000000000000        3.6099999999999999       -2.4502599063004949E-003   9.9383553190501782E-005
   2.1991148575128552        10.010000000000000        4.0099999999999998       -2.5994955161246797E-003   1.0638957469781110E-004
   2.1991148575128552        10.010000000000000        4.4100000000000001       -2.3235637900186215E-003   1.1103249017176448E-004
   2.1991148575128552        10.010000000000000        4.8100000000000005       -2.0556599883654460E-003   1.0134360567694605E-004
   2.1991148575128552        10.010000000000000        5.2100000000000000       -1.8575434880726245E-003   9.7697492311672653E-005
   2.1991148575128552        10.010000000000000        5.6100000000000003       -1.8660006254418251E-003   1.0600909398469452E-004
   2.1991148575128552        10.010000000000000        6.0099999999999998       -1.4716289543522448E-003   9.4297499147462683E-005
   2.1991148575128552        10.010000000000000        6.4100000000000001       -1.4017684107710748E-003   9.9446226328884368E-005
   2.1991148575128552        10.010000000000000        6.8100000000000005       -1.1180791208384722E-003   9.4387811955335272E-005
   2.1991148575128552        10.010000000000000        7.2100000000000000       -1.0248434645846948E-003   9.8931482106256289E-005
   2.1991148575128552        10.010000000000000        7.6100000000000003       -1.1278849740221546E-003   9.6334725317823234E-005
   2.1991148575128552        10.010000000000000        8.0099999999999998       -7.2724484030710454E-004   9.9818023338721240E-005
   2.1991148575128552        10.010000000000000        8.4100000000000001       -7.0217831088989784E-004   1.0101280355022944E-004
   2.1991148575128552        10.010000000000000        8.8100000000000005       -4.6525929287022952E-004   1.0764930221735951E-004
   2.1991148575128552        10.010000000000000        9.2100000000000009       -3.7831183407961369E-004   9.8407353121248545E-005
   2.1991148575128552        10.010000000000000        9.6100000000000012       -5.0507275627472380E-004   9.8840774254143907E-005
   2.1991148575128552        10.010000000000000        10.010000000000000       -3.8012066896761385E-004   1.0309915345061959E-004
   2.5132741228718345        1.0000000000000000E-002   1.0000000000000000E-002   4.2043517852148024E-011   3.6638022845296066E-011
   2.5132741228718345        1.0000000000000000E-002  0.41000000000000003        1.9928837414446825E-009   1.0468529179392436E-009
   2.5132741228718345        1.0000000000000000E-002  0.81000000000000005        1.7931957956493187E-009   1.7838297821783968E-009
   2.5132741228718345        1.0000000000000000E-002   1.2100000000000002        2.2306228843000611E-009   2.6730599335952448E-009
   2.5132741228718345        1.0000000000000000E-002   1.6100000000000001        5.7136480720118653E-009   2.9863010158032101E-009
   2.5132741228718345        1.0000000000000000E-002   2.0099999999999998        3.4049529472857528E-009   2.5886281528871261E-009
   2.5132741228718345        1.0000000000000000E-002   2.4100000000000001        6.1237522426649711E-010   1.2900196630049406E-009
   2.5132741228718345        1.0000000000000000E-002   2.8100000000000001       -2.0994582997918040E-009   2.7491032758440966E-009
   2.5132741228718345        1.0000000000000000E-002   3.2100000000000000       -2.9951112995275744E-009   2.4979691921052960E-009
   2.5132741228718345        1.0000000000000000E-002   3.6099999999999999       -1.1562790750474406E-009   3.4454411701055384E-009
   2.5132741228718345        1.0000000000000000E-002   4.0099999999999998        1.4749801493212953E-009   2.4797517417401652E-009
   2.5132741228718345        1.0000000000000000E-002   4.4100000000000001        2.9903533524014287E-010   2.3841436593648640E-009
   2.5132741228718345        1.0000000000000000E-002   4.8100000000000005        3.8547398503622855E-009   2.0981540354757303E-009
   2.5132741228718345        1.0000000000000000E-002   5.2100000000000000        2.4878293457327720E-009   2.8496134350844317E-009
   2.5132741228718345        1.0000000000000000E-002   5.6100000000000003       -1.0970914550283966E-009   2.4764839600170792E-009
   2.5132741228718345        1.0000000000000000E-002   6.0099999999999998       -2.8318756356974593E-010   1.9419843528521755E-009
   2.5132741228718345        1.0000000000000000E-002   6.4100000000000001        2.1390419021797904E-009   2.6632585550284968E-009
   2.5132741228718345        1.0000000000000000E-002   6.8100000000000005       -5.6828572757459638E-009   2.5265475042769474E-009
   2.5132741228718345        1.0000000000000000E-002   7.2100000000000000        1.6820030289938501E-010   2.1990463784661447E-009
   2.5132741228718345        1.0000000000000000E-002   7.6100000000000003       -1.2699753409122445E-009   2.0469365039650895E-009
   2.5132741228718345        1.0000000000000000E-002   8.0099999999999998       -2.5970797163755558E-009   2.6386999025673295E-009
   2.5132741228718345        1.0000000000000000E-002   8.4100000000000001       -4.0984562545802971E-009   2.3384416807390454E-009
   2.5132741228718345        1.0000000000000000E-002   8.8100000000000005       -7.5170635537715163E-010   2.4339725961558390E-009
   2.5132741228718345        1.0000000000000000E-002   9.2100000000000009       -1.2356286789271353E-009   2.4674204841450060E-009
   2.5132741228718345        1.0000000000000000E-002   9.6100000000000012        8.4553689296354966E-010   2.6756126189516161E-009
   2.5132741228718345        1.0000000000000000E-002   10.010000000000000        2.8307742787918541E-009   2.9006972791309574E-009
   2.5132741228718345       0.41000000000000003        1.0000000000000000E-002   6.1293984639034328E-006   6.6291533012219134E-008
   2.5132741228718345       0.41000000000000003       0.41000000000000003        1.3461886727031202E-004   1.5559906813349316E-006
   2.5132741228718345       0.41000000000000003       0.81000000000000005        1.3895527621370264E-004   2.6296627180118200E-006
   2.5132741228718345       0.41000000000000003        1.2100000000000002        1.0232120569992651E-004   3.5470543810438444E-006
   2.5132741228718345       0.41000000000000003        1.6100000000000001        6.8875062875583152E-005   4.3534785176662742E-006
   2.5132741228718345       0.41000000000000003        2.0099999999999998        3.4051099081775184E-005   4.4568620246729049E-006
   2.5132741228718345       0.41000000000000003        2.4100000000000001        1.3429408197986957E-005   4.4255780562258796E-006
   2.5132741228718345       0.41000000000000003        2.8100000000000001        8.0390120939591388E-006   5.3244161324445905E-006
   2.5132741228718345       0.41000000000000003        3.2100000000000000       -2.0098677500517712E-006   4.2806302929175462E-006
   2.5132741228718345       0.41000000000000003        3.6099999999999999       -1.5807798966774670E-005   4.7766745275424975E-006
   2.5132741228718345       0.41000000000000003        4.0099999999999998       -7.6149254320248677E-006   6.0628727997702428E-006
   2.5132741228718345       0.41000000000000003        4.4100000000000001       -1.7487314807954549E-006   4.6608691300366631E-006
   2.5132741228718345       0.41000000000000003        4.8100000000000005       -2.1373160436575747E-006   4.9621044769512722E-006
   2.5132741228718345       0.41000000000000003        5.2100000000000000        4.0894493015548152E-006   5.0193335573543732E-006
   2.5132741228718345       0.41000000000000003        5.6100000000000003        1.6551177346762027E-006   5.4322090114213286E-006
   2.5132741228718345       0.41000000000000003        6.0099999999999998        4.7085542608495095E-006   5.3646629903681809E-006
   2.5132741228718345       0.41000000000000003        6.4100000000000001       -1.0243339815546831E-006   5.1516777715743316E-006
   2.5132741228718345       0.41000000000000003        6.8100000000000005       -2.9404160627129039E-006   5.8937661526620090E-006
   2.5132741228718345       0.41000000000000003        7.2100000000000000       -3.9915978695381258E-006   5.2073450414651976E-006
   2.5132741228718345       0.41000000000000003        7.6100000000000003       -3.1118193571568902E-006   4.7231720065159932E-006
   2.5132741228718345       0.41000000000000003        8.0099999999999998       -2.0330400117867016E-006   5.0277228757612101E-006
   2.5132741228718345       0.41000000000000003        8.4100000000000001        1.1333576267730113E-005   5.0119283004974455E-006
   2.5132741228718345       0.41000000000000003        8.8100000000000005       -1.6122767837571142E-006   5.2816215329666070E-006
   2.5132741228718345       0.41000000000000003        9.2100000000000009        2.4365472491467011E-006   5.1119470069129217E-006
   2.5132741228718345       0.41000000000000003        9.6100000000000012       -1.3281036220860050E-005   5.7237032994471175E-006
   2.5132741228718345       0.41000000000000003        10.010000000000000       -4.5911361023059964E-006   4.8345733167303563E-006
   2.5132741228718345       0.81000000000000005        1.0000000000000000E-002   2.8811008258448368E-005   1.6119490337392029E-007
   2.5132741228718345       0.81000000000000005       0.41000000000000003        7.6515858520054031E-004   3.9705134656849290E-006
   2.5132741228718345       0.81000000000000005       0.81000000000000005        7.8717305828069695E-004   5.9863976572137711E-006
   2.5132741228718345       0.81000000000000005        1.2100000000000002        6.0365788409409856E-004   9.0620179500008630E-006
   2.5132741228718345       0.81000000000000005        1.6100000000000001        3.7903165184373816E-004   8.9297962931820228E-006
   2.5132741228718345       0.81000000000000005        2.0099999999999998        2.1280042981650554E-004   1.0194481416826113E-005
   2.5132741228718345       0.81000000000000005        2.4100000000000001        9.6786781791652254E-005   1.0839531906836978E-005
   2.5132741228718345       0.81000000000000005        2.8100000000000001        3.2724628709162599E-005   1.0406593029198951E-005
   2.5132741228718345       0.81000000000000005        3.2100000000000000       -1.9778705630957998E-005   1.1335799351962135E-005
   2.5132741228718345       0.81000000000000005        3.6099999999999999       -1.6962704615439886E-005   1.1318164064316444E-005
   2.5132741228718345       0.81000000000000005        4.0099999999999998       -3.0280528366753031E-005   1.0725815176711265E-005
   2.5132741228718345       0.81000000000000005        4.4100000000000001       -2.3784070584473577E-005   1.0321069180243224E-005
   2.5132741228718345       0.81000000000000005        4.8100000000000005       -2.2502880822096639E-005   1.2123858102429339E-005
   2.5132741228718345       0.81000000000000005        5.2100000000000000       -1.7268898544437631E-005   1.2313705054368366E-005
   2.5132741228718345       0.81000000000000005        5.6100000000000003       -4.4963070653977202E-006   1.0459961039839181E-005
   2.5132741228718345       0.81000000000000005        6.0099999999999998       -1.8256848431313624E-005   1.1201187239819539E-005
   2.5132741228718345       0.81000000000000005        6.4100000000000001       -2.5235902278583613E-005   1.0858108449995847E-005
   2.5132741228718345       0.81000000000000005        6.8100000000000005       -1.1829637796258707E-006   1.0102925135304294E-005
   2.5132741228718345       0.81000000000000005        7.2100000000000000       -1.3373381613549889E-006   1.1273634496010115E-005
   2.5132741228718345       0.81000000000000005        7.6100000000000003       -2.1007199765293953E-006   1.0790898985617651E-005
   2.5132741228718345       0.81000000000000005        8.0099999999999998        1.3084131045092667E-005   1.2207459911516628E-005
   2.5132741228718345       0.81000000000000005        8.4100000000000001       -1.8266751082553664E-006   1.1694304951288724E-005
   2.5132741228718345       0.81000000000000005        8.8100000000000005       -6.1198439002107247E-006   1.0585110301740760E-005
   2.5132741228718345       0.81000000000000005        9.2100000000000009        4.6970056762341105E-006   1.1144867995418141E-005
   2.5132741228718345       0.81000000000000005        9.6100000000000012       -4.0441951199140120E-006   1.0310081914075950E-005
   2.5132741228718345       0.81000000000000005        10.010000000000000        2.0750548526853504E-006   1.1628002409684153E-005
   2.5132741228718345        1.2100000000000002        1.0000000000000000E-002   6.2774236654538121E-005   2.2299825250814161E-007
   2.5132741228718345        1.2100000000000002       0.41000000000000003        1.8902652839929020E-003   6.1676456916734563E-006
   2.5132741228718345        1.2100000000000002       0.81000000000000005        2.0269407333053670E-003   9.4754864705081685E-006
   2.5132741228718345        1.2100000000000002        1.2100000000000002        1.5221296828001976E-003   1.3167901780524238E-005
   2.5132741228718345        1.2100000000000002        1.6100000000000001        9.8308261417908924E-004   1.4479832121012708E-005
   2.5132741228718345        1.2100000000000002        2.0099999999999998        5.2530656918961223E-004   1.5998204528509511E-005
   2.5132741228718345        1.2100000000000002        2.4100000000000001        2.4159597565974518E-004   1.5189883987421435E-005
   2.5132741228718345        1.2100000000000002        2.8100000000000001        8.4456610666801949E-005   1.7809394509793874E-005
   2.5132741228718345        1.2100000000000002        3.2100000000000000       -4.0972886044139135E-005   1.5476813493179163E-005
   2.5132741228718345        1.2100000000000002        3.6099999999999999       -6.5255398171712599E-005   1.7141969996721231E-005
   2.5132741228718345        1.2100000000000002        4.0099999999999998       -8.7434232525350500E-005   1.5789201803298753E-005
   2.5132741228718345        1.2100000000000002        4.4100000000000001       -7.6258920505788984E-005   1.4801193954835524E-005
   2.5132741228718345        1.2100000000000002        4.8100000000000005       -4.4344873421196724E-005   1.6085291018331157E-005
   2.5132741228718345        1.2100000000000002        5.2100000000000000       -4.2758900239876242E-005   1.5340923620282350E-005
   2.5132741228718345        1.2100000000000002        5.6100000000000003       -3.1511281625295543E-005   1.6321106628773080E-005
   2.5132741228718345        1.2100000000000002        6.0099999999999998       -3.1967980345623244E-005   1.6727561110088105E-005
   2.5132741228718345        1.2100000000000002        6.4100000000000001       -3.7661453734917183E-005   1.7038982082819651E-005
   2.5132741228718345        1.2100000000000002        6.8100000000000005       -3.5805594741529083E-005   1.6921433140416091E-005
   2.5132741228718345        1.2100000000000002        7.2100000000000000       -4.4879434314102286E-006   1.6043476084105284E-005
   2.5132741228718345        1.2100000000000002        7.6100000000000003        7.8308408374689940E-006   1.5938621131276958E-005
   2.5132741228718345        1.2100000000000002        8.0099999999999998       -4.5681017743512911E-006   1.7192398326316542E-005
   2.5132741228718345        1.2100000000000002        8.4100000000000001       -1.1701295570731322E-005   1.7195737930938791E-005
   2.5132741228718345        1.2100000000000002        8.8100000000000005       -8.0793925001973828E-006   1.7396665604785932E-005
   2.5132741228718345        1.2100000000000002        9.2100000000000009       -2.4220901209093220E-005   1.9653440103040755E-005
   2.5132741228718345        1.2100000000000002        9.6100000000000012       -3.1002641414062230E-005   1.8509011346532914E-005
   2.5132741228718345        1.2100000000000002        10.010000000000000        5.3596087521187556E-006   1.5936119924738513E-005
   2.5132741228718345        1.6100000000000001        1.0000000000000000E-002   9.8010611224992567E-005   3.0389908418382651E-007
   2.5132741228718345        1.6100000000000001       0.41000000000000003        3.2136046129189210E-003   8.7800663718224555E-006
   2.5132741228718345        1.6100000000000001       0.81000000000000005        3.6924016683647651E-003   1.4485002503274087E-005
   2.5132741228718345        1.6100000000000001        1.2100000000000002        2.8489304450788531E-003   1.7773894698198917E-005
   2.5132741228718345        1.6100000000000001        1.6100000000000001        1.8396881031494156E-003   2.1970004082549922E-005
   2.5132741228718345        1.6100000000000001        2.0099999999999998        9.9319338291510920E-004   1.9819876497774653E-005
   2.5132741228718345        1.6100000000000001        2.4100000000000001        4.5259733934134913E-004   2.1502795092430878E-005
   2.5132741228718345        1.6100000000000001        2.8100000000000001        1.0847620962683679E-004   2.0276086517383109E-005
   2.5132741228718345        1.6100000000000001        3.2100000000000000       -8.5157604123811494E-005   2.4469611453750678E-005
   2.5132741228718345        1.6100000000000001        3.6099999999999999       -1.2910338755748669E-004   2.5651009303088636E-005
   2.5132741228718345        1.6100000000000001        4.0099999999999998       -1.5474300499264710E-004   2.4284841832100851E-005
   2.5132741228718345        1.6100000000000001        4.4100000000000001       -1.1233002304265602E-004   2.3689210818856370E-005
   2.5132741228718345        1.6100000000000001        4.8100000000000005       -9.9784616798824044E-005   2.3080228202214127E-005
   2.5132741228718345        1.6100000000000001        5.2100000000000000       -9.5649758226986560E-005   2.3400107680997524E-005
   2.5132741228718345        1.6100000000000001        5.6100000000000003       -5.6161553158077435E-005   2.5211400185557845E-005
   2.5132741228718345        1.6100000000000001        6.0099999999999998       -9.7824544691097745E-005   2.3766119018986607E-005
   2.5132741228718345        1.6100000000000001        6.4100000000000001       -6.2843290108553968E-005   2.2011195647169750E-005
   2.5132741228718345        1.6100000000000001        6.8100000000000005       -3.2366085752872510E-005   2.2633984647911565E-005
   2.5132741228718345        1.6100000000000001        7.2100000000000000       -9.0087050731403727E-006   2.3653660754852897E-005
   2.5132741228718345        1.6100000000000001        7.6100000000000003       -4.0054076529484179E-005   2.5514442840848738E-005
   2.5132741228718345        1.6100000000000001        8.0099999999999998       -2.1398045225917308E-005   2.5334874104948747E-005
   2.5132741228718345        1.6100000000000001        8.4100000000000001       -3.4679103785901745E-006   2.3249269822923679E-005
   2.5132741228718345        1.6100000000000001        8.8100000000000005        3.6319391154863344E-005   2.1722936239197371E-005
   2.5132741228718345        1.6100000000000001        9.2100000000000009        2.0648623509885808E-005   2.2740315520421211E-005
   2.5132741228718345        1.6100000000000001        9.6100000000000012        1.3714437264268783E-006   2.1788289513328620E-005
   2.5132741228718345        1.6100000000000001        10.010000000000000       -4.9759932384445097E-007   2.1715612822149402E-005
   2.5132741228718345        2.0099999999999998        1.0000000000000000E-002   1.2839617510000044E-004   3.4591795074815397E-007
   2.5132741228718345        2.0099999999999998       0.41000000000000003        4.3933414062341872E-003   1.2612988230676136E-005
   2.5132741228718345        2.0099999999999998       0.81000000000000005        5.4956932399827137E-003   1.7847133914158192E-005
   2.5132741228718345        2.0099999999999998        1.2100000000000002        4.4147925149932432E-003   2.6679975432065398E-005
   2.5132741228718345        2.0099999999999998        1.6100000000000001        2.9289836859353016E-003   2.6891749642037387E-005
   2.5132741228718345        2.0099999999999998        2.0099999999999998        1.6331126377335005E-003   2.5157919326679497E-005
   2.5132741228718345        2.0099999999999998        2.4100000000000001        7.8550769020058794E-004   2.8383322078550590E-005
   2.5132741228718345        2.0099999999999998        2.8100000000000001        2.0783624402733770E-004   2.6250097855354155E-005
   2.5132741228718345        2.0099999999999998        3.2100000000000000       -6.9721810296538016E-005   2.9026777732520183E-005
   2.5132741228718345        2.0099999999999998        3.6099999999999999       -2.1131963023153475E-004   2.7051371800469029E-005
   2.5132741228718345        2.0099999999999998        4.0099999999999998       -2.3634792728473473E-004   2.9967777551700648E-005
   2.5132741228718345        2.0099999999999998        4.4100000000000001       -2.7329687554436598E-004   2.8096747586118434E-005
   2.5132741228718345        2.0099999999999998        4.8100000000000005       -2.7212393094084371E-004   2.7969987645769983E-005
   2.5132741228718345        2.0099999999999998        5.2100000000000000       -2.2066742173338370E-004   2.8748841378971293E-005
   2.5132741228718345        2.0099999999999998        5.6100000000000003       -1.4693393826334795E-004   2.6095830278422478E-005
   2.5132741228718345        2.0099999999999998        6.0099999999999998       -1.3069424325571968E-004   2.9563992074971738E-005
   2.5132741228718345        2.0099999999999998        6.4100000000000001       -1.1443407637789611E-004   2.9516025732752297E-005
   2.5132741228718345        2.0099999999999998        6.8100000000000005       -8.5320861203590378E-005   2.7781737058339035E-005
   2.5132741228718345        2.0099999999999998        7.2100000000000000       -5.2179168215078412E-005   2.7767900160031492E-005
   2.5132741228718345        2.0099999999999998        7.6100000000000003       -8.0022392588647152E-005   2.9246160033204540E-005
   2.5132741228718345        2.0099999999999998        8.0099999999999998       -3.3130714719558666E-005   2.9902309704407261E-005
   2.5132741228718345        2.0099999999999998        8.4100000000000001       -3.9194352519618861E-005   2.8867611493983277E-005
   2.5132741228718345        2.0099999999999998        8.8100000000000005       -7.2831064484997441E-005   3.2482257121124981E-005
   2.5132741228718345        2.0099999999999998        9.2100000000000009       -1.1901481455683645E-005   2.8063331638566922E-005
   2.5132741228718345        2.0099999999999998        9.6100000000000012       -2.7835260045388994E-005   3.0532527327925993E-005
   2.5132741228718345        2.0099999999999998        10.010000000000000       -2.6927494996870426E-005   3.0799949110739255E-005
   2.5132741228718345        2.4100000000000001        1.0000000000000000E-002   1.4845660181509292E-004   4.5583387442904235E-007
   2.5132741228718345        2.4100000000000001       0.41000000000000003        5.2794113082720168E-003   1.4158685957422890E-005
   2.5132741228718345        2.4100000000000001       0.81000000000000005        7.0390588356043348E-003   2.1589060005177554E-005
   2.5132741228718345        2.4100000000000001        1.2100000000000002        6.0298991183421035E-003   2.6498023180223101E-005
   2.5132741228718345        2.4100000000000001        1.6100000000000001        4.0935231443970620E-003   3.0643484067558089E-005
   2.5132741228718345        2.4100000000000001        2.0099999999999998        2.3838865694433779E-003   3.6569859808996938E-005
   2.5132741228718345        2.4100000000000001        2.4100000000000001        1.2117561406228834E-003   2.9932495716283981E-005
   2.5132741228718345        2.4100000000000001        2.8100000000000001        3.3096554756617720E-004   3.2364768453684018E-005
   2.5132741228718345        2.4100000000000001        3.2100000000000000       -1.3487504929545664E-004   3.3657846436684116E-005
   2.5132741228718345        2.4100000000000001        3.6099999999999999       -3.4931300031557436E-004   3.3917250303099889E-005
   2.5132741228718345        2.4100000000000001        4.0099999999999998       -4.1135761195346034E-004   3.3672302827195312E-005
   2.5132741228718345        2.4100000000000001        4.4100000000000001       -3.6045207687141899E-004   3.5623484633278381E-005
   2.5132741228718345        2.4100000000000001        4.8100000000000005       -3.3403052148303159E-004   3.3464189668006483E-005
   2.5132741228718345        2.4100000000000001        5.2100000000000000       -2.5375983322101610E-004   3.4433153408871219E-005
   2.5132741228718345        2.4100000000000001        5.6100000000000003       -2.2494611533826168E-004   3.3668724005380947E-005
   2.5132741228718345        2.4100000000000001        6.0099999999999998       -1.5945577560162697E-004   3.3174604268712993E-005
   2.5132741228718345        2.4100000000000001        6.4100000000000001       -1.6360971880607933E-004   3.5412682448169427E-005
   2.5132741228718345        2.4100000000000001        6.8100000000000005       -1.1330316646202144E-004   3.6493344006688970E-005
   2.5132741228718345        2.4100000000000001        7.2100000000000000       -1.0077942354190056E-004   3.6113985924920662E-005
   2.5132741228718345        2.4100000000000001        7.6100000000000003       -2.4407053460089995E-005   3.5369975302500375E-005
   2.5132741228718345        2.4100000000000001        8.0099999999999998       -6.7359775408641609E-005   3.6534531844223046E-005
   2.5132741228718345        2.4100000000000001        8.4100000000000001        3.8044620819030559E-005   3.4647801605241246E-005
   2.5132741228718345        2.4100000000000001        8.8100000000000005       -3.7388071328290058E-005   3.3567538496311994E-005
   2.5132741228718345        2.4100000000000001        9.2100000000000009       -2.1211210230806156E-005   3.3175855815495822E-005
   2.5132741228718345        2.4100000000000001        9.6100000000000012       -1.4863977695353754E-005   3.7274855620632209E-005
   2.5132741228718345        2.4100000000000001        10.010000000000000       -2.9839848987551424E-005   3.3658497196245690E-005
   2.5132741228718345        2.8100000000000001        1.0000000000000000E-002   1.5852058864083119E-004   4.6033349853688128E-007
   2.5132741228718345        2.8100000000000001       0.41000000000000003        5.7782044628556881E-003   1.6958916860873461E-005
   2.5132741228718345        2.8100000000000001       0.81000000000000005        8.2147253651682576E-003   2.5560404986624019E-005
   2.5132741228718345        2.8100000000000001        1.2100000000000002        7.3719476842821251E-003   3.1332259285496506E-005
   2.5132741228718345        2.8100000000000001        1.6100000000000001        5.2663362684168243E-003   3.4111376975466440E-005
   2.5132741228718345        2.8100000000000001        2.0099999999999998        3.1348382719542092E-003   3.8350207751703729E-005
   2.5132741228718345        2.8100000000000001        2.4100000000000001        1.6002983082211953E-003   3.4390993435358479E-005
   2.5132741228718345        2.8100000000000001        2.8100000000000001        4.8021330442981751E-004   3.4808114404142223E-005
   2.5132741228718345        2.8100000000000001        3.2100000000000000       -6.9069300819226556E-005   4.3990198978923078E-005
   2.5132741228718345        2.8100000000000001        3.6099999999999999       -4.1189953473422724E-004   4.3647466210973470E-005
   2.5132741228718345        2.8100000000000001        4.0099999999999998       -5.4072310457874346E-004   3.6511757499637204E-005
   2.5132741228718345        2.8100000000000001        4.4100000000000001       -4.8448033079501185E-004   4.0523870786815686E-005
   2.5132741228718345        2.8100000000000001        4.8100000000000005       -4.7843030124130817E-004   4.3178164564861506E-005
   2.5132741228718345        2.8100000000000001        5.2100000000000000       -3.6205807249278034E-004   4.0694374584754775E-005
   2.5132741228718345        2.8100000000000001        5.6100000000000003       -3.0122296413456529E-004   3.8998898788145792E-005
   2.5132741228718345        2.8100000000000001        6.0099999999999998       -2.7412895648476346E-004   3.9710257651268326E-005
   2.5132741228718345        2.8100000000000001        6.4100000000000001       -2.1330363196244307E-004   3.9901376626746327E-005
   2.5132741228718345        2.8100000000000001        6.8100000000000005       -1.4604803934209644E-004   3.8830688854193250E-005
   2.5132741228718345        2.8100000000000001        7.2100000000000000       -1.9257577799559967E-004   3.9809138458270007E-005
   2.5132741228718345        2.8100000000000001        7.6100000000000003       -7.1009915243764468E-005   4.1448335330107845E-005
   2.5132741228718345        2.8100000000000001        8.0099999999999998       -1.0558335736853873E-004   4.3418310064159830E-005
   2.5132741228718345        2.8100000000000001        8.4100000000000001       -4.2227790230529905E-005   3.7205901755930392E-005
   2.5132741228718345        2.8100000000000001        8.8100000000000005       -2.3637995824502687E-005   3.9228586112872582E-005
   2.5132741228718345        2.8100000000000001        9.2100000000000009        1.0052158699415334E-004   4.1145386220270541E-005
   2.5132741228718345        2.8100000000000001        9.6100000000000012       -3.2508702897385419E-005   3.8169210293803428E-005
   2.5132741228718345        2.8100000000000001        10.010000000000000        4.7552272047825864E-005   4.1241181467391319E-005
   2.5132741228718345        3.2100000000000000        1.0000000000000000E-002   1.5690528404872873E-004   4.9634068867812242E-007
   2.5132741228718345        3.2100000000000000       0.41000000000000003        5.8628792252234264E-003   1.8552011177880400E-005
   2.5132741228718345        3.2100000000000000       0.81000000000000005        8.7618831535340672E-003   2.9245973320690709E-005
   2.5132741228718345        3.2100000000000000        1.2100000000000002        8.4357573013574255E-003   3.6644900816087363E-005
   2.5132741228718345        3.2100000000000000        1.6100000000000001        6.2752742158932390E-003   3.9162405326420751E-005
   2.5132741228718345        3.2100000000000000        2.0099999999999998        3.8914791390421014E-003   3.9568165613575816E-005
   2.5132741228718345        3.2100000000000000        2.4100000000000001        1.9083237349995315E-003   4.1161393083808180E-005
   2.5132741228718345        3.2100000000000000        2.8100000000000001        7.0836016196449444E-004   4.6641107454252984E-005
   2.5132741228718345        3.2100000000000000        3.2100000000000000       -2.1257980820608383E-004   4.4469499458283472E-005
   2.5132741228718345        3.2100000000000000        3.6099999999999999       -4.5749893091076967E-004   4.2969918414857926E-005
   2.5132741228718345        3.2100000000000000        4.0099999999999998       -6.7239179863737189E-004   4.5012676143395412E-005
   2.5132741228718345        3.2100000000000000        4.4100000000000001       -7.3669416788998542E-004   4.2881160039451911E-005
   2.5132741228718345        3.2100000000000000        4.8100000000000005       -7.3387913216402213E-004   4.3667780830386731E-005
   2.5132741228718345        3.2100000000000000        5.2100000000000000       -6.2570215726012821E-004   4.8137772670468274E-005
   2.5132741228718345        3.2100000000000000        5.6100000000000003       -5.1545273315173432E-004   4.4611136433343847E-005
   2.5132741228718345        3.2100000000000000        6.0099999999999998       -3.3076036203504288E-004   4.7141228461220660E-005
   2.5132741228718345        3.2100000000000000        6.4100000000000001       -3.4503531557482787E-004   4.6878899301508140E-005
   2.5132741228718345        3.2100000000000000        6.8100000000000005       -1.9672990217613613E-004   4.6130866880561821E-005
   2.5132741228718345        3.2100000000000000        7.2100000000000000       -1.2480313663386955E-004   4.4908665210689949E-005
   2.5132741228718345        3.2100000000000000        7.6100000000000003       -4.1200844988493305E-005   5.0656948713593990E-005
   2.5132741228718345        3.2100000000000000        8.0099999999999998       -3.1108672443798358E-005   4.8335302176548172E-005
   2.5132741228718345        3.2100000000000000        8.4100000000000001       -3.4944794483653483E-005   4.6275373719379661E-005
   2.5132741228718345        3.2100000000000000        8.8100000000000005       -6.1679567913714513E-005   4.2077798371925676E-005
   2.5132741228718345        3.2100000000000000        9.2100000000000009       -5.4094978852872138E-005   4.7807941833770897E-005
   2.5132741228718345        3.2100000000000000        9.6100000000000012       -2.5869216104542917E-005   4.6989033499325615E-005
   2.5132741228718345        3.2100000000000000        10.010000000000000        2.8741145206255875E-005   4.3757344729841015E-005
   2.5132741228718345        3.6099999999999999        1.0000000000000000E-002   1.4904269504913473E-004   5.8798297375951908E-007
   2.5132741228718345        3.6099999999999999       0.41000000000000003        5.6329330105295127E-003   2.1145620820158633E-005
   2.5132741228718345        3.6099999999999999       0.81000000000000005        8.8833869521171022E-003   3.2680020698087611E-005
   2.5132741228718345        3.6099999999999999        1.2100000000000002        8.9273636003005929E-003   3.8097323275723110E-005
   2.5132741228718345        3.6099999999999999        1.6100000000000001        7.0760924038560293E-003   4.1796342993020139E-005
   2.5132741228718345        3.6099999999999999        2.0099999999999998        4.5087749837087110E-003   4.9298231697522924E-005
   2.5132741228718345        3.6099999999999999        2.4100000000000001        2.3869579147516649E-003   4.9176906075634841E-005
   2.5132741228718345        3.6099999999999999        2.8100000000000001        8.1520153772877101E-004   4.4507528698652660E-005
   2.5132741228718345        3.6099999999999999        3.2100000000000000       -1.0743339390329865E-004   4.9213228953932302E-005
   2.5132741228718345        3.6099999999999999        3.6099999999999999       -6.6568535861740395E-004   4.7585681123118342E-005
   2.5132741228718345        3.6099999999999999        4.0099999999999998       -9.2623325004116686E-004   4.9966276733248115E-005
   2.5132741228718345        3.6099999999999999        4.4100000000000001       -8.6824378137841324E-004   4.9719047523143369E-005
   2.5132741228718345        3.6099999999999999        4.8100000000000005       -7.3723692840674563E-004   4.6269250271425363E-005
   2.5132741228718345        3.6099999999999999        5.2100000000000000       -7.7231799161518256E-004   4.8765856296669095E-005
   2.5132741228718345        3.6099999999999999        5.6100000000000003       -6.2597780171952714E-004   5.0024599196784076E-005
   2.5132741228718345        3.6099999999999999        6.0099999999999998       -6.3305216514277743E-004   5.0708959040299469E-005
   2.5132741228718345        3.6099999999999999        6.4100000000000001       -3.5968830626378537E-004   4.8019469797435961E-005
   2.5132741228718345        3.6099999999999999        6.8100000000000005       -3.0391053329557638E-004   4.9980460327581682E-005
   2.5132741228718345        3.6099999999999999        7.2100000000000000       -2.4606625169889163E-004   5.4081517332513863E-005
   2.5132741228718345        3.6099999999999999        7.6100000000000003       -1.5540037862592980E-004   5.1234670476927970E-005
   2.5132741228718345        3.6099999999999999        8.0099999999999998       -9.1234131151782794E-005   4.8976298694468770E-005
   2.5132741228718345        3.6099999999999999        8.4100000000000001       -8.7180932989908640E-005   5.1246339536208337E-005
   2.5132741228718345        3.6099999999999999        8.8100000000000005       -1.2460453753877069E-004   4.8219801332354273E-005
   2.5132741228718345        3.6099999999999999        9.2100000000000009       -4.5183905621097811E-005   5.7036552880795949E-005
   2.5132741228718345        3.6099999999999999        9.6100000000000012       -1.3933804274094807E-004   5.0039826698808347E-005
   2.5132741228718345        3.6099999999999999        10.010000000000000       -5.8622358799449192E-005   4.8271555682770427E-005
   2.5132741228718345        4.0099999999999998        1.0000000000000000E-002   1.3610637950154392E-004   5.8138060497346892E-007
   2.5132741228718345        4.0099999999999998       0.41000000000000003        5.1863118767345910E-003   2.2605001608516256E-005
   2.5132741228718345        4.0099999999999998       0.81000000000000005        8.3470289365600633E-003   3.5241705996251440E-005
   2.5132741228718345        4.0099999999999998        1.2100000000000002        8.9699554351178219E-003   4.3915263258113160E-005
   2.5132741228718345        4.0099999999999998        1.6100000000000001        7.3829765742714805E-003   4.7108803413586984E-005
   2.5132741228718345        4.0099999999999998        2.0099999999999998        5.0045611429665807E-003   5.5859375402761423E-005
   2.5132741228718345        4.0099999999999998        2.4100000000000001        2.7217638824464686E-003   4.7083296863429871E-005
   2.5132741228718345        4.0099999999999998        2.8100000000000001        1.0449253331453541E-003   4.9959352532042729E-005
   2.5132741228718345        4.0099999999999998        3.2100000000000000       -4.7353454834591132E-005   5.1853988001309454E-005
   2.5132741228718345        4.0099999999999998        3.6099999999999999       -7.1870634093818908E-004   5.7123571533093396E-005
   2.5132741228718345        4.0099999999999998        4.0099999999999998       -9.6853055536461714E-004   5.5751631831084450E-005
   2.5132741228718345        4.0099999999999998        4.4100000000000001       -1.0619351316163417E-003   6.1652440121831909E-005
   2.5132741228718345        4.0099999999999998        4.8100000000000005       -1.0426636554190167E-003   5.3673011513101554E-005
   2.5132741228718345        4.0099999999999998        5.2100000000000000       -9.5165661442101087E-004   5.5987604573048523E-005
   2.5132741228718345        4.0099999999999998        5.6100000000000003       -8.1713929046187323E-004   5.4153267060212013E-005
   2.5132741228718345        4.0099999999999998        6.0099999999999998       -5.4309816375579668E-004   4.9409802850585113E-005
   2.5132741228718345        4.0099999999999998        6.4100000000000001       -5.1692653170176445E-004   5.3236542105407571E-005
   2.5132741228718345        4.0099999999999998        6.8100000000000005       -4.4944334281614510E-004   5.4149520305208599E-005
   2.5132741228718345        4.0099999999999998        7.2100000000000000       -3.0098909830593510E-004   5.4401648494035242E-005
   2.5132741228718345        4.0099999999999998        7.6100000000000003       -2.4300483509261621E-004   5.3545349800140916E-005
   2.5132741228718345        4.0099999999999998        8.0099999999999998       -1.1279296319316225E-004   5.3569814394457770E-005
   2.5132741228718345        4.0099999999999998        8.4100000000000001       -1.3523354670125502E-004   5.2895679493723557E-005
   2.5132741228718345        4.0099999999999998        8.8100000000000005       -8.1407972427183293E-005   5.7316657459301822E-005
   2.5132741228718345        4.0099999999999998        9.2100000000000009       -3.3549018265918712E-005   5.7415472668596427E-005
   2.5132741228718345        4.0099999999999998        9.6100000000000012       -1.0188542101296775E-004   5.4865295537209692E-005
   2.5132741228718345        4.0099999999999998        10.010000000000000       -4.0472391500680644E-005   6.0880468183314017E-005
   2.5132741228718345        4.4100000000000001        1.0000000000000000E-002   1.1874239924508366E-004   7.0087560151722621E-007
   2.5132741228718345        4.4100000000000001       0.41000000000000003        4.5463611670957969E-003   2.3810970604369816E-005
   2.5132741228718345        4.4100000000000001       0.81000000000000005        7.6409020449818756E-003   3.6048479016397611E-005
   2.5132741228718345        4.4100000000000001        1.2100000000000002        8.4540376976150345E-003   4.7375211844855121E-005
   2.5132741228718345        4.4100000000000001        1.6100000000000001        7.4581531694448665E-003   4.9813961730454482E-005
   2.5132741228718345        4.4100000000000001        2.0099999999999998        5.3556746580942748E-003   5.0367699600054822E-005
   2.5132741228718345        4.4100000000000001        2.4100000000000001        3.0412119541495040E-003   6.1158319965047445E-005
   2.5132741228718345        4.4100000000000001        2.8100000000000001        1.2282197281678832E-003   5.3517886387813926E-005
   2.5132741228718345        4.4100000000000001        3.2100000000000000       -1.1852702186556358E-004   5.6562242891465938E-005
   2.5132741228718345        4.4100000000000001        3.6099999999999999       -7.8942117202033570E-004   5.5739404112786436E-005
   2.5132741228718345        4.4100000000000001        4.0099999999999998       -1.2220896772642102E-003   6.0545929688239069E-005
   2.5132741228718345        4.4100000000000001        4.4100000000000001       -1.2876777741810399E-003   6.3725942971645718E-005
   2.5132741228718345        4.4100000000000001        4.8100000000000005       -1.2423507264306792E-003   5.6856323005966706E-005
   2.5132741228718345        4.4100000000000001        5.2100000000000000       -1.0758736477432004E-003   5.8515211634015208E-005
   2.5132741228718345        4.4100000000000001        5.6100000000000003       -8.7864308117433594E-004   6.0317889422609095E-005
   2.5132741228718345        4.4100000000000001        6.0099999999999998       -6.7925858999798706E-004   5.9464951700855559E-005
   2.5132741228718345        4.4100000000000001        6.4100000000000001       -6.8127548684730863E-004   5.7448916281940475E-005
   2.5132741228718345        4.4100000000000001        6.8100000000000005       -4.1897887528900217E-004   5.7805745865555787E-005
   2.5132741228718345        4.4100000000000001        7.2100000000000000       -5.2794153685726164E-004   6.0027279240526867E-005
   2.5132741228718345        4.4100000000000001        7.6100000000000003       -1.8912254414862561E-004   5.5589549999361890E-005
   2.5132741228718345        4.4100000000000001        8.0099999999999998       -3.0706716793539704E-004   5.7821684662995217E-005
   2.5132741228718345        4.4100000000000001        8.4100000000000001       -2.2775311890849630E-004   5.7760530063677070E-005
   2.5132741228718345        4.4100000000000001        8.8100000000000005       -1.9424455960107109E-004   5.7334257860689429E-005
   2.5132741228718345        4.4100000000000001        9.2100000000000009       -5.2050371897543168E-005   6.4055156255236163E-005
   2.5132741228718345        4.4100000000000001        9.6100000000000012       -1.0139791034182782E-004   6.1086891147776385E-005
   2.5132741228718345        4.4100000000000001        10.010000000000000       -1.0561971500621104E-004   5.9012836183298801E-005
   2.5132741228718345        4.8100000000000005        1.0000000000000000E-002   1.0103527090961623E-004   7.3660530958268038E-007
   2.5132741228718345        4.8100000000000005       0.41000000000000003        3.9481625267291896E-003   2.5201992434079146E-005
   2.5132741228718345        4.8100000000000005       0.81000000000000005        6.7095321478523777E-003   3.6002725007695987E-005
   2.5132741228718345        4.8100000000000005        1.2100000000000002        7.6705642627252039E-003   4.8699954674202527E-005
   2.5132741228718345        4.8100000000000005        1.6100000000000001        7.0490580662423584E-003   5.5098273476595312E-005
   2.5132741228718345        4.8100000000000005        2.0099999999999998        5.3208074279898912E-003   5.9186360695554336E-005
   2.5132741228718345        4.8100000000000005        2.4100000000000001        3.1845702007623987E-003   6.4923249652305896E-005
   2.5132741228718345        4.8100000000000005        2.8100000000000001        1.3136312382958731E-003   6.2149504983045455E-005
   2.5132741228718345        4.8100000000000005        3.2100000000000000       -1.3785468154840999E-005   6.0494569114266625E-005
   2.5132741228718345        4.8100000000000005        3.6099999999999999       -8.6769200355851100E-004   5.9849594999796871E-005
   2.5132741228718345        4.8100000000000005        4.0099999999999998       -1.2815775090975637E-003   6.1971665866642213E-005
   2.5132741228718345        4.8100000000000005        4.4100000000000001       -1.4260829782806433E-003   6.2181450195004004E-005
   2.5132741228718345        4.8100000000000005        4.8100000000000005       -1.3579980157814833E-003   5.9379010307715871E-005
   2.5132741228718345        4.8100000000000005        5.2100000000000000       -1.2220043341447837E-003   6.7253282694597062E-005
   2.5132741228718345        4.8100000000000005        5.6100000000000003       -1.0625516945770479E-003   6.4116043240383463E-005
   2.5132741228718345        4.8100000000000005        6.0099999999999998       -8.5695962834872496E-004   6.8024367426282919E-005
   2.5132741228718345        4.8100000000000005        6.4100000000000001       -7.1551590568685755E-004   6.5833617370672683E-005
   2.5132741228718345        4.8100000000000005        6.8100000000000005       -5.8021400474316388E-004   5.9345128778724679E-005
   2.5132741228718345        4.8100000000000005        7.2100000000000000       -4.7855419776991119E-004   6.5966996689418930E-005
   2.5132741228718345        4.8100000000000005        7.6100000000000003       -3.1182024670561729E-004   7.1115409990984169E-005
   2.5132741228718345        4.8100000000000005        8.0099999999999998       -2.8641762559409413E-004   6.1995267212295834E-005
   2.5132741228718345        4.8100000000000005        8.4100000000000001       -2.2079317359990962E-004   6.0281723313007553E-005
   2.5132741228718345        4.8100000000000005        8.8100000000000005       -2.0162118557567768E-004   6.3342797586013596E-005
   2.5132741228718345        4.8100000000000005        9.2100000000000009       -7.5515549746870935E-005   6.9897227609754081E-005
   2.5132741228718345        4.8100000000000005        9.6100000000000012       -1.0125994685065244E-004   6.6942191122068472E-005
   2.5132741228718345        4.8100000000000005        10.010000000000000       -1.3159431077747815E-004   6.6056127753032402E-005
   2.5132741228718345        5.2100000000000000        1.0000000000000000E-002   8.1530344791687741E-005   7.6243180693691666E-007
   2.5132741228718345        5.2100000000000000       0.41000000000000003        3.2513309386113347E-003   2.5862550927582374E-005
   2.5132741228718345        5.2100000000000000       0.81000000000000005        5.5478545380186883E-003   4.1714922001099086E-005
   2.5132741228718345        5.2100000000000000        1.2100000000000002        6.7631452675172669E-003   4.9693691644617596E-005
   2.5132741228718345        5.2100000000000000        1.6100000000000001        6.3930855385611746E-003   6.3304147400214229E-005
   2.5132741228718345        5.2100000000000000        2.0099999999999998        5.0543378964302138E-003   6.1311557609723148E-005
   2.5132741228718345        5.2100000000000000        2.4100000000000001        3.0673935640086196E-003   6.1857764677272946E-005
   2.5132741228718345        5.2100000000000000        2.8100000000000001        1.2898286561483364E-003   6.7417073752251331E-005
   2.5132741228718345        5.2100000000000000        3.2100000000000000       -6.7565440809641929E-005   7.4226344991612322E-005
   2.5132741228718345        5.2100000000000000        3.6099999999999999       -9.1656107619676546E-004   6.7534893524914019E-005
   2.5132741228718345        5.2100000000000000        4.0099999999999998       -1.4927807712954144E-003   6.3049369890975934E-005
   2.5132741228718345        5.2100000000000000        4.4100000000000001       -1.7003101093749080E-003   6.4478682207679997E-005
   2.5132741228718345        5.2100000000000000        4.8100000000000005       -1.7644451548569219E-003   6.8855521842001608E-005
   2.5132741228718345        5.2100000000000000        5.2100000000000000       -1.4716285156955971E-003   6.9753079948051198E-005
   2.5132741228718345        5.2100000000000000        5.6100000000000003       -1.3863557236320652E-003   6.6585352364226596E-005
   2.5132741228718345        5.2100000000000000        6.0099999999999998       -1.0281387229425078E-003   6.4459739646837322E-005
   2.5132741228718345        5.2100000000000000        6.4100000000000001       -8.7697573122831661E-004   7.1458698403207655E-005
   2.5132741228718345        5.2100000000000000        6.8100000000000005       -8.5304511716518248E-004   7.0260062663516027E-005
   2.5132741228718345        5.2100000000000000        7.2100000000000000       -6.2519340131770022E-004   6.7964675377812177E-005
   2.5132741228718345        5.2100000000000000        7.6100000000000003       -4.2114499456583196E-004   7.7697938495579940E-005
   2.5132741228718345        5.2100000000000000        8.0099999999999998       -2.8290599836347020E-004   6.8910672499287000E-005
   2.5132741228718345        5.2100000000000000        8.4100000000000001       -2.9031410973166046E-004   6.2422550073480085E-005
   2.5132741228718345        5.2100000000000000        8.8100000000000005       -1.7813487668754571E-004   6.5815109836725807E-005
   2.5132741228718345        5.2100000000000000        9.2100000000000009       -1.2414690619364142E-004   6.6379314939068527E-005
   2.5132741228718345        5.2100000000000000        9.6100000000000012       -2.1647337128599889E-004   6.8674842987349711E-005
   2.5132741228718345        5.2100000000000000        10.010000000000000       -1.2351846312302163E-004   6.6853125166788628E-005
   2.5132741228718345        5.6100000000000003        1.0000000000000000E-002   6.4357459580102877E-005   7.5975546821021912E-007
   2.5132741228718345        5.6100000000000003       0.41000000000000003        2.5470135965041233E-003   2.5993505715609895E-005
   2.5132741228718345        5.6100000000000003       0.81000000000000005        4.5541470386336992E-003   4.3486811410411053E-005
   2.5132741228718345        5.6100000000000003        1.2100000000000002        5.5817023776468626E-003   5.3168051421490387E-005
   2.5132741228718345        5.6100000000000003        1.6100000000000001        5.5947020448506501E-003   5.9687728138843558E-005
   2.5132741228718345        5.6100000000000003        2.0099999999999998        4.4598542564677586E-003   6.4946607618945011E-005
   2.5132741228718345        5.6100000000000003        2.4100000000000001        2.9351368490827708E-003   6.8186221222887666E-005
   2.5132741228718345        5.6100000000000003        2.8100000000000001        1.3361506525190255E-003   6.5994313527106084E-005
   2.5132741228718345        5.6100000000000003        3.2100000000000000       -8.8775724154634667E-006   7.0577429839869372E-005
   2.5132741228718345        5.6100000000000003        3.6099999999999999       -1.0069877145673148E-003   7.0125061961985087E-005
   2.5132741228718345        5.6100000000000003        4.0099999999999998       -1.5219942333117771E-003   7.2825713285210107E-005
   2.5132741228718345        5.6100000000000003        4.4100000000000001       -1.8996508294778160E-003   6.9719183798780125E-005
   2.5132741228718345        5.6100000000000003        4.8100000000000005       -1.7897073629886920E-003   7.0055909439870761E-005
   2.5132741228718345        5.6100000000000003        5.2100000000000000       -1.7448603315025494E-003   7.9473477862114627E-005
   2.5132741228718345        5.6100000000000003        5.6100000000000003       -1.4372712665082945E-003   7.2339855504348637E-005
   2.5132741228718345        5.6100000000000003        6.0099999999999998       -1.2411726602185402E-003   7.6188622950930894E-005
   2.5132741228718345        5.6100000000000003        6.4100000000000001       -9.9929668790971335E-004   7.2126176272596394E-005
   2.5132741228718345        5.6100000000000003        6.8100000000000005       -7.3228578684503189E-004   7.2235749786169758E-005
   2.5132741228718345        5.6100000000000003        7.2100000000000000       -6.4026363168379692E-004   7.7071133148489448E-005
   2.5132741228718345        5.6100000000000003        7.6100000000000003       -7.1413063161267774E-004   7.1866352007696327E-005
   2.5132741228718345        5.6100000000000003        8.0099999999999998       -6.1804524319931681E-004   7.2563412451996727E-005
   2.5132741228718345        5.6100000000000003        8.4100000000000001       -3.5867268038968983E-004   7.0817706179383751E-005
   2.5132741228718345        5.6100000000000003        8.8100000000000005       -1.8335543278757659E-004   7.7587066981613819E-005
   2.5132741228718345        5.6100000000000003        9.2100000000000009       -2.2200964672604512E-004   7.3472456810331550E-005
   2.5132741228718345        5.6100000000000003        9.6100000000000012       -1.3566687495060776E-004   6.9226555400836437E-005
   2.5132741228718345        5.6100000000000003        10.010000000000000       -1.4156250339909167E-004   7.3673328986263901E-005
   2.5132741228718345        6.0099999999999998        1.0000000000000000E-002   5.0050076010660457E-005   7.9557121562313232E-007
   2.5132741228718345        6.0099999999999998       0.41000000000000003        2.0243491628707897E-003   2.7094245313311360E-005
   2.5132741228718345        6.0099999999999998       0.81000000000000005        3.5205773775711154E-003   4.8041168745777371E-005
   2.5132741228718345        6.0099999999999998        1.2100000000000002        4.2797238217948657E-003   5.5262469796249368E-005
   2.5132741228718345        6.0099999999999998        1.6100000000000001        4.5662988497432956E-003   6.3807856456761245E-005
   2.5132741228718345        6.0099999999999998        2.0099999999999998        3.8651900174746516E-003   7.0972616182091934E-005
   2.5132741228718345        6.0099999999999998        2.4100000000000001        2.5521028709753271E-003   7.4420712590717711E-005
   2.5132741228718345        6.0099999999999998        2.8100000000000001        1.0417109182691007E-003   7.0420564092221914E-005
   2.5132741228718345        6.0099999999999998        3.2100000000000000       -4.0990979855115394E-005   7.0922952081287570E-005
   2.5132741228718345        6.0099999999999998        3.6099999999999999       -1.0781681598214237E-003   7.1994311774634283E-005
   2.5132741228718345        6.0099999999999998        4.0099999999999998       -1.7047520523784708E-003   7.1026587153782402E-005
   2.5132741228718345        6.0099999999999998        4.4100000000000001       -1.9211315248677046E-003   6.9243069671179092E-005
   2.5132741228718345        6.0099999999999998        4.8100000000000005       -2.0703864649150353E-003   7.1684641528426329E-005
   2.5132741228718345        6.0099999999999998        5.2100000000000000       -1.8047336928590121E-003   7.4540729153065036E-005
   2.5132741228718345        6.0099999999999998        5.6100000000000003       -1.7553422070016578E-003   7.3763620112071344E-005
   2.5132741228718345        6.0099999999999998        6.0099999999999998       -1.5749888913672025E-003   7.2930517274290182E-005
   2.5132741228718345        6.0099999999999998        6.4100000000000001       -1.2770160250102774E-003   7.2630375389777491E-005
   2.5132741228718345        6.0099999999999998        6.8100000000000005       -9.8904873485852686E-004   7.2604056639329685E-005
   2.5132741228718345        6.0099999999999998        7.2100000000000000       -8.4267401001463286E-004   7.2986138502298723E-005
   2.5132741228718345        6.0099999999999998        7.6100000000000003       -6.6322466856579194E-004   7.1832506434751190E-005
   2.5132741228718345        6.0099999999999998        8.0099999999999998       -4.7959660593816953E-004   7.5228026943094124E-005
   2.5132741228718345        6.0099999999999998        8.4100000000000001       -3.4749887624758178E-004   7.6877870131635218E-005
   2.5132741228718345        6.0099999999999998        8.8100000000000005       -2.8235282305684933E-004   7.5746074565450876E-005
   2.5132741228718345        6.0099999999999998        9.2100000000000009       -2.4610603071992005E-004   7.5710977297295681E-005
   2.5132741228718345        6.0099999999999998        9.6100000000000012       -8.8904804278714959E-005   7.2829037949963027E-005
   2.5132741228718345        6.0099999999999998        10.010000000000000       -5.9289484619984409E-005   7.3141916883472327E-005
   2.5132741228718345        6.4100000000000001        1.0000000000000000E-002   3.5937606945203032E-005   8.3943661369193412E-007
   2.5132741228718345        6.4100000000000001       0.41000000000000003        1.4559849444840253E-003   2.9100887273960744E-005
   2.5132741228718345        6.4100000000000001       0.81000000000000005        2.6273579406263831E-003   5.2237892786172995E-005
   2.5132741228718345        6.4100000000000001        1.2100000000000002        3.3037246345375515E-003   5.9912570608616128E-005
   2.5132741228718345        6.4100000000000001        1.6100000000000001        3.3610133527018330E-003   6.5228327508170302E-005
   2.5132741228718345        6.4100000000000001        2.0099999999999998        2.9959706062308001E-003   6.8318169812194748E-005
   2.5132741228718345        6.4100000000000001        2.4100000000000001        2.1491991974075010E-003   7.1410784380403737E-005
   2.5132741228718345        6.4100000000000001        2.8100000000000001        9.5809471207129369E-004   7.6569529042331473E-005
   2.5132741228718345        6.4100000000000001        3.2100000000000000       -3.4960473536274720E-004   7.2848249566446764E-005
   2.5132741228718345        6.4100000000000001        3.6099999999999999       -1.0914032137987891E-003   7.8308229853283430E-005
   2.5132741228718345        6.4100000000000001        4.0099999999999998       -1.6941941129020848E-003   7.6855414174407886E-005
   2.5132741228718345        6.4100000000000001        4.4100000000000001       -2.2256214507229322E-003   8.2539963000898320E-005
   2.5132741228718345        6.4100000000000001        4.8100000000000005       -2.1607504581896771E-003   7.3957340746095738E-005
   2.5132741228718345        6.4100000000000001        5.2100000000000000       -1.9509074176924561E-003   8.2153874607979042E-005
   2.5132741228718345        6.4100000000000001        5.6100000000000003       -1.8548809765940224E-003   8.0148045420809087E-005
   2.5132741228718345        6.4100000000000001        6.0099999999999998       -1.6813782182476223E-003   7.7152584979042497E-005
   2.5132741228718345        6.4100000000000001        6.4100000000000001       -1.3192230638437495E-003   8.0426359628084953E-005
   2.5132741228718345        6.4100000000000001        6.8100000000000005       -1.1564546131564775E-003   7.5477581581276338E-005
   2.5132741228718345        6.4100000000000001        7.2100000000000000       -9.7194528156960616E-004   7.3266809898791586E-005
   2.5132741228718345        6.4100000000000001        7.6100000000000003       -8.1694963542919600E-004   8.2282616913669667E-005
   2.5132741228718345        6.4100000000000001        8.0099999999999998       -5.0163073757067140E-004   8.0197745032602619E-005
   2.5132741228718345        6.4100000000000001        8.4100000000000001       -4.1975169962917886E-004   7.4995873780765661E-005
   2.5132741228718345        6.4100000000000001        8.8100000000000005       -4.8544641703093886E-004   7.6284921751218677E-005
   2.5132741228718345        6.4100000000000001        9.2100000000000009       -2.8596181089449629E-004   7.9526536910665908E-005
   2.5132741228718345        6.4100000000000001        9.6100000000000012       -1.0562147679117692E-004   7.6164570857865954E-005
   2.5132741228718345        6.4100000000000001        10.010000000000000       -1.9718876843245216E-004   7.9396886970514556E-005
   2.5132741228718345        6.8100000000000005        1.0000000000000000E-002   2.3942806480712279E-005   8.0998502737840104E-007
   2.5132741228718345        6.8100000000000005       0.41000000000000003        9.7707614833988173E-004   2.9816834995966481E-005
   2.5132741228718345        6.8100000000000005       0.81000000000000005        1.8412014809941805E-003   4.9518441277409798E-005
   2.5132741228718345        6.8100000000000005        1.2100000000000002        2.3463752857462161E-003   6.1510499155647966E-005
   2.5132741228718345        6.8100000000000005        1.6100000000000001        2.3475454116071662E-003   7.3975613937561348E-005
   2.5132741228718345        6.8100000000000005        2.0099999999999998        2.0728520522598809E-003   7.9218212258966140E-005
   2.5132741228718345        6.8100000000000005        2.4100000000000001        1.5151438005692685E-003   7.6655431018021571E-005
   2.5132741228718345        6.8100000000000005        2.8100000000000001        5.3044581771121845E-004   7.3725132569626246E-005
   2.5132741228718345        6.8100000000000005        3.2100000000000000       -5.9556407658621700E-004   7.8195496048827983E-005
   2.5132741228718345        6.8100000000000005        3.6099999999999999       -1.3376691309772478E-003   8.1785399796057781E-005
   2.5132741228718345        6.8100000000000005        4.0099999999999998       -1.9117612761051592E-003   7.0361595401167659E-005
   2.5132741228718345        6.8100000000000005        4.4100000000000001       -2.2285371731408979E-003   7.9127880408772988E-005
   2.5132741228718345        6.8100000000000005        4.8100000000000005       -2.3843436169682765E-003   8.3739951076858550E-005
   2.5132741228718345        6.8100000000000005        5.2100000000000000       -2.2416927532043661E-003   7.9740510618562439E-005
   2.5132741228718345        6.8100000000000005        5.6100000000000003       -1.9675620860848150E-003   8.3452688645218540E-005
   2.5132741228718345        6.8100000000000005        6.0099999999999998       -1.8085903438856553E-003   8.5961903773888219E-005
   2.5132741228718345        6.8100000000000005        6.4100000000000001       -1.6121536393779222E-003   7.8776336751692333E-005
   2.5132741228718345        6.8100000000000005        6.8100000000000005       -1.1518126673483553E-003   8.0212664334984197E-005
   2.5132741228718345        6.8100000000000005        7.2100000000000000       -1.1555929810771566E-003   9.0185232015779098E-005
   2.5132741228718345        6.8100000000000005        7.6100000000000003       -9.8276012555163252E-004   8.4882152680124435E-005
   2.5132741228718345        6.8100000000000005        8.0099999999999998       -6.5291110985791156E-004   7.7802136558098229E-005
   2.5132741228718345        6.8100000000000005        8.4100000000000001       -5.8263185374569850E-004   7.9337060285313176E-005
   2.5132741228718345        6.8100000000000005        8.8100000000000005       -4.2256496307125198E-004   8.1142696246416196E-005
   2.5132741228718345        6.8100000000000005        9.2100000000000009       -3.4061335581079519E-004   7.7874162768095409E-005
   2.5132741228718345        6.8100000000000005        9.6100000000000012       -3.4244991983468790E-004   7.5705246725878085E-005
   2.5132741228718345        6.8100000000000005        10.010000000000000       -1.3410658812143848E-004   8.2254903342789544E-005
   2.5132741228718345        7.2100000000000000        1.0000000000000000E-002   1.3966435281293360E-005   8.9501430833253669E-007
   2.5132741228718345        7.2100000000000000       0.41000000000000003        6.1526574769667642E-004   3.2113914279653317E-005
   2.5132741228718345        7.2100000000000000       0.81000000000000005        1.0126125623591024E-003   5.1214643990021860E-005
   2.5132741228718345        7.2100000000000000        1.2100000000000002        1.3940316950721468E-003   6.2303013903667161E-005
   2.5132741228718345        7.2100000000000000        1.6100000000000001        1.5001214581250096E-003   7.2570181097699734E-005
   2.5132741228718345        7.2100000000000000        2.0099999999999998        1.3975356122540290E-003   7.5630264308138085E-005
   2.5132741228718345        7.2100000000000000        2.4100000000000001        7.7406210630585133E-004   7.7666454363851297E-005
   2.5132741228718345        7.2100000000000000        2.8100000000000001        6.7177795096724039E-005   7.7412851504070755E-005
   2.5132741228718345        7.2100000000000000        3.2100000000000000       -7.8947005960442775E-004   7.9746324913509853E-005
   2.5132741228718345        7.2100000000000000        3.6099999999999999       -1.5717963949946690E-003   7.9820927530999941E-005
   2.5132741228718345        7.2100000000000000        4.0099999999999998       -1.9976598373523734E-003   8.0035284768796951E-005
   2.5132741228718345        7.2100000000000000        4.4100000000000001       -2.3826465047231504E-003   7.8928920882835035E-005
   2.5132741228718345        7.2100000000000000        4.8100000000000005       -2.4538651465687549E-003   7.7312550860265112E-005
   2.5132741228718345        7.2100000000000000        5.2100000000000000       -2.3817673024533735E-003   7.9204823591501200E-005
   2.5132741228718345        7.2100000000000000        5.6100000000000003       -2.1416668217847583E-003   8.4738343020573616E-005
   2.5132741228718345        7.2100000000000000        6.0099999999999998       -1.9096768982121560E-003   9.3065612917553100E-005
   2.5132741228718345        7.2100000000000000        6.4100000000000001       -1.5891309624713392E-003   9.3252807096120277E-005
   2.5132741228718345        7.2100000000000000        6.8100000000000005       -1.3699002247058592E-003   8.2718643831469139E-005
   2.5132741228718345        7.2100000000000000        7.2100000000000000       -1.3113687167855574E-003   9.1163281668142635E-005
   2.5132741228718345        7.2100000000000000        7.6100000000000003       -8.1433520752679156E-004   8.0623023221241516E-005
   2.5132741228718345        7.2100000000000000        8.0099999999999998       -7.3078019827615645E-004   8.0999432059880537E-005
   2.5132741228718345        7.2100000000000000        8.4100000000000001       -5.0555592043741138E-004   8.1806060319998436E-005
   2.5132741228718345        7.2100000000000000        8.8100000000000005       -4.1344477412376298E-004   7.9446198831900310E-005
   2.5132741228718345        7.2100000000000000        9.2100000000000009       -4.1751304519897385E-004   8.5238550010356730E-005
   2.5132741228718345        7.2100000000000000        9.6100000000000012       -3.1382355323045908E-004   8.6433020050832255E-005
   2.5132741228718345        7.2100000000000000        10.010000000000000       -2.1566541707336662E-004   8.3971511458924190E-005
   2.5132741228718345        7.6100000000000003        1.0000000000000000E-002   7.8782669971069761E-006   9.4816989282293775E-007
   2.5132741228718345        7.6100000000000003       0.41000000000000003        2.6810262957716171E-004   3.3425210025178990E-005
   2.5132741228718345        7.6100000000000003       0.81000000000000005        5.4814102179460956E-004   5.6261213483663197E-005
   2.5132741228718345        7.6100000000000003        1.2100000000000002        6.6082625475350030E-004   6.6047364513423975E-005
   2.5132741228718345        7.6100000000000003        1.6100000000000001        7.6526047865034584E-004   7.4077388348118056E-005
   2.5132741228718345        7.6100000000000003        2.0099999999999998        6.6208346786339792E-004   7.6979051838233571E-005
   2.5132741228718345        7.6100000000000003        2.4100000000000001        9.5178615601714653E-005   7.6296971129243200E-005
   2.5132741228718345        7.6100000000000003        2.8100000000000001       -4.0189738423951148E-004   8.1778751904932755E-005
   2.5132741228718345        7.6100000000000003        3.2100000000000000       -9.9521642003982599E-004   8.6527208012526847E-005
   2.5132741228718345        7.6100000000000003        3.6099999999999999       -1.9086759485172525E-003   9.0793724020841717E-005
   2.5132741228718345        7.6100000000000003        4.0099999999999998       -2.3912344105870035E-003   8.3159275267345560E-005
   2.5132741228718345        7.6100000000000003        4.4100000000000001       -2.4746526486091980E-003   9.0854625578683319E-005
   2.5132741228718345        7.6100000000000003        4.8100000000000005       -2.6347412068180591E-003   8.4864285026812352E-005
   2.5132741228718345        7.6100000000000003        5.2100000000000000       -2.6804117437945084E-003   8.5939167686888319E-005
   2.5132741228718345        7.6100000000000003        5.6100000000000003       -2.2719151902525995E-003   8.3754636333603199E-005
   2.5132741228718345        7.6100000000000003        6.0099999999999998       -2.2429626925115995E-003   8.1201581023990419E-005
   2.5132741228718345        7.6100000000000003        6.4100000000000001       -1.8923015576707940E-003   8.0499888536380733E-005
   2.5132741228718345        7.6100000000000003        6.8100000000000005       -1.5684939842805831E-003   8.8567491162993233E-005
   2.5132741228718345        7.6100000000000003        7.2100000000000000       -1.3603091600141214E-003   8.6238762064499785E-005
   2.5132741228718345        7.6100000000000003        7.6100000000000003       -1.0953372964409248E-003   8.5610226857446743E-005
   2.5132741228718345        7.6100000000000003        8.0099999999999998       -8.3957393108470514E-004   8.4917014862125040E-005
   2.5132741228718345        7.6100000000000003        8.4100000000000001       -7.5262862078954973E-004   8.8431050430239785E-005
   2.5132741228718345        7.6100000000000003        8.8100000000000005       -4.5833852694615970E-004   8.8564968166981306E-005
   2.5132741228718345        7.6100000000000003        9.2100000000000009       -3.6910413174539149E-004   8.6987007244842935E-005
   2.5132741228718345        7.6100000000000003        9.6100000000000012       -3.7158305067916598E-004   8.3783289279569178E-005
   2.5132741228718345        7.6100000000000003        10.010000000000000       -2.4986520963594353E-004   8.0573130355249411E-005
   2.5132741228718345        8.0099999999999998        1.0000000000000000E-002   6.3534895162366855E-007   9.9671043541481509E-007
   2.5132741228718345        8.0099999999999998       0.41000000000000003       -2.1547547903038700E-005   3.2817509886406095E-005
   2.5132741228718345        8.0099999999999998       0.81000000000000005       -7.3811748412310317E-005   5.6927321940483325E-005
   2.5132741228718345        8.0099999999999998        1.2100000000000002       -7.5238566777381742E-005   7.1084701718982413E-005
   2.5132741228718345        8.0099999999999998        1.6100000000000001       -1.1583693138179364E-004   8.2391742602049573E-005
   2.5132741228718345        8.0099999999999998        2.0099999999999998       -9.7412582048688525E-005   7.6950140617880743E-005
   2.5132741228718345        8.0099999999999998        2.4100000000000001       -3.6602782008435817E-004   8.6832542507410643E-005
   2.5132741228718345        8.0099999999999998        2.8100000000000001       -9.6495524429229991E-004   8.8821736545503796E-005
   2.5132741228718345        8.0099999999999998        3.2100000000000000       -1.4778871734169438E-003   8.3095458551734483E-005
   2.5132741228718345        8.0099999999999998        3.6099999999999999       -2.0879670380270828E-003   8.9692120690519530E-005
   2.5132741228718345        8.0099999999999998        4.0099999999999998       -2.5775504066112404E-003   8.7046560699925474E-005
   2.5132741228718345        8.0099999999999998        4.4100000000000001       -2.6478343936519257E-003   8.5937598876954322E-005
   2.5132741228718345        8.0099999999999998        4.8100000000000005       -2.7014933338748953E-003   9.2981183225457087E-005
   2.5132741228718345        8.0099999999999998        5.2100000000000000       -2.7110917072601499E-003   8.4445311394675137E-005
   2.5132741228718345        8.0099999999999998        5.6100000000000003       -2.7066406045570860E-003   8.8884679060399475E-005
   2.5132741228718345        8.0099999999999998        6.0099999999999998       -2.2557486321686752E-003   8.8017560507865417E-005
   2.5132741228718345        8.0099999999999998        6.4100000000000001       -2.0944565791685002E-003   8.8516539011328631E-005
   2.5132741228718345        8.0099999999999998        6.8100000000000005       -1.8442865162230401E-003   9.4479296174903736E-005
   2.5132741228718345        8.0099999999999998        7.2100000000000000       -1.5385580571225608E-003   9.5827367484865986E-005
   2.5132741228718345        8.0099999999999998        7.6100000000000003       -1.0920588318099067E-003   8.8774513717283205E-005
   2.5132741228718345        8.0099999999999998        8.0099999999999998       -9.2105057676879166E-004   8.9909650700530848E-005
   2.5132741228718345        8.0099999999999998        8.4100000000000001       -7.8154997650906944E-004   8.9967771525124144E-005
   2.5132741228718345        8.0099999999999998        8.8100000000000005       -6.1568030054690893E-004   8.9207117092274463E-005
   2.5132741228718345        8.0099999999999998        9.2100000000000009       -5.8068335476589301E-004   8.8489773570765102E-005
   2.5132741228718345        8.0099999999999998        9.6100000000000012       -5.9902856330433518E-004   9.2611404563779583E-005
   2.5132741228718345        8.0099999999999998        10.010000000000000       -3.3931898772260544E-004   9.0079660339356982E-005
   2.5132741228718345        8.4100000000000001        1.0000000000000000E-002  -3.8422182707680249E-006   1.0154652536593901E-006
   2.5132741228718345        8.4100000000000001       0.41000000000000003       -1.4465161870139628E-004   3.4844197305449276E-005
   2.5132741228718345        8.4100000000000001       0.81000000000000005       -3.6706672957808657E-004   5.6880492688174917E-005
   2.5132741228718345        8.4100000000000001        1.2100000000000002       -3.6216286293088134E-004   7.0776464994811645E-005
   2.5132741228718345        8.4100000000000001        1.6100000000000001       -5.5971811670793537E-004   7.8986614368123397E-005
   2.5132741228718345        8.4100000000000001        2.0099999999999998       -6.0059746192127176E-004   8.2808697790773809E-005
   2.5132741228718345        8.4100000000000001        2.4100000000000001       -1.0712040889328022E-003   8.0636024311039244E-005
   2.5132741228718345        8.4100000000000001        2.8100000000000001       -1.3222052802634862E-003   8.4443301009623929E-005
   2.5132741228718345        8.4100000000000001        3.2100000000000000       -1.7325997703490467E-003   8.8641562017703000E-005
   2.5132741228718345        8.4100000000000001        3.6099999999999999       -2.1108573879750699E-003   8.7144535782544529E-005
   2.5132741228718345        8.4100000000000001        4.0099999999999998       -2.6502093787732447E-003   9.4926189636635746E-005
   2.5132741228718345        8.4100000000000001        4.4100000000000001       -2.9133110073357601E-003   9.6444197929353232E-005
   2.5132741228718345        8.4100000000000001        4.8100000000000005       -2.9153757948514351E-003   9.2232059590526721E-005
   2.5132741228718345        8.4100000000000001        5.2100000000000000       -2.8881079030204536E-003   9.3698133962505514E-005
   2.5132741228718345        8.4100000000000001        5.6100000000000003       -2.7863245802322201E-003   1.0094778295595908E-004
   2.5132741228718345        8.4100000000000001        6.0099999999999998       -2.5263342111644426E-003   8.8552180948832742E-005
   2.5132741228718345        8.4100000000000001        6.4100000000000001       -2.2087094172760146E-003   1.0038014905537004E-004
   2.5132741228718345        8.4100000000000001        6.8100000000000005       -1.7762123545796743E-003   8.9387520531971127E-005
   2.5132741228718345        8.4100000000000001        7.2100000000000000       -1.5535865871007988E-003   8.7217137875860985E-005
   2.5132741228718345        8.4100000000000001        7.6100000000000003       -1.2365752626012387E-003   8.7811775551524738E-005
   2.5132741228718345        8.4100000000000001        8.0099999999999998       -1.2102374886393777E-003   9.3446669438708866E-005
   2.5132741228718345        8.4100000000000001        8.4100000000000001       -7.9858439230790098E-004   9.8270718206257873E-005
   2.5132741228718345        8.4100000000000001        8.8100000000000005       -6.9732574796709315E-004   9.3963817550763993E-005
   2.5132741228718345        8.4100000000000001        9.2100000000000009       -5.7441431696887745E-004   9.7641932396503955E-005
   2.5132741228718345        8.4100000000000001        9.6100000000000012       -1.8975193286047723E-004   9.6620781307618761E-005
   2.5132741228718345        8.4100000000000001        10.010000000000000       -4.7391552445515090E-004   9.7243134134861764E-005
   2.5132741228718345        8.8100000000000005        1.0000000000000000E-002  -6.5091706839714679E-006   1.0001018667558941E-006
   2.5132741228718345        8.8100000000000005       0.41000000000000003       -2.7186612057269224E-004   3.7954815688590114E-005
   2.5132741228718345        8.8100000000000005       0.81000000000000005       -6.1207787572487926E-004   5.9150106058758951E-005
   2.5132741228718345        8.8100000000000005        1.2100000000000002       -8.9731649737537363E-004   7.2298766929127035E-005
   2.5132741228718345        8.8100000000000005        1.6100000000000001       -1.0725372482152421E-003   7.4251971064335107E-005
   2.5132741228718345        8.8100000000000005        2.0099999999999998       -1.2308236591719807E-003   8.3905649979438264E-005
   2.5132741228718345        8.8100000000000005        2.4100000000000001       -1.5291710441097586E-003   9.9263853249429297E-005
   2.5132741228718345        8.8100000000000005        2.8100000000000001       -1.7241596099633158E-003   9.1148772451910245E-005
   2.5132741228718345        8.8100000000000005        3.2100000000000000       -2.0306766737498609E-003   8.4811995037625156E-005
   2.5132741228718345        8.8100000000000005        3.6099999999999999       -2.4341942576097367E-003   9.0359626538314672E-005
   2.5132741228718345        8.8100000000000005        4.0099999999999998       -2.8854681788215843E-003   9.6290763828482264E-005
   2.5132741228718345        8.8100000000000005        4.4100000000000001       -2.8894897782037734E-003   9.5941223335663760E-005
   2.5132741228718345        8.8100000000000005        4.8100000000000005       -3.0697842482942188E-003   9.0708952711631319E-005
   2.5132741228718345        8.8100000000000005        5.2100000000000000       -2.9246668931069112E-003   9.0587250010911908E-005
   2.5132741228718345        8.8100000000000005        5.6100000000000003       -2.7212924157748006E-003   8.7373103005047449E-005
   2.5132741228718345        8.8100000000000005        6.0099999999999998       -2.6393643118567079E-003   9.4248228313255288E-005
   2.5132741228718345        8.8100000000000005        6.4100000000000001       -2.3961709662965501E-003   9.5834754365565285E-005
   2.5132741228718345        8.8100000000000005        6.8100000000000005       -2.0873712059772519E-003   9.4629627157407934E-005
   2.5132741228718345        8.8100000000000005        7.2100000000000000       -2.0081288841773729E-003   9.0772751072422427E-005
   2.5132741228718345        8.8100000000000005        7.6100000000000003       -1.3821507630639338E-003   9.3948889872454033E-005
   2.5132741228718345        8.8100000000000005        8.0099999999999998       -1.1487817788057022E-003   9.0091305417670499E-005
   2.5132741228718345        8.8100000000000005        8.4100000000000001       -1.0740231535513139E-003   1.0147717729690457E-004
   2.5132741228718345        8.8100000000000005        8.8100000000000005       -8.8027610383323860E-004   9.5482072071282798E-005
   2.5132741228718345        8.8100000000000005        9.2100000000000009       -7.1875134570391862E-004   9.4799984709367810E-005
   2.5132741228718345        8.8100000000000005        9.6100000000000012       -4.6835089595204771E-004   8.8197500165818413E-005
   2.5132741228718345        8.8100000000000005        10.010000000000000       -3.7025746182054462E-004   9.5324555917088185E-005
   2.5132741228718345        9.2100000000000009        1.0000000000000000E-002  -1.0446678697889289E-005   9.5501178670264151E-007
   2.5132741228718345        9.2100000000000009       0.41000000000000003       -4.0528390749086603E-004   3.5541630946182241E-005
   2.5132741228718345        9.2100000000000009       0.81000000000000005       -9.1855847982518564E-004   6.7590473520194147E-005
   2.5132741228718345        9.2100000000000009        1.2100000000000002       -1.1729664025747560E-003   7.8893778994385970E-005
   2.5132741228718345        9.2100000000000009        1.6100000000000001       -1.3154302691367834E-003   8.2351469467849630E-005
   2.5132741228718345        9.2100000000000009        2.0099999999999998       -1.6380684944102449E-003   8.0171828379809493E-005
   2.5132741228718345        9.2100000000000009        2.4100000000000001       -2.0016510037933460E-003   9.4574087054902735E-005
   2.5132741228718345        9.2100000000000009        2.8100000000000001       -2.1998461053975207E-003   9.2689704210560328E-005
   2.5132741228718345        9.2100000000000009        3.2100000000000000       -2.3496068994327797E-003   9.1680882994099147E-005
   2.5132741228718345        9.2100000000000009        3.6099999999999999       -2.6593771345200948E-003   9.1121339397487081E-005
   2.5132741228718345        9.2100000000000009        4.0099999999999998       -2.9779810958831766E-003   9.5579048899086509E-005
   2.5132741228718345        9.2100000000000009        4.4100000000000001       -2.9388024337175796E-003   9.1850803974370961E-005
   2.5132741228718345        9.2100000000000009        4.8100000000000005       -3.2373291363716554E-003   9.8655156873998150E-005
   2.5132741228718345        9.2100000000000009        5.2100000000000000       -3.1074403155227611E-003   1.0257723166795536E-004
   2.5132741228718345        9.2100000000000009        5.6100000000000003       -3.0654169646096990E-003   9.7380446579150890E-005
   2.5132741228718345        9.2100000000000009        6.0099999999999998       -2.7568076119382288E-003   1.0838775319660314E-004
   2.5132741228718345        9.2100000000000009        6.4100000000000001       -2.3979744844259418E-003   8.7337883791048382E-005
   2.5132741228718345        9.2100000000000009        6.8100000000000005       -2.1085406218026427E-003   8.9170007622888122E-005
   2.5132741228718345        9.2100000000000009        7.2100000000000000       -1.8894370569949681E-003   1.0503282462782988E-004
   2.5132741228718345        9.2100000000000009        7.6100000000000003       -1.6086966961958897E-003   9.5771699415378466E-005
   2.5132741228718345        9.2100000000000009        8.0099999999999998       -1.2525210349031190E-003   1.1314332149530500E-004
   2.5132741228718345        9.2100000000000009        8.4100000000000001       -1.0658877874007888E-003   9.5238306380407330E-005
   2.5132741228718345        9.2100000000000009        8.8100000000000005       -7.7676072777307795E-004   9.6481767424486806E-005
   2.5132741228718345        9.2100000000000009        9.2100000000000009       -5.7622391780077988E-004   1.0313930364091106E-004
   2.5132741228718345        9.2100000000000009        9.6100000000000012       -5.7814909946483407E-004   1.0301886332002123E-004
   2.5132741228718345        9.2100000000000009        10.010000000000000       -4.9429213197390220E-004   9.8623019827979124E-005
   2.5132741228718345        9.6100000000000012        1.0000000000000000E-002  -1.0362317029404583E-005   1.0842976601267067E-006
   2.5132741228718345        9.6100000000000012       0.41000000000000003       -4.8781530962835562E-004   3.7245344591143841E-005
   2.5132741228718345        9.6100000000000012       0.81000000000000005       -8.9930877250974273E-004   6.0264807947419476E-005
   2.5132741228718345        9.6100000000000012        1.2100000000000002       -1.3226170774171828E-003   7.9134134966896076E-005
   2.5132741228718345        9.6100000000000012        1.6100000000000001       -1.5176246652100882E-003   8.7132548023821220E-005
   2.5132741228718345        9.6100000000000012        2.0099999999999998       -1.8416885972988677E-003   9.3347356751374955E-005
   2.5132741228718345        9.6100000000000012        2.4100000000000001       -2.2006564118246387E-003   9.9065925623452656E-005
   2.5132741228718345        9.6100000000000012        2.8100000000000001       -2.6169389245151095E-003   9.4560982152508535E-005
   2.5132741228718345        9.6100000000000012        3.2100000000000000       -2.7088832191595066E-003   9.5489567563088860E-005
   2.5132741228718345        9.6100000000000012        3.6099999999999999       -2.8235579478537252E-003   1.0105780696649806E-004
   2.5132741228718345        9.6100000000000012        4.0099999999999998       -2.9832053203367641E-003   9.5474301517419716E-005
   2.5132741228718345        9.6100000000000012        4.4100000000000001       -3.1832366510197042E-003   9.6641954834911806E-005
   2.5132741228718345        9.6100000000000012        4.8100000000000005       -3.2618016719519406E-003   9.8166986356029631E-005
   2.5132741228718345        9.6100000000000012        5.2100000000000000       -3.2787060542407219E-003   1.0419210539489727E-004
   2.5132741228718345        9.6100000000000012        5.6100000000000003       -3.1132589246121627E-003   1.0215604380302978E-004
   2.5132741228718345        9.6100000000000012        6.0099999999999998       -2.8735274631492376E-003   1.0103876879464310E-004
   2.5132741228718345        9.6100000000000012        6.4100000000000001       -2.4733484518274333E-003   1.1259376851554875E-004
   2.5132741228718345        9.6100000000000012        6.8100000000000005       -2.2781695267968301E-003   9.4862146145727289E-005
   2.5132741228718345        9.6100000000000012        7.2100000000000000       -1.8755997191345979E-003   9.9558311023237490E-005
   2.5132741228718345        9.6100000000000012        7.6100000000000003       -1.5971028228073387E-003   1.0253541547184673E-004
   2.5132741228718345        9.6100000000000012        8.0099999999999998       -1.4697425399372802E-003   9.5779968082996137E-005
   2.5132741228718345        9.6100000000000012        8.4100000000000001       -9.8449320892980913E-004   9.9236115705152595E-005
   2.5132741228718345        9.6100000000000012        8.8100000000000005       -9.1128327362842204E-004   1.0031789823076266E-004
   2.5132741228718345        9.6100000000000012        9.2100000000000009       -7.9396930955268194E-004   9.9564985184820101E-005
   2.5132741228718345        9.6100000000000012        9.6100000000000012       -5.7500565438841180E-004   1.0374403509788916E-004
   2.5132741228718345        9.6100000000000012        10.010000000000000       -6.1315218437738169E-004   1.0236490688618876E-004
   2.5132741228718345        10.010000000000000        1.0000000000000000E-002  -1.3703282526554949E-005   1.0267693787039036E-006
   2.5132741228718345        10.010000000000000       0.41000000000000003       -5.6836564133093783E-004   3.5637411175442650E-005
   2.5132741228718345        10.010000000000000       0.81000000000000005       -1.0220838237922363E-003   6.1247402893955914E-005
   2.5132741228718345        10.010000000000000        1.2100000000000002       -1.3621138878754070E-003   8.0471705129078630E-005
   2.5132741228718345        10.010000000000000        1.6100000000000001       -1.9637268064471819E-003   9.4525513600253859E-005
   2.5132741228718345        10.010000000000000        2.0099999999999998       -2.0421961329562728E-003   9.8681716690527210E-005
   2.5132741228718345        10.010000000000000        2.4100000000000001       -2.4083344649281908E-003   9.5966219258871241E-005
   2.5132741228718345        10.010000000000000        2.8100000000000001       -2.7378804547345966E-003   9.5724490444357591E-005
   2.5132741228718345        10.010000000000000        3.2100000000000000       -2.9003240753155378E-003   1.0015810138380318E-004
   2.5132741228718345        10.010000000000000        3.6099999999999999       -3.0794306646588789E-003   9.4378966224959875E-005
   2.5132741228718345        10.010000000000000        4.0099999999999998       -3.2792041062351205E-003   9.5894510892130495E-005
   2.5132741228718345        10.010000000000000        4.4100000000000001       -3.3763637417427656E-003   9.9716607510396649E-005
   2.5132741228718345        10.010000000000000        4.8100000000000005       -3.3419236119273253E-003   9.5325158320635708E-005
   2.5132741228718345        10.010000000000000        5.2100000000000000       -3.3571754623046820E-003   9.3918214268333983E-005
   2.5132741228718345        10.010000000000000        5.6100000000000003       -3.2370779742910368E-003   1.0109881547014448E-004
   2.5132741228718345        10.010000000000000        6.0099999999999998       -2.8313408716194033E-003   1.0087837747679673E-004
   2.5132741228718345        10.010000000000000        6.4100000000000001       -2.9269644965479362E-003   9.6076144499361444E-005
   2.5132741228718345        10.010000000000000        6.8100000000000005       -2.4403662399285326E-003   9.3933192805354686E-005
   2.5132741228718345        10.010000000000000        7.2100000000000000       -1.9036043373882251E-003   1.0151905899593012E-004
   2.5132741228718345        10.010000000000000        7.6100000000000003       -1.6063971808531414E-003   1.0317991044402995E-004
   2.5132741228718345        10.010000000000000        8.0099999999999998       -1.4389662149621133E-003   9.5591977689723560E-005
   2.5132741228718345        10.010000000000000        8.4100000000000001       -1.3314405035844657E-003   9.9217468772908575E-005
   2.5132741228718345        10.010000000000000        8.8100000000000005       -9.0491849704003424E-004   1.0279056751723499E-004
   2.5132741228718345        10.010000000000000        9.2100000000000009       -9.3946293240987962E-004   1.0813574402330849E-004
   2.5132741228718345        10.010000000000000        9.6100000000000012       -8.1533818362365099E-004   1.0950990032651591E-004
   2.5132741228718345        10.010000000000000        10.010000000000000       -5.8493579070505826E-004   1.0986177003409260E-004
   2.8274333882308138        1.0000000000000000E-002   1.0000000000000000E-002   1.5141763853661559E-010   2.6414579697089781E-011
   2.8274333882308138        1.0000000000000000E-002  0.41000000000000003        6.2583959007767372E-010   1.1745346410604996E-009
   2.8274333882308138        1.0000000000000000E-002  0.81000000000000005        2.6305031565091481E-009   1.7718245638007456E-009
   2.8274333882308138        1.0000000000000000E-002   1.2100000000000002        1.7081275654946521E-009   1.5840893106264769E-009
   2.8274333882308138        1.0000000000000000E-002   1.6100000000000001        8.7524918372384395E-009   2.5611878467430943E-009
   2.8274333882308138        1.0000000000000000E-002   2.0099999999999998        2.3898492061835983E-009   2.5914224025315016E-009
   2.8274333882308138        1.0000000000000000E-002   2.4100000000000001        2.9366749043949469E-009   2.6254149411262647E-009
   2.8274333882308138        1.0000000000000000E-002   2.8100000000000001       -2.1461571414079863E-009   2.6510077587072692E-009
   2.8274333882308138        1.0000000000000000E-002   3.2100000000000000       -4.7839038885694477E-010   2.8261774051353704E-009
   2.8274333882308138        1.0000000000000000E-002   3.6099999999999999        5.0351817476034321E-009   3.1679661313399926E-009
   2.8274333882308138        1.0000000000000000E-002   4.0099999999999998       -2.6624852789513546E-009   3.0253401079941988E-009
   2.8274333882308138        1.0000000000000000E-002   4.4100000000000001       -1.1009231674233680E-009   2.6891626572996884E-009
   2.8274333882308138        1.0000000000000000E-002   4.8100000000000005        4.5234375919115200E-010   2.2507162201957866E-009
   2.8274333882308138        1.0000000000000000E-002   5.2100000000000000       -7.5270493543157420E-010   2.6800759132006255E-009
   2.8274333882308138        1.0000000000000000E-002   5.6100000000000003       -1.9128130216513498E-009   2.4683451077719998E-009
   2.8274333882308138        1.0000000000000000E-002   6.0099999999999998       -2.6592048404422953E-009   2.3686359075603598E-009
   2.8274333882308138        1.0000000000000000E-002   6.4100000000000001       -5.9043720343552657E-009   3.4272352000892097E-009
   2.8274333882308138        1.0000000000000000E-002   6.8100000000000005        1.3955962908300824E-009   2.5039886418868841E-009
   2.8274333882308138        1.0000000000000000E-002   7.2100000000000000        5.4825957592000504E-009   3.1112148949730352E-009
   2.8274333882308138        1.0000000000000000E-002   7.6100000000000003       -3.8782096525588179E-011   2.9386018481883420E-009
   2.8274333882308138        1.0000000000000000E-002   8.0099999999999998       -1.5479979433991235E-009   1.2654963841300564E-009
   2.8274333882308138        1.0000000000000000E-002   8.4100000000000001        1.6689201437781344E-010   1.8190910822618150E-009
   2.8274333882308138        1.0000000000000000E-002   8.8100000000000005       -2.3383128254862635E-009   1.6557601383026739E-009
   2.8274333882308138        1.0000000000000000E-002   9.2100000000000009        4.3755296461441377E-009   3.1433755997394656E-009
   2.8274333882308138        1.0000000000000000E-002   9.6100000000000012       -2.6690950612188260E-009   2.2121505554187028E-009
   2.8274333882308138        1.0000000000000000E-002   10.010000000000000       -2.4448082809752738E-009   2.6172536280083282E-009
   2.8274333882308138       0.41000000000000003        1.0000000000000000E-002   7.1589760433931961E-006   6.6575331132817911E-008
   2.8274333882308138       0.41000000000000003       0.41000000000000003        1.5173393645103621E-004   1.6257148046065955E-006
   2.8274333882308138       0.41000000000000003       0.81000000000000005        1.5320571595622042E-004   3.0724216097763615E-006
   2.8274333882308138       0.41000000000000003        1.2100000000000002        1.1987105684263041E-004   3.3189860969994949E-006
   2.8274333882308138       0.41000000000000003        1.6100000000000001        6.6983153322575074E-005   4.1270870057146637E-006
   2.8274333882308138       0.41000000000000003        2.0099999999999998        3.8008460744811213E-005   3.7277959820312917E-006
   2.8274333882308138       0.41000000000000003        2.4100000000000001        1.5942839547135693E-005   4.9525907857845801E-006
   2.8274333882308138       0.41000000000000003        2.8100000000000001        3.7156047398911367E-006   4.3815866377534665E-006
   2.8274333882308138       0.41000000000000003        3.2100000000000000       -6.0996673613484506E-006   5.2895049133205828E-006
   2.8274333882308138       0.41000000000000003        3.6099999999999999       -2.4378109279100866E-006   4.5874606460850255E-006
   2.8274333882308138       0.41000000000000003        4.0099999999999998       -6.5515579503890120E-006   4.9608715451202294E-006
   2.8274333882308138       0.41000000000000003        4.4100000000000001       -3.6346909016910650E-006   4.6148049404733618E-006
   2.8274333882308138       0.41000000000000003        4.8100000000000005       -5.6263169243812815E-006   4.8453608647674751E-006
   2.8274333882308138       0.41000000000000003        5.2100000000000000        4.2804717419083283E-006   4.7612085992179990E-006
   2.8274333882308138       0.41000000000000003        5.6100000000000003       -1.1613008418280909E-006   4.8019905493937130E-006
   2.8274333882308138       0.41000000000000003        6.0099999999999998        4.8147237771218025E-006   4.8607432155720374E-006
   2.8274333882308138       0.41000000000000003        6.4100000000000001       -3.6389000590706810E-006   4.9943591600244522E-006
   2.8274333882308138       0.41000000000000003        6.8100000000000005       -6.6172568052889848E-006   4.6582287538264468E-006
   2.8274333882308138       0.41000000000000003        7.2100000000000000       -1.8702141168081379E-006   4.8767865494475407E-006
   2.8274333882308138       0.41000000000000003        7.6100000000000003        7.3081504440062022E-007   5.3417977452590667E-006
   2.8274333882308138       0.41000000000000003        8.0099999999999998        3.9190805458529685E-006   5.3666130966869078E-006
   2.8274333882308138       0.41000000000000003        8.4100000000000001        4.6456947885373979E-006   5.3953761914272466E-006
   2.8274333882308138       0.41000000000000003        8.8100000000000005        4.5319233659444301E-007   5.6330256971301276E-006
   2.8274333882308138       0.41000000000000003        9.2100000000000009        1.9722929181227305E-006   5.6255091445385324E-006
   2.8274333882308138       0.41000000000000003        9.6100000000000012       -1.9098730664222612E-006   4.8684488688942047E-006
   2.8274333882308138       0.41000000000000003        10.010000000000000       -3.3089364633655506E-006   4.7270807124679259E-006
   2.8274333882308138       0.81000000000000005        1.0000000000000000E-002   3.3830511885296499E-005   1.5460919810190943E-007
   2.8274333882308138       0.81000000000000005       0.41000000000000003        8.7336700522134192E-004   4.2233306294083935E-006
   2.8274333882308138       0.81000000000000005       0.81000000000000005        8.6712693030752228E-004   6.4574672401418943E-006
   2.8274333882308138       0.81000000000000005        1.2100000000000002        6.4113298130407531E-004   9.2967294050342448E-006
   2.8274333882308138       0.81000000000000005        1.6100000000000001        4.1012248879313185E-004   8.2286330325123243E-006
   2.8274333882308138       0.81000000000000005        2.0099999999999998        2.2653623694415164E-004   9.0482725000787021E-006
   2.8274333882308138       0.81000000000000005        2.4100000000000001        7.5635891093006082E-005   9.9331313402681067E-006
   2.8274333882308138       0.81000000000000005        2.8100000000000001        1.9394537290943915E-005   1.0220635560474407E-005
   2.8274333882308138       0.81000000000000005        3.2100000000000000       -1.8432913375346391E-005   9.0289177840341475E-006
   2.8274333882308138       0.81000000000000005        3.6099999999999999       -2.8737544900791378E-005   1.1030471914621394E-005
   2.8274333882308138       0.81000000000000005        4.0099999999999998       -2.3397935933965278E-005   9.6381605745553426E-006
   2.8274333882308138       0.81000000000000005        4.4100000000000001       -4.6168286046481100E-005   1.1208374147552729E-005
   2.8274333882308138       0.81000000000000005        4.8100000000000005       -3.2069706570342857E-005   1.1353804718120283E-005
   2.8274333882308138       0.81000000000000005        5.2100000000000000       -3.0442392356942642E-005   9.7536019852397086E-006
   2.8274333882308138       0.81000000000000005        5.6100000000000003       -2.0550906243671006E-005   1.1276728676444525E-005
   2.8274333882308138       0.81000000000000005        6.0099999999999998       -8.2681328599591115E-007   1.0527550184048845E-005
   2.8274333882308138       0.81000000000000005        6.4100000000000001       -7.4738469060677135E-006   1.0808856659793760E-005
   2.8274333882308138       0.81000000000000005        6.8100000000000005       -7.7933199513942325E-006   1.0734490880120763E-005
   2.8274333882308138       0.81000000000000005        7.2100000000000000       -1.3221058049820933E-005   1.1171716439179037E-005
   2.8274333882308138       0.81000000000000005        7.6100000000000003        6.2758853697207464E-006   1.0275380794721312E-005
   2.8274333882308138       0.81000000000000005        8.0099999999999998       -2.0359301282986833E-007   1.1186085309468829E-005
   2.8274333882308138       0.81000000000000005        8.4100000000000001        3.1464241605054771E-006   1.0508806219761414E-005
   2.8274333882308138       0.81000000000000005        8.8100000000000005       -3.5541644267434998E-006   1.1639270380724861E-005
   2.8274333882308138       0.81000000000000005        9.2100000000000009       -2.9917777901279693E-006   1.0972652727617849E-005
   2.8274333882308138       0.81000000000000005        9.6100000000000012       -3.5273503101556883E-006   1.0228846936820298E-005
   2.8274333882308138       0.81000000000000005        10.010000000000000       -1.1206931964063440E-006   1.1404264461820771E-005
   2.8274333882308138        1.2100000000000002        1.0000000000000000E-002   7.4088834429678768E-005   2.5193920820925441E-007
   2.8274333882308138        1.2100000000000002       0.41000000000000003        2.1945278466039930E-003   6.5716419049963440E-006
   2.8274333882308138        1.2100000000000002       0.81000000000000005        2.2223505639209443E-003   9.9747688482017110E-006
   2.8274333882308138        1.2100000000000002        1.2100000000000002        1.6441789857063141E-003   1.2682819891946573E-005
   2.8274333882308138        1.2100000000000002        1.6100000000000001        1.0053290230118976E-003   1.6873195056578720E-005
   2.8274333882308138        1.2100000000000002        2.0099999999999998        5.4840745129096098E-004   1.6054850443153693E-005
   2.8274333882308138        1.2100000000000002        2.4100000000000001        2.3170141319357236E-004   1.7258205900468062E-005
   2.8274333882308138        1.2100000000000002        2.8100000000000001        2.8795492578088152E-005   1.7905278768310487E-005
   2.8274333882308138        1.2100000000000002        3.2100000000000000       -8.1258860668286816E-005   1.5238098911077690E-005
   2.8274333882308138        1.2100000000000002        3.6099999999999999       -1.0805763986136405E-004   1.7658673135676454E-005
   2.8274333882308138        1.2100000000000002        4.0099999999999998       -9.4416981275352287E-005   1.8155076672523089E-005
   2.8274333882308138        1.2100000000000002        4.4100000000000001       -9.9257410382167392E-005   1.6213343951802619E-005
   2.8274333882308138        1.2100000000000002        4.8100000000000005       -6.5288877869421093E-005   1.7389222964996312E-005
   2.8274333882308138        1.2100000000000002        5.2100000000000000       -6.1194428500445166E-005   1.9651069621556806E-005
   2.8274333882308138        1.2100000000000002        5.6100000000000003       -5.1084239992418307E-005   1.4621644071146489E-005
   2.8274333882308138        1.2100000000000002        6.0099999999999998       -2.5899404672234413E-005   1.7564884927952544E-005
   2.8274333882308138        1.2100000000000002        6.4100000000000001       -5.8414301966089002E-005   1.6499338489484691E-005
   2.8274333882308138        1.2100000000000002        6.8100000000000005       -3.9237687119517035E-006   1.6592060117082512E-005
   2.8274333882308138        1.2100000000000002        7.2100000000000000       -3.8760154186759316E-005   1.7172560184767260E-005
   2.8274333882308138        1.2100000000000002        7.6100000000000003        6.7948908942112180E-006   1.6807456967538882E-005
   2.8274333882308138        1.2100000000000002        8.0099999999999998       -9.8183299145164465E-006   1.6818714845660988E-005
   2.8274333882308138        1.2100000000000002        8.4100000000000001        1.4228629667057661E-005   1.6855368007577469E-005
   2.8274333882308138        1.2100000000000002        8.8100000000000005       -3.1235125293481375E-005   1.7665377900687781E-005
   2.8274333882308138        1.2100000000000002        9.2100000000000009       -1.7024195347337002E-005   1.7864156970171467E-005
   2.8274333882308138        1.2100000000000002        9.6100000000000012       -8.4736183369700646E-006   1.6078325462073305E-005
   2.8274333882308138        1.2100000000000002        10.010000000000000       -2.2023722166818816E-005   1.6936120650520673E-005
   2.8274333882308138        1.6100000000000001        1.0000000000000000E-002   1.1518953250775019E-004   3.1334446223322349E-007
   2.8274333882308138        1.6100000000000001       0.41000000000000003        3.7794340422898278E-003   1.0378428740671146E-005
   2.8274333882308138        1.6100000000000001       0.81000000000000005        4.1485065969092171E-003   1.5114644486822803E-005
   2.8274333882308138        1.6100000000000001        1.2100000000000002        3.0403482190723965E-003   1.6746188753949294E-005
   2.8274333882308138        1.6100000000000001        1.6100000000000001        1.8984902845520606E-003   1.8536583646283935E-005
   2.8274333882308138        1.6100000000000001        2.0099999999999998        1.0432666400862949E-003   1.9495773639821766E-005
   2.8274333882308138        1.6100000000000001        2.4100000000000001        4.7363829091667337E-004   2.1620279997293641E-005
   2.8274333882308138        1.6100000000000001        2.8100000000000001        6.8397543745972499E-005   2.2217781542111062E-005
   2.8274333882308138        1.6100000000000001        3.2100000000000000       -9.4543427305990104E-005   2.0799729845310370E-005
   2.8274333882308138        1.6100000000000001        3.6099999999999999       -1.4634282992342064E-004   2.2549733454489611E-005
   2.8274333882308138        1.6100000000000001        4.0099999999999998       -1.6379737923486373E-004   2.2307405113980243E-005
   2.8274333882308138        1.6100000000000001        4.4100000000000001       -1.5230495771463337E-004   2.1542392935599028E-005
   2.8274333882308138        1.6100000000000001        4.8100000000000005       -1.7420308433826291E-004   2.1531306319013697E-005
   2.8274333882308138        1.6100000000000001        5.2100000000000000       -1.7621869174815684E-004   2.3922977247167526E-005
   2.8274333882308138        1.6100000000000001        5.6100000000000003       -9.8648723194705220E-005   2.4511760311770892E-005
   2.8274333882308138        1.6100000000000001        6.0099999999999998       -6.8835429290495419E-005   2.3702934123438172E-005
   2.8274333882308138        1.6100000000000001        6.4100000000000001       -5.8542658643013864E-005   2.2687911892991071E-005
   2.8274333882308138        1.6100000000000001        6.8100000000000005       -4.8212233535410362E-005   2.3662980539320127E-005
   2.8274333882308138        1.6100000000000001        7.2100000000000000       -1.5634110574809284E-005   2.2592346514877176E-005
   2.8274333882308138        1.6100000000000001        7.6100000000000003       -3.8450662547453322E-005   2.3665075216142709E-005
   2.8274333882308138        1.6100000000000001        8.0099999999999998       -4.1873155258660221E-005   2.4892293279018002E-005
   2.8274333882308138        1.6100000000000001        8.4100000000000001       -2.7309296628823679E-005   2.4212439876418559E-005
   2.8274333882308138        1.6100000000000001        8.8100000000000005       -2.2147511157181033E-006   2.2181637193664121E-005
   2.8274333882308138        1.6100000000000001        9.2100000000000009       -3.1128558067110363E-005   2.3215248113145667E-005
   2.8274333882308138        1.6100000000000001        9.6100000000000012        8.8803693159100000E-006   2.1064100576050933E-005
   2.8274333882308138        1.6100000000000001        10.010000000000000       -2.4150230585818778E-005   2.2192528048340463E-005
   2.8274333882308138        2.0099999999999998        1.0000000000000000E-002   1.5132972222159469E-004   3.5311802724426071E-007
   2.8274333882308138        2.0099999999999998       0.41000000000000003        5.1824441613283843E-003   1.2117348021403114E-005
   2.8274333882308138        2.0099999999999998       0.81000000000000005        6.3274397316290696E-003   1.8095911383560765E-005
   2.8274333882308138        2.0099999999999998        1.2100000000000002        4.8205061360660434E-003   2.2475791094515654E-005
   2.8274333882308138        2.0099999999999998        1.6100000000000001        3.0761531373046168E-003   2.7139216765842735E-005
   2.8274333882308138        2.0099999999999998        2.0099999999999998        1.7010428092135482E-003   2.6772741500361638E-005
   2.8274333882308138        2.0099999999999998        2.4100000000000001        7.7142578416043532E-004   2.6143723508535029E-005
   2.8274333882308138        2.0099999999999998        2.8100000000000001        2.1198548621243805E-004   2.5233007060091939E-005
   2.8274333882308138        2.0099999999999998        3.2100000000000000       -1.7697513828718485E-004   2.7591483377549187E-005
   2.8274333882308138        2.0099999999999998        3.6099999999999999       -2.3140693315523914E-004   2.8189735865575930E-005
   2.8274333882308138        2.0099999999999998        4.0099999999999998       -3.1485599476908688E-004   2.7888869986078456E-005
   2.8274333882308138        2.0099999999999998        4.4100000000000001       -3.0009807017397286E-004   2.9410024799588122E-005
   2.8274333882308138        2.0099999999999998        4.8100000000000005       -2.4508245938486216E-004   2.7625955582182614E-005
   2.8274333882308138        2.0099999999999998        5.2100000000000000       -1.8113137807844150E-004   2.7026590953061224E-005
   2.8274333882308138        2.0099999999999998        5.6100000000000003       -1.6005334092481042E-004   2.8480097644694812E-005
   2.8274333882308138        2.0099999999999998        6.0099999999999998       -1.5569069699738857E-004   2.9917160652292855E-005
   2.8274333882308138        2.0099999999999998        6.4100000000000001       -9.7543470247852957E-005   2.6560741308788202E-005
   2.8274333882308138        2.0099999999999998        6.8100000000000005       -1.0357020262109144E-004   2.7558051270471880E-005
   2.8274333882308138        2.0099999999999998        7.2100000000000000       -5.8222061403977937E-005   3.0677594951062833E-005
   2.8274333882308138        2.0099999999999998        7.6100000000000003       -1.8308777082933593E-005   2.7416023990706069E-005
   2.8274333882308138        2.0099999999999998        8.0099999999999998       -3.7710411088530631E-005   3.1224164560075044E-005
   2.8274333882308138        2.0099999999999998        8.4100000000000001       -3.6859778418736200E-006   2.9742229915321859E-005
   2.8274333882308138        2.0099999999999998        8.8100000000000005       -1.0889137892328261E-005   3.3035572286223881E-005
   2.8274333882308138        2.0099999999999998        9.2100000000000009        6.4787391782641459E-007   2.7164996714268414E-005
   2.8274333882308138        2.0099999999999998        9.6100000000000012       -7.2295494552190736E-006   3.1644907034723809E-005
   2.8274333882308138        2.0099999999999998        10.010000000000000       -3.6953504200158597E-005   2.7745092762297558E-005
   2.8274333882308138        2.4100000000000001        1.0000000000000000E-002   1.7514715020109159E-004   4.9537919996856173E-007
   2.8274333882308138        2.4100000000000001       0.41000000000000003        6.2932574537284481E-003   1.4534628490633853E-005
   2.8274333882308138        2.4100000000000001       0.81000000000000005        8.3939512639243565E-003   2.1767312456240311E-005
   2.8274333882308138        2.4100000000000001        1.2100000000000002        6.7917078442732591E-003   2.9717219710612595E-005
   2.8274333882308138        2.4100000000000001        1.6100000000000001        4.3836684371854027E-003   3.0890170389434764E-005
   2.8274333882308138        2.4100000000000001        2.0099999999999998        2.4752665933998165E-003   2.9779314544780048E-005
   2.8274333882308138        2.4100000000000001        2.4100000000000001        1.1243074722287289E-003   3.2866895360269670E-005
   2.8274333882308138        2.4100000000000001        2.8100000000000001        3.3434629181340445E-004   3.6093285374702772E-005
   2.8274333882308138        2.4100000000000001        3.2100000000000000       -2.3495526168965271E-004   3.5903058337216214E-005
   2.8274333882308138        2.4100000000000001        3.6099999999999999       -3.5876956526596700E-004   3.3079594493090599E-005
   2.8274333882308138        2.4100000000000001        4.0099999999999998       -5.0102125277809364E-004   3.4042587146725130E-005
   2.8274333882308138        2.4100000000000001        4.4100000000000001       -4.4813377100288889E-004   3.2586111866009372E-005
   2.8274333882308138        2.4100000000000001        4.8100000000000005       -4.3977156416350599E-004   3.6436558846395837E-005
   2.8274333882308138        2.4100000000000001        5.2100000000000000       -3.5583018782514358E-004   3.4586956394835991E-005
   2.8274333882308138        2.4100000000000001        5.6100000000000003       -2.2915381980553385E-004   3.1234818993869406E-005
   2.8274333882308138        2.4100000000000001        6.0099999999999998       -1.4864130009222332E-004   3.4637304340238646E-005
   2.8274333882308138        2.4100000000000001        6.4100000000000001       -1.6172243937600161E-004   3.5800241006485462E-005
   2.8274333882308138        2.4100000000000001        6.8100000000000005       -1.4648162275349678E-004   3.4745809197639139E-005
   2.8274333882308138        2.4100000000000001        7.2100000000000000       -7.9288935337138664E-005   3.4475479970662090E-005
   2.8274333882308138        2.4100000000000001        7.6100000000000003       -4.9068961197150178E-005   3.4381838157858936E-005
   2.8274333882308138        2.4100000000000001        8.0099999999999998       -5.3353110997699200E-005   3.4739419686120248E-005
   2.8274333882308138        2.4100000000000001        8.4100000000000001       -4.9756936769079302E-005   3.5455440677352897E-005
   2.8274333882308138        2.4100000000000001        8.8100000000000005       -2.6660284172045520E-005   3.3044011443563054E-005
   2.8274333882308138        2.4100000000000001        9.2100000000000009       -3.3694121192402345E-005   3.4024833879787342E-005
   2.8274333882308138        2.4100000000000001        9.6100000000000012        3.8893621188450022E-006   3.6708965227906521E-005
   2.8274333882308138        2.4100000000000001        10.010000000000000       -2.8628847333863635E-005   3.2487006815934010E-005
   2.8274333882308138        2.8100000000000001        1.0000000000000000E-002   1.8588679249049929E-004   5.3574407276342424E-007
   2.8274333882308138        2.8100000000000001       0.41000000000000003        6.8804169295964219E-003   1.8482642343695846E-005
   2.8274333882308138        2.8100000000000001       0.81000000000000005        9.9414927185665636E-003   2.7603201905708434E-005
   2.8274333882308138        2.8100000000000001        1.2100000000000002        8.6900019671887051E-003   3.2713704531794622E-005
   2.8274333882308138        2.8100000000000001        1.6100000000000001        5.8198522364237082E-003   3.7558044480146463E-005
   2.8274333882308138        2.8100000000000001        2.0099999999999998        3.4132060813485349E-003   3.7363683044300341E-005
   2.8274333882308138        2.8100000000000001        2.4100000000000001        1.6763054491575522E-003   3.6587410445052892E-005
   2.8274333882308138        2.8100000000000001        2.8100000000000001        4.0359590292515275E-004   4.0027175488267582E-005
   2.8274333882308138        2.8100000000000001        3.2100000000000000       -1.7698064838627211E-004   4.1198485178590847E-005
   2.8274333882308138        2.8100000000000001        3.6099999999999999       -5.8327727049456001E-004   4.1296840063018767E-005
   2.8274333882308138        2.8100000000000001        4.0099999999999998       -6.8152799236201247E-004   4.0017941386597168E-005
   2.8274333882308138        2.8100000000000001        4.4100000000000001       -6.6890439579641073E-004   3.9150196300184735E-005
   2.8274333882308138        2.8100000000000001        4.8100000000000005       -5.5604037551313724E-004   4.0763197265710395E-005
   2.8274333882308138        2.8100000000000001        5.2100000000000000       -5.1882203548173544E-004   3.9071280866796149E-005
   2.8274333882308138        2.8100000000000001        5.6100000000000003       -4.5129154505517795E-004   3.7244834997312563E-005
   2.8274333882308138        2.8100000000000001        6.0099999999999998       -3.4804474055293830E-004   3.8701647078757236E-005
   2.8274333882308138        2.8100000000000001        6.4100000000000001       -2.4595284802391570E-004   4.3526733393153529E-005
   2.8274333882308138        2.8100000000000001        6.8100000000000005       -2.1495628488573060E-004   4.0611901969303765E-005
   2.8274333882308138        2.8100000000000001        7.2100000000000000       -1.7125306354167039E-004   3.9195121963593291E-005
   2.8274333882308138        2.8100000000000001        7.6100000000000003       -2.0231580670442955E-004   4.3577296694925951E-005
   2.8274333882308138        2.8100000000000001        8.0099999999999998       -1.0395750306540244E-004   3.9963285742507784E-005
   2.8274333882308138        2.8100000000000001        8.4100000000000001       -7.3386560985630052E-005   3.8922397340074659E-005
   2.8274333882308138        2.8100000000000001        8.8100000000000005       -4.7110174597970631E-005   4.1534045269509901E-005
   2.8274333882308138        2.8100000000000001        9.2100000000000009       -3.0954326662428419E-005   4.1254405826683295E-005
   2.8274333882308138        2.8100000000000001        9.6100000000000012       -1.7921460776750977E-006   3.9691178896776804E-005
   2.8274333882308138        2.8100000000000001        10.010000000000000        3.2229184179680614E-005   3.9992153792980324E-005
   2.8274333882308138        3.2100000000000000        1.0000000000000000E-002   1.8488603845243865E-004   5.4676767868953962E-007
   2.8274333882308138        3.2100000000000000       0.41000000000000003        6.9901754468127218E-003   1.8852546969399608E-005
   2.8274333882308138        3.2100000000000000       0.81000000000000005        1.0782582454463126E-002   2.9531853868538005E-005
   2.8274333882308138        3.2100000000000000        1.2100000000000002        1.0361590346499493E-002   3.6601875371412107E-005
   2.8274333882308138        3.2100000000000000        1.6100000000000001        7.4767567710681661E-003   4.0876391281479622E-005
   2.8274333882308138        3.2100000000000000        2.0099999999999998        4.4352665216038601E-003   4.3906591780358796E-005
   2.8274333882308138        3.2100000000000000        2.4100000000000001        2.2024069862839192E-003   4.4973222384926227E-005
   2.8274333882308138        3.2100000000000000        2.8100000000000001        6.9732885044057797E-004   4.4961735346152973E-005
   2.8274333882308138        3.2100000000000000        3.2100000000000000       -2.2825231259429338E-004   4.1331281924605007E-005
   2.8274333882308138        3.2100000000000000        3.6099999999999999       -6.7574036311566512E-004   4.1209671251068358E-005
   2.8274333882308138        3.2100000000000000        4.0099999999999998       -8.5395804219259418E-004   3.9382965782434050E-005
   2.8274333882308138        3.2100000000000000        4.4100000000000001       -9.4255041464153747E-004   4.8412397053939535E-005
   2.8274333882308138        3.2100000000000000        4.8100000000000005       -8.8361877357081436E-004   4.4396372318062685E-005
   2.8274333882308138        3.2100000000000000        5.2100000000000000       -6.7196506828303239E-004   4.5949633528943359E-005
   2.8274333882308138        3.2100000000000000        5.6100000000000003       -5.6594885238572703E-004   4.4310595539286797E-005
   2.8274333882308138        3.2100000000000000        6.0099999999999998       -4.9946817317943670E-004   4.8344070561287549E-005
   2.8274333882308138        3.2100000000000000        6.4100000000000001       -3.5650251878941434E-004   4.2191912292541400E-005
   2.8274333882308138        3.2100000000000000        6.8100000000000005       -2.8930105108041149E-004   4.8045606303028987E-005
   2.8274333882308138        3.2100000000000000        7.2100000000000000       -2.3917697622261066E-004   4.4620719062436279E-005
   2.8274333882308138        3.2100000000000000        7.6100000000000003       -1.9596638339397949E-004   4.6061583524078237E-005
   2.8274333882308138        3.2100000000000000        8.0099999999999998       -8.4631039753710926E-005   4.4695793584112491E-005
   2.8274333882308138        3.2100000000000000        8.4100000000000001       -5.7232405110599062E-005   4.8473062475900980E-005
   2.8274333882308138        3.2100000000000000        8.8100000000000005       -6.9092887789476396E-005   4.5627968339895155E-005
   2.8274333882308138        3.2100000000000000        9.2100000000000009       -1.0441450618426473E-004   4.6902728036427361E-005
   2.8274333882308138        3.2100000000000000        9.6100000000000012       -4.3471574306731035E-005   4.4365298529215453E-005
   2.8274333882308138        3.2100000000000000        10.010000000000000       -2.9043061747156832E-005   4.5959002929926265E-005
   2.8274333882308138        3.6099999999999999        1.0000000000000000E-002   1.7510180373497895E-004   6.2345914119010220E-007
   2.8274333882308138        3.6099999999999999       0.41000000000000003        6.7633822343125261E-003   2.2124207477310032E-005
   2.8274333882308138        3.6099999999999999       0.81000000000000005        1.1052815128617641E-002   3.4918974469076910E-005
   2.8274333882308138        3.6099999999999999        1.2100000000000002        1.1394426607169059E-002   3.7825795229691319E-005
   2.8274333882308138        3.6099999999999999        1.6100000000000001        8.7085958889348870E-003   4.6794764454958007E-005
   2.8274333882308138        3.6099999999999999        2.0099999999999998        5.4360544551636230E-003   4.8113282238045792E-005
   2.8274333882308138        3.6099999999999999        2.4100000000000001        2.7991220691215473E-003   4.9945729076846168E-005
   2.8274333882308138        3.6099999999999999        2.8100000000000001        9.8681572036174166E-004   5.1170727814636825E-005
   2.8274333882308138        3.6099999999999999        3.2100000000000000       -2.3080743900366835E-004   4.7502696605479565E-005
   2.8274333882308138        3.6099999999999999        3.6099999999999999       -7.9974978991360695E-004   5.2179189848760529E-005
   2.8274333882308138        3.6099999999999999        4.0099999999999998       -1.0636564085859796E-003   5.1717073426816208E-005
   2.8274333882308138        3.6099999999999999        4.4100000000000001       -1.1075884455439852E-003   5.4335742125464828E-005
   2.8274333882308138        3.6099999999999999        4.8100000000000005       -9.4130315542706954E-004   4.8500584212686440E-005
   2.8274333882308138        3.6099999999999999        5.2100000000000000       -8.8711001799357157E-004   5.0283551188008104E-005
   2.8274333882308138        3.6099999999999999        5.6100000000000003       -7.4295054979070746E-004   5.1475567208293637E-005
   2.8274333882308138        3.6099999999999999        6.0099999999999998       -5.8144223299414237E-004   4.8293042414884532E-005
   2.8274333882308138        3.6099999999999999        6.4100000000000001       -5.0707932583145135E-004   5.0971252180482195E-005
   2.8274333882308138        3.6099999999999999        6.8100000000000005       -3.8532204711753731E-004   5.0089242752277163E-005
   2.8274333882308138        3.6099999999999999        7.2100000000000000       -3.8719316360218538E-004   4.7852005527132715E-005
   2.8274333882308138        3.6099999999999999        7.6100000000000003       -2.3312766448425445E-004   5.0184156422162738E-005
   2.8274333882308138        3.6099999999999999        8.0099999999999998       -1.5596725781690405E-004   5.0114627484009083E-005
   2.8274333882308138        3.6099999999999999        8.4100000000000001       -1.5325948045525757E-004   5.0634761254416176E-005
   2.8274333882308138        3.6099999999999999        8.8100000000000005       -3.7275769351463828E-005   4.9452534286065328E-005
   2.8274333882308138        3.6099999999999999        9.2100000000000009       -3.5052470654180470E-006   5.0785333429250338E-005
   2.8274333882308138        3.6099999999999999        9.6100000000000012       -3.6158009984917248E-006   5.7652939841361579E-005
   2.8274333882308138        3.6099999999999999        10.010000000000000       -7.1260928017053711E-005   4.9239101349387352E-005
   2.8274333882308138        4.0099999999999998        1.0000000000000000E-002   1.6026488200606600E-004   6.0779629287601717E-007
   2.8274333882308138        4.0099999999999998       0.41000000000000003        6.1690910086431346E-003   2.6374841960098983E-005
   2.8274333882308138        4.0099999999999998       0.81000000000000005        1.0460296158433836E-002   3.7197475829468258E-005
   2.8274333882308138        4.0099999999999998        1.2100000000000002        1.1743861550096366E-002   4.3253413433090715E-005
   2.8274333882308138        4.0099999999999998        1.6100000000000001        9.8738784695476447E-003   4.7203045521047606E-005
   2.8274333882308138        4.0099999999999998        2.0099999999999998        6.4908484547290656E-003   5.2056259743300826E-005
   2.8274333882308138        4.0099999999999998        2.4100000000000001        3.5165602525417299E-003   5.3432313029779126E-005
   2.8274333882308138        4.0099999999999998        2.8100000000000001        1.3385102424968238E-003   5.2058167361955825E-005
   2.8274333882308138        4.0099999999999998        3.2100000000000000        1.0781218850481058E-005   5.5335249661577353E-005
   2.8274333882308138        4.0099999999999998        3.6099999999999999       -8.3218033216031755E-004   5.1745008185633615E-005
   2.8274333882308138        4.0099999999999998        4.0099999999999998       -1.2428329515092585E-003   5.5371197619124931E-005
   2.8274333882308138        4.0099999999999998        4.4100000000000001       -1.2617159405494311E-003   5.3693671353387415E-005
   2.8274333882308138        4.0099999999999998        4.8100000000000005       -1.2817449208306468E-003   4.9433683149041174E-005
   2.8274333882308138        4.0099999999999998        5.2100000000000000       -1.0983113664741583E-003   5.2208970302089976E-005
   2.8274333882308138        4.0099999999999998        5.6100000000000003       -9.5860834233185439E-004   5.2818450715259048E-005
   2.8274333882308138        4.0099999999999998        6.0099999999999998       -7.6406409212849836E-004   5.4129397877293893E-005
   2.8274333882308138        4.0099999999999998        6.4100000000000001       -6.4693529278897228E-004   5.2796868027853298E-005
   2.8274333882308138        4.0099999999999998        6.8100000000000005       -4.8324751068487234E-004   5.7492293883553524E-005
   2.8274333882308138        4.0099999999999998        7.2100000000000000       -4.4980297953180025E-004   5.1771946457209924E-005
   2.8274333882308138        4.0099999999999998        7.6100000000000003       -3.4913637524002801E-004   5.4595524425321109E-005
   2.8274333882308138        4.0099999999999998        8.0099999999999998       -2.3757449563722356E-004   5.5512908082630399E-005
   2.8274333882308138        4.0099999999999998        8.4100000000000001       -1.9241386447390533E-004   5.2635738465701952E-005
   2.8274333882308138        4.0099999999999998        8.8100000000000005       -1.3329356242698052E-004   5.5978415538157925E-005
   2.8274333882308138        4.0099999999999998        9.2100000000000009       -9.5104348598458777E-005   5.1032177901552392E-005
   2.8274333882308138        4.0099999999999998        9.6100000000000012       -7.2252560007065377E-005   5.2555918668754120E-005
   2.8274333882308138        4.0099999999999998        10.010000000000000        4.4474854422622960E-005   5.4563888821980391E-005
   2.8274333882308138        4.4100000000000001        1.0000000000000000E-002   1.3937896785544684E-004   6.7802563399428362E-007
   2.8274333882308138        4.4100000000000001       0.41000000000000003        5.4443565550288068E-003   2.4178379985216559E-005
   2.8274333882308138        4.4100000000000001       0.81000000000000005        9.5921907981287181E-003   3.9554955473985902E-005
   2.8274333882308138        4.4100000000000001        1.2100000000000002        1.1300480476886173E-002   4.7688071435708214E-005
   2.8274333882308138        4.4100000000000001        1.6100000000000001        1.0394436695538347E-002   5.0251954835119653E-005
   2.8274333882308138        4.4100000000000001        2.0099999999999998        7.4817668991158893E-003   5.4441981642862086E-005
   2.8274333882308138        4.4100000000000001        2.4100000000000001        4.3114254612617283E-003   5.4922180723858777E-005
   2.8274333882308138        4.4100000000000001        2.8100000000000001        1.8565210040148745E-003   6.1271923671171155E-005
   2.8274333882308138        4.4100000000000001        3.2100000000000000        1.7803570013584998E-004   5.5500488100901508E-005
   2.8274333882308138        4.4100000000000001        3.6099999999999999       -8.2340066095929333E-004   5.8778482131191286E-005
   2.8274333882308138        4.4100000000000001        4.0099999999999998       -1.3729125183840069E-003   5.7688572510586167E-005
   2.8274333882308138        4.4100000000000001        4.4100000000000001       -1.5513735981976676E-003   5.6681120504947446E-005
   2.8274333882308138        4.4100000000000001        4.8100000000000005       -1.5459823202607500E-003   5.7999601001560935E-005
   2.8274333882308138        4.4100000000000001        5.2100000000000000       -1.4607825236593135E-003   5.6401390235126159E-005
   2.8274333882308138        4.4100000000000001        5.6100000000000003       -1.1001923242090410E-003   5.6577912417987658E-005
   2.8274333882308138        4.4100000000000001        6.0099999999999998       -9.8595057080319635E-004   5.6268372903660429E-005
   2.8274333882308138        4.4100000000000001        6.4100000000000001       -8.3719881204162019E-004   5.5830388007690253E-005
   2.8274333882308138        4.4100000000000001        6.8100000000000005       -6.6543345553735783E-004   6.3497851462727357E-005
   2.8274333882308138        4.4100000000000001        7.2100000000000000       -4.6624322020808471E-004   6.2490334504304606E-005
   2.8274333882308138        4.4100000000000001        7.6100000000000003       -3.7260548081916224E-004   5.6154753146318814E-005
   2.8274333882308138        4.4100000000000001        8.0099999999999998       -3.3270883582128602E-004   5.8533692437392096E-005
   2.8274333882308138        4.4100000000000001        8.4100000000000001       -1.8526863928478425E-004   6.6726102173214399E-005
   2.8274333882308138        4.4100000000000001        8.8100000000000005       -2.8879019775718327E-004   6.1564383716246015E-005
   2.8274333882308138        4.4100000000000001        9.2100000000000009       -2.3902303544409684E-004   5.8735977237046275E-005
   2.8274333882308138        4.4100000000000001        9.6100000000000012       -1.3168575936459975E-004   5.8547539776326169E-005
   2.8274333882308138        4.4100000000000001        10.010000000000000       -7.6744173970469713E-005   6.1475099614291022E-005
   2.8274333882308138        4.8100000000000005        1.0000000000000000E-002   1.1914172328044681E-004   7.4705019603517472E-007
   2.8274333882308138        4.8100000000000005       0.41000000000000003        4.6825132514689474E-003   2.6141512498943057E-005
   2.8274333882308138        4.8100000000000005       0.81000000000000005        8.4746871272316504E-003   3.9075907639735324E-005
   2.8274333882308138        4.8100000000000005        1.2100000000000002        1.0514969051486899E-002   4.9545604368344162E-005
   2.8274333882308138        4.8100000000000005        1.6100000000000001        1.0276598588122842E-002   5.5118908478422241E-005
   2.8274333882308138        4.8100000000000005        2.0099999999999998        8.1427789837308275E-003   6.4983615288418235E-005
   2.8274333882308138        4.8100000000000005        2.4100000000000001        4.9909518227541335E-003   6.1350251299804574E-005
   2.8274333882308138        4.8100000000000005        2.8100000000000001        2.3425709400139924E-003   5.9857963687574584E-005
   2.8274333882308138        4.8100000000000005        3.2100000000000000        3.5162159131477464E-004   6.2006329304892385E-005
   2.8274333882308138        4.8100000000000005        3.6099999999999999       -8.5057694705525640E-004   6.7051515475271672E-005
   2.8274333882308138        4.8100000000000005        4.0099999999999998       -1.5035487466912179E-003   6.5405835323977457E-005
   2.8274333882308138        4.8100000000000005        4.4100000000000001       -1.8344825902455921E-003   6.0308472700025016E-005
   2.8274333882308138        4.8100000000000005        4.8100000000000005       -1.7650368376911309E-003   6.2194701159619021E-005
   2.8274333882308138        4.8100000000000005        5.2100000000000000       -1.5337995672847120E-003   6.5474027941108740E-005
   2.8274333882308138        4.8100000000000005        5.6100000000000003       -1.4375549576102335E-003   5.8140592506236527E-005
   2.8274333882308138        4.8100000000000005        6.0099999999999998       -1.2328760511419912E-003   6.2297287058374484E-005
   2.8274333882308138        4.8100000000000005        6.4100000000000001       -8.8969875404158890E-004   6.3265989817938711E-005
   2.8274333882308138        4.8100000000000005        6.8100000000000005       -8.2361280052113521E-004   6.1579935797124782E-005
   2.8274333882308138        4.8100000000000005        7.2100000000000000       -6.6423814843394682E-004   7.0476116872304621E-005
   2.8274333882308138        4.8100000000000005        7.6100000000000003       -4.8626199033827215E-004   6.0507686244995666E-005
   2.8274333882308138        4.8100000000000005        8.0099999999999998       -4.4035114077090520E-004   6.4513409709505604E-005
   2.8274333882308138        4.8100000000000005        8.4100000000000001       -2.1953574160409915E-004   6.0147153811350103E-005
   2.8274333882308138        4.8100000000000005        8.8100000000000005       -1.8832190993665904E-004   6.2503494596199901E-005
   2.8274333882308138        4.8100000000000005        9.2100000000000009       -7.1029462156707002E-005   6.6573491719622960E-005
   2.8274333882308138        4.8100000000000005        9.6100000000000012       -1.4757384274623482E-004   6.4454402723596431E-005
   2.8274333882308138        4.8100000000000005        10.010000000000000       -7.0247779145246253E-005   6.3380033324660082E-005
   2.8274333882308138        5.2100000000000000        1.0000000000000000E-002   9.7325400300746971E-005   7.3142782986432771E-007
   2.8274333882308138        5.2100000000000000       0.41000000000000003        3.9107176108172806E-003   2.4333844016625496E-005
   2.8274333882308138        5.2100000000000000       0.81000000000000005        7.1619946054660042E-003   4.2437477107780638E-005
   2.8274333882308138        5.2100000000000000        1.2100000000000002        9.2871713023099014E-003   4.9895788279899393E-005
   2.8274333882308138        5.2100000000000000        1.6100000000000001        9.6959113203523937E-003   6.0786048820227487E-005
   2.8274333882308138        5.2100000000000000        2.0099999999999998        8.3399074028578032E-003   6.2330239322854741E-005
   2.8274333882308138        5.2100000000000000        2.4100000000000001        5.4624778683340447E-003   6.0878252030358323E-005
   2.8274333882308138        5.2100000000000000        2.8100000000000001        2.7523706780987942E-003   6.2488476792669056E-005
   2.8274333882308138        5.2100000000000000        3.2100000000000000        7.5997480060117689E-004   6.7821410307237554E-005
   2.8274333882308138        5.2100000000000000        3.6099999999999999       -7.0275383084055648E-004   7.0003691335965323E-005
   2.8274333882308138        5.2100000000000000        4.0099999999999998       -1.5231380834342832E-003   6.2835499035665551E-005
   2.8274333882308138        5.2100000000000000        4.4100000000000001       -1.9703452834504407E-003   6.8781510241330189E-005
   2.8274333882308138        5.2100000000000000        4.8100000000000005       -2.0471844692719079E-003   6.6910125292460443E-005
   2.8274333882308138        5.2100000000000000        5.2100000000000000       -1.7077320012821619E-003   6.5591562111572325E-005
   2.8274333882308138        5.2100000000000000        5.6100000000000003       -1.6608651877754769E-003   7.0033425089817240E-005
   2.8274333882308138        5.2100000000000000        6.0099999999999998       -1.3936249682140994E-003   6.7677515658125408E-005
   2.8274333882308138        5.2100000000000000        6.4100000000000001       -1.2424136695388948E-003   6.5949331704602860E-005
   2.8274333882308138        5.2100000000000000        6.8100000000000005       -9.8860341679308053E-004   7.4827667806452573E-005
   2.8274333882308138        5.2100000000000000        7.2100000000000000       -7.5491856449154404E-004   7.6756852741401371E-005
   2.8274333882308138        5.2100000000000000        7.6100000000000003       -5.9627219012508865E-004   6.7306383444395019E-005
   2.8274333882308138        5.2100000000000000        8.0099999999999998       -5.1529192373071494E-004   7.0049218621388414E-005
   2.8274333882308138        5.2100000000000000        8.4100000000000001       -5.0567769143553638E-004   6.9785520193059374E-005
   2.8274333882308138        5.2100000000000000        8.8100000000000005       -3.1487559944493488E-004   6.2432076745580595E-005
   2.8274333882308138        5.2100000000000000        9.2100000000000009       -5.8011928156002472E-005   7.0587659728356086E-005
   2.8274333882308138        5.2100000000000000        9.6100000000000012       -1.0138625710064661E-004   6.4243746679311020E-005
   2.8274333882308138        5.2100000000000000        10.010000000000000       -1.5771808807618737E-004   6.5425637067815023E-005
   2.8274333882308138        5.6100000000000003        1.0000000000000000E-002   7.5491356457209208E-005   9.0196067651717860E-007
   2.8274333882308138        5.6100000000000003       0.41000000000000003        3.0685971109925387E-003   2.8581666368396928E-005
   2.8274333882308138        5.6100000000000003       0.81000000000000005        5.8693263094373675E-003   4.5317088340173731E-005
   2.8274333882308138        5.6100000000000003        1.2100000000000002        7.9355432571843205E-003   5.7560428507273560E-005
   2.8274333882308138        5.6100000000000003        1.6100000000000001        8.7860254798710260E-003   6.4582280113721361E-005
   2.8274333882308138        5.6100000000000003        2.0099999999999998        8.1990501807162920E-003   6.4190181477668254E-005
   2.8274333882308138        5.6100000000000003        2.4100000000000001        6.0349471221320195E-003   6.2795300728883891E-005
   2.8274333882308138        5.6100000000000003        2.8100000000000001        3.3878391412222883E-003   6.6073664132965842E-005
   2.8274333882308138        5.6100000000000003        3.2100000000000000        1.1921549386202581E-003   6.5706789568398792E-005
   2.8274333882308138        5.6100000000000003        3.6099999999999999       -4.9667095689511246E-004   6.5618709178741130E-005
   2.8274333882308138        5.6100000000000003        4.0099999999999998       -1.4125864391751606E-003   6.5768206205841178E-005
   2.8274333882308138        5.6100000000000003        4.4100000000000001       -2.0388409973762902E-003   7.3815621186753563E-005
   2.8274333882308138        5.6100000000000003        4.8100000000000005       -2.1513162861281198E-003   7.0113778807957494E-005
   2.8274333882308138        5.6100000000000003        5.2100000000000000       -2.1544964134143129E-003   6.8112652456472125E-005
   2.8274333882308138        5.6100000000000003        5.6100000000000003       -1.8937382279045805E-003   6.7546135368465820E-005
   2.8274333882308138        5.6100000000000003        6.0099999999999998       -1.7189443199443471E-003   7.0489001336607619E-005
   2.8274333882308138        5.6100000000000003        6.4100000000000001       -1.3747472049570502E-003   7.0058073168449475E-005
   2.8274333882308138        5.6100000000000003        6.8100000000000005       -1.1351730961914582E-003   6.9462418798464149E-005
   2.8274333882308138        5.6100000000000003        7.2100000000000000       -9.4600509942960819E-004   7.1849838363588739E-005
   2.8274333882308138        5.6100000000000003        7.6100000000000003       -7.2367555492051125E-004   6.6518524866578086E-005
   2.8274333882308138        5.6100000000000003        8.0099999999999998       -6.3500786529185123E-004   7.3298528028158743E-005
   2.8274333882308138        5.6100000000000003        8.4100000000000001       -5.0465109464323330E-004   6.5870165484464190E-005
   2.8274333882308138        5.6100000000000003        8.8100000000000005       -3.3284778856806544E-004   6.9662661844720777E-005
   2.8274333882308138        5.6100000000000003        9.2100000000000009       -2.6646681521555151E-004   6.9114023065718690E-005
   2.8274333882308138        5.6100000000000003        9.6100000000000012       -3.6029769423138628E-004   7.0121353544054860E-005
   2.8274333882308138        5.6100000000000003        10.010000000000000       -1.8343157118227291E-004   7.2412058601808706E-005
   2.8274333882308138        6.0099999999999998        1.0000000000000000E-002   5.7348779347255365E-005   8.5059649707009214E-007
   2.8274333882308138        6.0099999999999998       0.41000000000000003        2.3595377168694094E-003   2.7855935103499201E-005
   2.8274333882308138        6.0099999999999998       0.81000000000000005        4.5438517470426142E-003   4.4619885569642967E-005
   2.8274333882308138        6.0099999999999998        1.2100000000000002        6.4779309207068708E-003   5.3815216793914362E-005
   2.8274333882308138        6.0099999999999998        1.6100000000000001        7.4131094949200513E-003   6.7456615737455176E-005
   2.8274333882308138        6.0099999999999998        2.0099999999999998        7.3138412302506985E-003   6.3551106470133967E-005
   2.8274333882308138        6.0099999999999998        2.4100000000000001        5.8342061270888236E-003   6.9820259955372840E-005
   2.8274333882308138        6.0099999999999998        2.8100000000000001        3.8009546506991626E-003   6.9300655068248049E-005
   2.8274333882308138        6.0099999999999998        3.2100000000000000        1.6318249926651094E-003   6.5588445526508504E-005
   2.8274333882308138        6.0099999999999998        3.6099999999999999       -2.1762154213701010E-004   7.2894262953354671E-005
   2.8274333882308138        6.0099999999999998        4.0099999999999998       -1.4090980925538191E-003   7.2291374467446759E-005
   2.8274333882308138        6.0099999999999998        4.4100000000000001       -2.1509042139648796E-003   7.3246039037117556E-005
   2.8274333882308138        6.0099999999999998        4.8100000000000005       -2.3337978001686686E-003   7.3820589337895631E-005
   2.8274333882308138        6.0099999999999998        5.2100000000000000       -2.3271109184096039E-003   7.5946916011186696E-005
   2.8274333882308138        6.0099999999999998        5.6100000000000003       -2.1134224152024065E-003   7.1083647733274457E-005
   2.8274333882308138        6.0099999999999998        6.0099999999999998       -2.0345233313044074E-003   7.9993580909989238E-005
   2.8274333882308138        6.0099999999999998        6.4100000000000001       -1.6518935102480417E-003   7.5150303357068154E-005
   2.8274333882308138        6.0099999999999998        6.8100000000000005       -1.3951103963946055E-003   8.1198045022162801E-005
   2.8274333882308138        6.0099999999999998        7.2100000000000000       -1.1026494818190096E-003   7.4291484008020861E-005
   2.8274333882308138        6.0099999999999998        7.6100000000000003       -9.8523883823505780E-004   7.5121205269080150E-005
   2.8274333882308138        6.0099999999999998        8.0099999999999998       -6.6507552339827155E-004   7.8519913360420307E-005
   2.8274333882308138        6.0099999999999998        8.4100000000000001       -6.2701355151383194E-004   8.0896276745792860E-005
   2.8274333882308138        6.0099999999999998        8.8100000000000005       -4.8366274831122011E-004   7.4249623209127452E-005
   2.8274333882308138        6.0099999999999998        9.2100000000000009       -3.0193869015619963E-004   7.2656366183678991E-005
   2.8274333882308138        6.0099999999999998        9.6100000000000012       -2.0064618487143247E-004   7.2845622160849205E-005
   2.8274333882308138        6.0099999999999998        10.010000000000000       -3.7496798551942640E-004   7.9303040029786150E-005
   2.8274333882308138        6.4100000000000001        1.0000000000000000E-002   4.1813055184627526E-005   8.3613612841977302E-007
   2.8274333882308138        6.4100000000000001       0.41000000000000003        1.7178806258453206E-003   2.8599000380748732E-005
   2.8274333882308138        6.4100000000000001       0.81000000000000005        3.3889112986782888E-003   4.6930301619347499E-005
   2.8274333882308138        6.4100000000000001        1.2100000000000002        4.7870506222334628E-003   6.1461934089553319E-005
   2.8274333882308138        6.4100000000000001        1.6100000000000001        6.0615256210490740E-003   6.2812569160681429E-005
   2.8274333882308138        6.4100000000000001        2.0099999999999998        6.5535379081172228E-003   7.0252088753254425E-005
   2.8274333882308138        6.4100000000000001        2.4100000000000001        5.5932953104500934E-003   7.3370570833181082E-005
   2.8274333882308138        6.4100000000000001        2.8100000000000001        3.8984732104653027E-003   7.6443772167754108E-005
   2.8274333882308138        6.4100000000000001        3.2100000000000000        1.7479164809057260E-003   7.7192706279793712E-005
   2.8274333882308138        6.4100000000000001        3.6099999999999999        2.5475538812145887E-005   7.4405567892096524E-005
   2.8274333882308138        6.4100000000000001        4.0099999999999998       -1.2355528839858780E-003   7.3450382183358782E-005
   2.8274333882308138        6.4100000000000001        4.4100000000000001       -2.1512700079290895E-003   6.9005545583843275E-005
   2.8274333882308138        6.4100000000000001        4.8100000000000005       -2.5873957243721748E-003   7.7500165753757494E-005
   2.8274333882308138        6.4100000000000001        5.2100000000000000       -2.5365134581187849E-003   7.4821176002565150E-005
   2.8274333882308138        6.4100000000000001        5.6100000000000003       -2.3936191123028767E-003   7.6438186869058180E-005
   2.8274333882308138        6.4100000000000001        6.0099999999999998       -2.1687014665709757E-003   7.3067461208940407E-005
   2.8274333882308138        6.4100000000000001        6.4100000000000001       -1.7726371948927385E-003   7.9554410845409062E-005
   2.8274333882308138        6.4100000000000001        6.8100000000000005       -1.4451975045597413E-003   7.5811896799844261E-005
   2.8274333882308138        6.4100000000000001        7.2100000000000000       -1.2084490305051810E-003   7.5275196538173567E-005
   2.8274333882308138        6.4100000000000001        7.6100000000000003       -1.1686916611832899E-003   7.8489109683314758E-005
   2.8274333882308138        6.4100000000000001        8.0099999999999998       -8.0059086726177965E-004   7.8896524923901260E-005
   2.8274333882308138        6.4100000000000001        8.4100000000000001       -6.9331496865007323E-004   8.2718216110730998E-005
   2.8274333882308138        6.4100000000000001        8.8100000000000005       -4.9795715212142466E-004   7.2604852349789163E-005
   2.8274333882308138        6.4100000000000001        9.2100000000000009       -3.9192665566145087E-004   7.7136285627715288E-005
   2.8274333882308138        6.4100000000000001        9.6100000000000012       -3.2697023892639272E-004   8.2205027004042546E-005
   2.8274333882308138        6.4100000000000001        10.010000000000000       -2.9042513065763209E-004   7.3124799667124266E-005
   2.8274333882308138        6.8100000000000005        1.0000000000000000E-002   2.9108088471834649E-005   8.8677183801423348E-007
   2.8274333882308138        6.8100000000000005       0.41000000000000003        1.1329947303103367E-003   3.0119494643843196E-005
   2.8274333882308138        6.8100000000000005       0.81000000000000005        2.4137146211103528E-003   5.0508689959008890E-005
   2.8274333882308138        6.8100000000000005        1.2100000000000002        3.5991608365037574E-003   6.6349274350498982E-005
   2.8274333882308138        6.8100000000000005        1.6100000000000001        4.4251740952130697E-003   7.5768547725807984E-005
   2.8274333882308138        6.8100000000000005        2.0099999999999998        5.3138074295410983E-003   7.1194951416063808E-005
   2.8274333882308138        6.8100000000000005        2.4100000000000001        4.9382934025869064E-003   7.8602493173115875E-005
   2.8274333882308138        6.8100000000000005        2.8100000000000001        3.9840782978856288E-003   7.7657025647669757E-005
   2.8274333882308138        6.8100000000000005        3.2100000000000000        2.0491300984556921E-003   7.6843372865291644E-005
   2.8274333882308138        6.8100000000000005        3.6099999999999999        3.6336966719318232E-004   7.9274372157988522E-005
   2.8274333882308138        6.8100000000000005        4.0099999999999998       -9.7949728665596173E-004   8.0629823297532257E-005
   2.8274333882308138        6.8100000000000005        4.4100000000000001       -1.8611628533880757E-003   7.6652223632680757E-005
   2.8274333882308138        6.8100000000000005        4.8100000000000005       -2.4740005272433038E-003   7.7186730054717393E-005
   2.8274333882308138        6.8100000000000005        5.2100000000000000       -2.7138617400096418E-003   7.3197400064266339E-005
   2.8274333882308138        6.8100000000000005        5.6100000000000003       -2.4586683423704842E-003   7.6750488024835179E-005
   2.8274333882308138        6.8100000000000005        6.0099999999999998       -2.4227353044051743E-003   7.9003008392061665E-005
   2.8274333882308138        6.8100000000000005        6.4100000000000001       -2.2414227589791667E-003   7.9469986592352025E-005
   2.8274333882308138        6.8100000000000005        6.8100000000000005       -1.6603450258410176E-003   8.1233185030430376E-005
   2.8274333882308138        6.8100000000000005        7.2100000000000000       -1.5009794964441032E-003   8.1522292805531716E-005
   2.8274333882308138        6.8100000000000005        7.6100000000000003       -1.1904916605015386E-003   8.1721312857298430E-005
   2.8274333882308138        6.8100000000000005        8.0099999999999998       -9.6487016308012834E-004   8.3765755617038092E-005
   2.8274333882308138        6.8100000000000005        8.4100000000000001       -7.9268324131373232E-004   7.8148974266899345E-005
   2.8274333882308138        6.8100000000000005        8.8100000000000005       -6.0149572376604521E-004   8.6181343719985912E-005
   2.8274333882308138        6.8100000000000005        9.2100000000000009       -5.3803541563118688E-004   7.7755172152163866E-005
   2.8274333882308138        6.8100000000000005        9.6100000000000012       -4.1226044774048603E-004   8.4101409950063018E-005
   2.8274333882308138        6.8100000000000005        10.010000000000000       -4.2503067688525592E-004   8.1117172322805740E-005
   2.8274333882308138        7.2100000000000000        1.0000000000000000E-002   1.7299496323274171E-005   9.1624447162514766E-007
   2.8274333882308138        7.2100000000000000       0.41000000000000003        6.8817843065422041E-004   2.9938411512762038E-005
   2.8274333882308138        7.2100000000000000       0.81000000000000005        1.4863216825137511E-003   5.3811740948269215E-005
   2.8274333882308138        7.2100000000000000        1.2100000000000002        2.3980233523793497E-003   6.6252859022281939E-005
   2.8274333882308138        7.2100000000000000        1.6100000000000001        3.2821725698851719E-003   7.2336330645498523E-005
   2.8274333882308138        7.2100000000000000        2.0099999999999998        4.0365968968247212E-003   7.7869295589205113E-005
   2.8274333882308138        7.2100000000000000        2.4100000000000001        4.1589489489393750E-003   8.2792495883655118E-005
   2.8274333882308138        7.2100000000000000        2.8100000000000001        3.5679369764444707E-003   7.5522211222633364E-005
   2.8274333882308138        7.2100000000000000        3.2100000000000000        2.1440183539519347E-003   8.5305136883222731E-005
   2.8274333882308138        7.2100000000000000        3.6099999999999999        4.3097557195963563E-004   8.0831766982722992E-005
   2.8274333882308138        7.2100000000000000        4.0099999999999998       -7.8972828564086855E-004   9.0008688133004689E-005
   2.8274333882308138        7.2100000000000000        4.4100000000000001       -1.9373155175953609E-003   8.4742746363244249E-005
   2.8274333882308138        7.2100000000000000        4.8100000000000005       -2.5087217637784010E-003   8.0080064545439759E-005
   2.8274333882308138        7.2100000000000000        5.2100000000000000       -2.7951742670354247E-003   8.1199647273389136E-005
   2.8274333882308138        7.2100000000000000        5.6100000000000003       -2.8537317496917717E-003   9.5245939383366464E-005
   2.8274333882308138        7.2100000000000000        6.0099999999999998       -2.7753503966495151E-003   7.8203846592225478E-005
   2.8274333882308138        7.2100000000000000        6.4100000000000001       -2.3419014736901808E-003   8.4053547357745842E-005
   2.8274333882308138        7.2100000000000000        6.8100000000000005       -1.9860736778582809E-003   7.9790438477480907E-005
   2.8274333882308138        7.2100000000000000        7.2100000000000000       -1.6736703585572925E-003   8.4022521511289166E-005
   2.8274333882308138        7.2100000000000000        7.6100000000000003       -1.4370105246686218E-003   8.3694865920731348E-005
   2.8274333882308138        7.2100000000000000        8.0099999999999998       -1.1347811317116332E-003   8.1702265257096342E-005
   2.8274333882308138        7.2100000000000000        8.4100000000000001       -8.7868597174982929E-004   8.2565917957728581E-005
   2.8274333882308138        7.2100000000000000        8.8100000000000005       -4.8652923801723318E-004   8.4502660692603896E-005
   2.8274333882308138        7.2100000000000000        9.2100000000000009       -4.4284104471591941E-004   8.7314016739002706E-005
   2.8274333882308138        7.2100000000000000        9.6100000000000012       -5.0127305442806979E-004   8.7878714045904613E-005
   2.8274333882308138        7.2100000000000000        10.010000000000000       -2.8824466077688579E-004   8.6205613865531465E-005
   2.8274333882308138        7.6100000000000003        1.0000000000000000E-002   8.2360346909829172E-006   9.7538533822402770E-007
   2.8274333882308138        7.6100000000000003       0.41000000000000003        3.2523518331413953E-004   3.2442727586936140E-005
   2.8274333882308138        7.6100000000000003       0.81000000000000005        6.7279023936455404E-004   5.4452113384549227E-005
   2.8274333882308138        7.6100000000000003        1.2100000000000002        1.2911214421159494E-003   6.7487293860594508E-005
   2.8274333882308138        7.6100000000000003        1.6100000000000001        2.0760443682681759E-003   7.3033798418304307E-005
   2.8274333882308138        7.6100000000000003        2.0099999999999998        2.7775024935100833E-003   8.1161623745095292E-005
   2.8274333882308138        7.6100000000000003        2.4100000000000001        3.1974385837966204E-003   8.0602055475413893E-005
   2.8274333882308138        7.6100000000000003        2.8100000000000001        2.9686313748137740E-003   8.6300849845485580E-005
   2.8274333882308138        7.6100000000000003        3.2100000000000000        1.9649676488191158E-003   8.1706164316261545E-005
   2.8274333882308138        7.6100000000000003        3.6099999999999999        4.9374799375168912E-004   8.1789214012156710E-005
   2.8274333882308138        7.6100000000000003        4.0099999999999998       -7.9465054058037619E-004   8.6816234541004013E-005
   2.8274333882308138        7.6100000000000003        4.4100000000000001       -1.8730487684244547E-003   8.1391453009130852E-005
   2.8274333882308138        7.6100000000000003        4.8100000000000005       -2.5926160083035456E-003   7.9321167762039417E-005
   2.8274333882308138        7.6100000000000003        5.2100000000000000       -2.8887465161946627E-003   8.4517499853772662E-005
   2.8274333882308138        7.6100000000000003        5.6100000000000003       -2.9626175868873862E-003   8.0968713997070128E-005
   2.8274333882308138        7.6100000000000003        6.0099999999999998       -2.9203285540062439E-003   9.4060558103031350E-005
   2.8274333882308138        7.6100000000000003        6.4100000000000001       -2.6174703386708988E-003   8.7611518393109132E-005
   2.8274333882308138        7.6100000000000003        6.8100000000000005       -2.1764745380637163E-003   8.6230259391927811E-005
   2.8274333882308138        7.6100000000000003        7.2100000000000000       -1.8620562519667309E-003   8.7688003761678555E-005
   2.8274333882308138        7.6100000000000003        7.6100000000000003       -1.4788086697242128E-003   8.3341207600345186E-005
   2.8274333882308138        7.6100000000000003        8.0099999999999998       -1.2496445980345872E-003   8.2805992694208266E-005
   2.8274333882308138        7.6100000000000003        8.4100000000000001       -1.0401280876049985E-003   8.1226433571645611E-005
   2.8274333882308138        7.6100000000000003        8.8100000000000005       -7.5999891035587153E-004   8.5013058420556635E-005
   2.8274333882308138        7.6100000000000003        9.2100000000000009       -7.3702761978645037E-004   9.3501457441267589E-005
   2.8274333882308138        7.6100000000000003        9.6100000000000012       -5.4160832058326995E-004   8.3712394591467493E-005
   2.8274333882308138        7.6100000000000003        10.010000000000000       -3.8506332924588939E-004   8.4179502260730505E-005
   2.8274333882308138        8.0099999999999998        1.0000000000000000E-002   1.5626791737129851E-006   9.8409812467332936E-007
   2.8274333882308138        8.0099999999999998       0.41000000000000003        2.0478952712886219E-005   3.4831453729612732E-005
   2.8274333882308138        8.0099999999999998       0.81000000000000005        1.0995504752154825E-004   5.5403568311634268E-005
   2.8274333882308138        8.0099999999999998        1.2100000000000002        4.7865807490921883E-004   6.8594900894072654E-005
   2.8274333882308138        8.0099999999999998        1.6100000000000001        9.7040932937869173E-004   7.8315137564774606E-005
   2.8274333882308138        8.0099999999999998        2.0099999999999998        1.3991557148199472E-003   8.2582861814323630E-005
   2.8274333882308138        8.0099999999999998        2.4100000000000001        2.0215561186406688E-003   8.6754068612534264E-005
   2.8274333882308138        8.0099999999999998        2.8100000000000001        2.2503036839989121E-003   9.7354559296669650E-005
   2.8274333882308138        8.0099999999999998        3.2100000000000000        1.7811338209794551E-003   8.0674275973832064E-005
   2.8274333882308138        8.0099999999999998        3.6099999999999999        5.6986443293557086E-004   1.0117300107640320E-004
   2.8274333882308138        8.0099999999999998        4.0099999999999998       -5.2689787402135206E-004   9.0437613262604451E-005
   2.8274333882308138        8.0099999999999998        4.4100000000000001       -1.6916981483100792E-003   9.0570004610675633E-005
   2.8274333882308138        8.0099999999999998        4.8100000000000005       -2.3610676187388064E-003   8.7676928846197458E-005
   2.8274333882308138        8.0099999999999998        5.2100000000000000       -2.9883794850720084E-003   8.5512049301305040E-005
   2.8274333882308138        8.0099999999999998        5.6100000000000003       -3.3697647857284783E-003   9.8264881136556724E-005
   2.8274333882308138        8.0099999999999998        6.0099999999999998       -3.2308254068366339E-003   9.4930865367346101E-005
   2.8274333882308138        8.0099999999999998        6.4100000000000001       -2.7423320979730235E-003   8.7072432806794834E-005
   2.8274333882308138        8.0099999999999998        6.8100000000000005       -2.4713851755560944E-003   8.5772398945635321E-005
   2.8274333882308138        8.0099999999999998        7.2100000000000000       -2.1236158540106349E-003   8.6907734067103123E-005
   2.8274333882308138        8.0099999999999998        7.6100000000000003       -1.8607656512245581E-003   8.9440545605790620E-005
   2.8274333882308138        8.0099999999999998        8.0099999999999998       -1.5399063212434220E-003   9.1525021498284220E-005
   2.8274333882308138        8.0099999999999998        8.4100000000000001       -1.1838741705214148E-003   8.8738740328342145E-005
   2.8274333882308138        8.0099999999999998        8.8100000000000005       -9.4935445675343978E-004   8.9808139450553770E-005
   2.8274333882308138        8.0099999999999998        9.2100000000000009       -7.6825604858612778E-004   8.6615903992103853E-005
   2.8274333882308138        8.0099999999999998        9.6100000000000012       -4.3547853504261139E-004   9.4802575806505210E-005
   2.8274333882308138        8.0099999999999998        10.010000000000000       -3.7504724382848918E-004   9.0189373047880008E-005
   2.8274333882308138        8.4100000000000001        1.0000000000000000E-002  -3.5692726615175677E-006   1.0037659632706060E-006
   2.8274333882308138        8.4100000000000001       0.41000000000000003       -1.9663391434368148E-004   3.2502116289233893E-005
   2.8274333882308138        8.4100000000000001       0.81000000000000005       -3.2969337019854499E-004   5.8445113591697294E-005
   2.8274333882308138        8.4100000000000001        1.2100000000000002       -3.3056853074281986E-004   7.1895918108644654E-005
   2.8274333882308138        8.4100000000000001        1.6100000000000001        7.2847312928258612E-005   7.5861708498339150E-005
   2.8274333882308138        8.4100000000000001        2.0099999999999998        5.8834037932495688E-004   8.1205605348284675E-005
   2.8274333882308138        8.4100000000000001        2.4100000000000001        9.6672084708950240E-004   8.5594714337989498E-005
   2.8274333882308138        8.4100000000000001        2.8100000000000001        1.3804639078695618E-003   8.9401989479107800E-005
   2.8274333882308138        8.4100000000000001        3.2100000000000000        1.1382769820743211E-003   8.7574925521107492E-005
   2.8274333882308138        8.4100000000000001        3.6099999999999999        5.2161655543116561E-004   8.6208791512399065E-005
   2.8274333882308138        8.4100000000000001        4.0099999999999998       -3.8804356032112280E-004   9.1190253450830648E-005
   2.8274333882308138        8.4100000000000001        4.4100000000000001       -1.5873854223523141E-003   9.4368877409472539E-005
   2.8274333882308138        8.4100000000000001        4.8100000000000005       -2.3812972757051546E-003   9.3647679967474124E-005
   2.8274333882308138        8.4100000000000001        5.2100000000000000       -2.9733055191135858E-003   8.6995622923842679E-005
   2.8274333882308138        8.4100000000000001        5.6100000000000003       -3.3079125696637516E-003   9.4753462350142281E-005
   2.8274333882308138        8.4100000000000001        6.0099999999999998       -3.3433390212439453E-003   9.0903339206724456E-005
   2.8274333882308138        8.4100000000000001        6.4100000000000001       -2.9993508244410207E-003   9.4381081041926320E-005
   2.8274333882308138        8.4100000000000001        6.8100000000000005       -2.8403600069426597E-003   8.5966064871810773E-005
   2.8274333882308138        8.4100000000000001        7.2100000000000000       -2.2809979340628387E-003   8.7917302100794080E-005
   2.8274333882308138        8.4100000000000001        7.6100000000000003       -2.0592128349761177E-003   8.6396248003714818E-005
   2.8274333882308138        8.4100000000000001        8.0099999999999998       -1.5379161713715396E-003   9.1410300844140717E-005
   2.8274333882308138        8.4100000000000001        8.4100000000000001       -1.4949442811742323E-003   9.4741999176819672E-005
   2.8274333882308138        8.4100000000000001        8.8100000000000005       -1.0774493793242036E-003   9.3690379835471242E-005
   2.8274333882308138        8.4100000000000001        9.2100000000000009       -9.3360359772749551E-004   8.8540657491406550E-005
   2.8274333882308138        8.4100000000000001        9.6100000000000012       -6.2992400373128971E-004   9.3549047244899475E-005
   2.8274333882308138        8.4100000000000001        10.010000000000000       -6.3819722692830478E-004   8.6006787314957183E-005
   2.8274333882308138        8.8100000000000005        1.0000000000000000E-002  -8.6936159783998379E-006   1.0995028369670375E-006
   2.8274333882308138        8.8100000000000005       0.41000000000000003       -4.2625153415137433E-004   3.7074254471269195E-005
   2.8274333882308138        8.8100000000000005       0.81000000000000005       -5.7959928457631095E-004   5.8619504115727517E-005
   2.8274333882308138        8.8100000000000005        1.2100000000000002       -8.5135042298897746E-004   7.6163977851170989E-005
   2.8274333882308138        8.8100000000000005        1.6100000000000001       -5.6072751492427749E-004   8.4945822541620557E-005
   2.8274333882308138        8.8100000000000005        2.0099999999999998       -4.3239677585223314E-004   8.4381998030499421E-005
   2.8274333882308138        8.8100000000000005        2.4100000000000001        2.1211852164828903E-005   8.7260368599101370E-005
   2.8274333882308138        8.8100000000000005        2.8100000000000001        4.6690715951159791E-004   9.0826713945226791E-005
   2.8274333882308138        8.8100000000000005        3.2100000000000000        4.0817974504891752E-004   1.0027823213952191E-004
   2.8274333882308138        8.8100000000000005        3.6099999999999999        2.3027754321793442E-004   8.9793613219614084E-005
   2.8274333882308138        8.8100000000000005        4.0099999999999998       -4.4976241205100679E-004   9.0675348119238699E-005
   2.8274333882308138        8.8100000000000005        4.4100000000000001       -1.4887610303012245E-003   8.9665067932788697E-005
   2.8274333882308138        8.8100000000000005        4.8100000000000005       -2.3167384268554681E-003   8.9381223350558470E-005
   2.8274333882308138        8.8100000000000005        5.2100000000000000       -2.9581993387292503E-003   9.2815536232136682E-005
   2.8274333882308138        8.8100000000000005        5.6100000000000003       -3.3985135892893826E-003   9.3775760458587488E-005
   2.8274333882308138        8.8100000000000005        6.0099999999999998       -3.1750795054371682E-003   9.7870491461389417E-005
   2.8274333882308138        8.8100000000000005        6.4100000000000001       -3.1676279705897294E-003   8.9012538497100041E-005
   2.8274333882308138        8.8100000000000005        6.8100000000000005       -2.9318490812795884E-003   9.1804690204467707E-005
   2.8274333882308138        8.8100000000000005        7.2100000000000000       -2.7172560853713948E-003   1.0129209061252614E-004
   2.8274333882308138        8.8100000000000005        7.6100000000000003       -2.2867277942035889E-003   1.0321848926376370E-004
   2.8274333882308138        8.8100000000000005        8.0099999999999998       -1.9319633341806643E-003   9.0821475033382818E-005
   2.8274333882308138        8.8100000000000005        8.4100000000000001       -1.5636886750483448E-003   1.0396207668794081E-004
   2.8274333882308138        8.8100000000000005        8.8100000000000005       -1.4765551030488163E-003   9.7817506668836879E-005
   2.8274333882308138        8.8100000000000005        9.2100000000000009       -9.0861248171309047E-004   9.7111927186898994E-005
   2.8274333882308138        8.8100000000000005        9.6100000000000012       -8.9164012598877418E-004   9.4988106340055745E-005
   2.8274333882308138        8.8100000000000005        10.010000000000000       -5.4875143306866339E-004   9.6579330397390367E-005
   2.8274333882308138        9.2100000000000009        1.0000000000000000E-002  -1.2748802241747445E-005   1.1442401904660654E-006
   2.8274333882308138        9.2100000000000009       0.41000000000000003       -4.6629798590610498E-004   3.5366125437594238E-005
   2.8274333882308138        9.2100000000000009       0.81000000000000005       -9.0102622178717009E-004   6.2298443975446514E-005
   2.8274333882308138        9.2100000000000009        1.2100000000000002       -1.1744307887328665E-003   7.4970936040474334E-005
   2.8274333882308138        9.2100000000000009        1.6100000000000001       -1.3225765461364169E-003   9.5744474294353680E-005
   2.8274333882308138        9.2100000000000009        2.0099999999999998       -1.2467750379501809E-003   8.7710257629413109E-005
   2.8274333882308138        9.2100000000000009        2.4100000000000001       -8.0268774644513461E-004   8.7518656254210368E-005
   2.8274333882308138        9.2100000000000009        2.8100000000000001       -3.1985005772053072E-004   8.5233135016381757E-005
   2.8274333882308138        9.2100000000000009        3.2100000000000000       -2.1103411466297313E-004   9.9776825423250707E-005
   2.8274333882308138        9.2100000000000009        3.6099999999999999       -3.3421628691939761E-004   9.0684711418788694E-005
   2.8274333882308138        9.2100000000000009        4.0099999999999998       -5.9980771014043110E-004   9.6214661125021547E-005
   2.8274333882308138        9.2100000000000009        4.4100000000000001       -1.3614203554585028E-003   1.0236052230435626E-004
   2.8274333882308138        9.2100000000000009        4.8100000000000005       -2.1669066555418844E-003   1.0260885577072473E-004
   2.8274333882308138        9.2100000000000009        5.2100000000000000       -2.8174262125076985E-003   8.8199460179190137E-005
   2.8274333882308138        9.2100000000000009        5.6100000000000003       -3.3386143749247138E-003   9.9339653480133022E-005
   2.8274333882308138        9.2100000000000009        6.0099999999999998       -3.5228063865938627E-003   9.6989606446601517E-005
   2.8274333882308138        9.2100000000000009        6.4100000000000001       -3.3045543051769752E-003   9.9055516537038259E-005
   2.8274333882308138        9.2100000000000009        6.8100000000000005       -3.0103281703883285E-003   8.8099390886915783E-005
   2.8274333882308138        9.2100000000000009        7.2100000000000000       -2.9339333076438454E-003   9.3250495615756622E-005
   2.8274333882308138        9.2100000000000009        7.6100000000000003       -2.4222715569780641E-003   1.0476472177390777E-004
   2.8274333882308138        9.2100000000000009        8.0099999999999998       -2.0874053207587560E-003   9.6277035994626035E-005
   2.8274333882308138        9.2100000000000009        8.4100000000000001       -1.7342684432009789E-003   9.5639381935684790E-005
   2.8274333882308138        9.2100000000000009        8.8100000000000005       -1.2447913776954874E-003   9.9769365876027649E-005
   2.8274333882308138        9.2100000000000009        9.2100000000000009       -1.1301229927263893E-003   9.9307170673378577E-005
   2.8274333882308138        9.2100000000000009        9.6100000000000012       -9.9965879529273776E-004   9.3543301368757270E-005
   2.8274333882308138        9.2100000000000009        10.010000000000000       -6.5811061364526714E-004   9.4862064825849794E-005
   2.8274333882308138        9.6100000000000012        1.0000000000000000E-002  -1.4793800328320303E-005   9.7526885266876585E-007
   2.8274333882308138        9.6100000000000012       0.41000000000000003       -5.0575454569836971E-004   3.8267782966813019E-005
   2.8274333882308138        9.6100000000000012       0.81000000000000005       -9.6666496491351443E-004   6.2662666250893638E-005
   2.8274333882308138        9.6100000000000012        1.2100000000000002       -1.5655921585156108E-003   8.0437419126793916E-005
   2.8274333882308138        9.6100000000000012        1.6100000000000001       -1.8426857162501639E-003   9.0420309055514800E-005
   2.8274333882308138        9.6100000000000012        2.0099999999999998       -1.5916824714823617E-003   8.7172717878285190E-005
   2.8274333882308138        9.6100000000000012        2.4100000000000001       -1.7039641638268695E-003   9.5295180267697296E-005
   2.8274333882308138        9.6100000000000012        2.8100000000000001       -1.2565715247018804E-003   9.8780285514500605E-005
   2.8274333882308138        9.6100000000000012        3.2100000000000000       -8.9738218480911263E-004   9.4479518173626838E-005
   2.8274333882308138        9.6100000000000012        3.6099999999999999       -7.0165410608433870E-004   9.5454907359288898E-005
   2.8274333882308138        9.6100000000000012        4.0099999999999998       -8.8276149199747740E-004   9.1962464705460850E-005
   2.8274333882308138        9.6100000000000012        4.4100000000000001       -1.2512594698174239E-003   9.5374681750197215E-005
   2.8274333882308138        9.6100000000000012        4.8100000000000005       -2.1660921690475087E-003   1.0190829866274667E-004
   2.8274333882308138        9.6100000000000012        5.2100000000000000       -2.6503700610137886E-003   9.4569910155223820E-005
   2.8274333882308138        9.6100000000000012        5.6100000000000003       -3.2346607709177648E-003   9.4572835300615990E-005
   2.8274333882308138        9.6100000000000012        6.0099999999999998       -3.5338614671690870E-003   1.0821813910556703E-004
   2.8274333882308138        9.6100000000000012        6.4100000000000001       -3.5330724896607073E-003   9.9965381329269413E-005
   2.8274333882308138        9.6100000000000012        6.8100000000000005       -3.4984129911960647E-003   9.8588946233973553E-005
   2.8274333882308138        9.6100000000000012        7.2100000000000000       -3.0511447671627816E-003   9.7327209432601468E-005
   2.8274333882308138        9.6100000000000012        7.6100000000000003       -2.5872241676160156E-003   1.0151903852934351E-004
   2.8274333882308138        9.6100000000000012        8.0099999999999998       -2.1502230969709540E-003   9.3785690437707072E-005
   2.8274333882308138        9.6100000000000012        8.4100000000000001       -1.8797911706638195E-003   9.3391467181167125E-005
   2.8274333882308138        9.6100000000000012        8.8100000000000005       -1.6431080313788207E-003   1.0176117475293169E-004
   2.8274333882308138        9.6100000000000012        9.2100000000000009       -1.2653391344862491E-003   9.7226011621264166E-005
   2.8274333882308138        9.6100000000000012        9.6100000000000012       -8.9537381310401075E-004   1.0035722366374313E-004
   2.8274333882308138        9.6100000000000012        10.010000000000000       -9.8749519859347643E-004   1.0841395558900917E-004
   2.8274333882308138        10.010000000000000        1.0000000000000000E-002  -1.4358958896526401E-005   1.0115424826681395E-006
   2.8274333882308138        10.010000000000000       0.41000000000000003       -5.8415782631686440E-004   3.9893273425913407E-005
   2.8274333882308138        10.010000000000000       0.81000000000000005       -1.2520359113102895E-003   6.4249180311571217E-005
   2.8274333882308138        10.010000000000000        1.2100000000000002       -1.7393343882894977E-003   8.0817872494023883E-005
   2.8274333882308138        10.010000000000000        1.6100000000000001       -2.0408834660786556E-003   9.2750250232663493E-005
   2.8274333882308138        10.010000000000000        2.0099999999999998       -2.2516244632585923E-003   9.7442340004379868E-005
   2.8274333882308138        10.010000000000000        2.4100000000000001       -1.9981798889099141E-003   9.4928358731894243E-005
   2.8274333882308138        10.010000000000000        2.8100000000000001       -1.9737372865336537E-003   1.0257335647057877E-004
   2.8274333882308138        10.010000000000000        3.2100000000000000       -1.4816760858718634E-003   9.6381342042221624E-005
   2.8274333882308138        10.010000000000000        3.6099999999999999       -1.2672783109877268E-003   9.7674282517020331E-005
   2.8274333882308138        10.010000000000000        4.0099999999999998       -1.3337452780908567E-003   1.0450953220794105E-004
   2.8274333882308138        10.010000000000000        4.4100000000000001       -1.5991084844658309E-003   1.1024110200767336E-004
   2.8274333882308138        10.010000000000000        4.8100000000000005       -2.0982913088144687E-003   9.9805954070464895E-005
   2.8274333882308138        10.010000000000000        5.2100000000000000       -2.8227227769842271E-003   9.2298958084738664E-005
   2.8274333882308138        10.010000000000000        5.6100000000000003       -3.2528902335527375E-003   9.7041596115535157E-005
   2.8274333882308138        10.010000000000000        6.0099999999999998       -3.3269392546040446E-003   1.0079760379681884E-004
   2.8274333882308138        10.010000000000000        6.4100000000000001       -3.6921705713991873E-003   9.3920014458679800E-005
   2.8274333882308138        10.010000000000000        6.8100000000000005       -3.6610217625597523E-003   9.8227305899337158E-005
   2.8274333882308138        10.010000000000000        7.2100000000000000       -3.0403884977812513E-003   9.8139954500353922E-005
   2.8274333882308138        10.010000000000000        7.6100000000000003       -2.7098116767675638E-003   1.0424477528730870E-004
   2.8274333882308138        10.010000000000000        8.0099999999999998       -2.5960161864994062E-003   1.0192447454024900E-004
   2.8274333882308138        10.010000000000000        8.4100000000000001       -2.0038572503724471E-003   1.0050079813087716E-004
   2.8274333882308138        10.010000000000000        8.8100000000000005       -1.7941794361571281E-003   1.1194607614002624E-004
   2.8274333882308138        10.010000000000000        9.2100000000000009       -1.4970439075843169E-003   1.0247529987453248E-004
   2.8274333882308138        10.010000000000000        9.6100000000000012       -1.1286042790612995E-003   1.0904467266874770E-004
   2.8274333882308138        10.010000000000000        10.010000000000000       -8.4623239982969066E-004   1.0004083538073473E-004
   3.1415926535897931        1.0000000000000000E-002   1.0000000000000000E-002   3.6742412658368853E-011   3.8171713673165685E-011
   3.1415926535897931        1.0000000000000000E-002  0.41000000000000003        2.4866265795151140E-009   1.1094847845227899E-009
   3.1415926535897931        1.0000000000000000E-002  0.81000000000000005        4.9584650916190762E-009   1.7786929053975238E-009
   3.1415926535897931        1.0000000000000000E-002   1.2100000000000002       -3.8595575714367112E-010   2.2268660324043002E-009
   3.1415926535897931        1.0000000000000000E-002   1.6100000000000001        3.0606732785058596E-009   2.2679772820323490E-009
   3.1415926535897931        1.0000000000000000E-002   2.0099999999999998       -3.9263335888017893E-011   1.9700918293594192E-009
   3.1415926535897931        1.0000000000000000E-002   2.4100000000000001        2.5549653375216790E-009   3.6660275626676350E-009
   3.1415926535897931        1.0000000000000000E-002   2.8100000000000001        2.4752010041497983E-009   2.1343153653051999E-009
   3.1415926535897931        1.0000000000000000E-002   3.2100000000000000        5.0423473409212151E-009   2.4521092366240067E-009
   3.1415926535897931        1.0000000000000000E-002   3.6099999999999999       -1.7332370634687786E-009   1.9394952416866888E-009
   3.1415926535897931        1.0000000000000000E-002   4.0099999999999998        1.8576615749513711E-009   3.1788097107417046E-009
   3.1415926535897931        1.0000000000000000E-002   4.4100000000000001        1.3296108481598703E-009   2.5951172754306116E-009
   3.1415926535897931        1.0000000000000000E-002   4.8100000000000005       -1.0655872784531812E-010   2.7837986136621185E-009
   3.1415926535897931        1.0000000000000000E-002   5.2100000000000000        3.5642676657879987E-009   2.7329621657292082E-009
   3.1415926535897931        1.0000000000000000E-002   5.6100000000000003       -3.3024007637134236E-009   2.0232100635707736E-009
   3.1415926535897931        1.0000000000000000E-002   6.0099999999999998       -7.7444455764115822E-010   3.0671090856768953E-009
   3.1415926535897931        1.0000000000000000E-002   6.4100000000000001       -2.6059868874753183E-010   3.2547848966913219E-009
   3.1415926535897931        1.0000000000000000E-002   6.8100000000000005       -7.4473464621316807E-009   3.4051081463257786E-009
   3.1415926535897931        1.0000000000000000E-002   7.2100000000000000        2.2698863283474444E-009   2.4294552856204727E-009
   3.1415926535897931        1.0000000000000000E-002   7.6100000000000003        3.4459504368173605E-009   3.2479990074657067E-009
   3.1415926535897931        1.0000000000000000E-002   8.0099999999999998        2.0555653938487524E-009   2.4210154184883397E-009
   3.1415926535897931        1.0000000000000000E-002   8.4100000000000001       -5.3820164134152277E-009   2.4378592140310642E-009
   3.1415926535897931        1.0000000000000000E-002   8.8100000000000005        8.8117528739367524E-010   2.6086249367232660E-009
   3.1415926535897931        1.0000000000000000E-002   9.2100000000000009       -4.9783432108267575E-010   3.1295263648709047E-009
   3.1415926535897931        1.0000000000000000E-002   9.6100000000000012       -1.0598591186719006E-009   2.8310952994897793E-009
   3.1415926535897931        1.0000000000000000E-002   10.010000000000000        4.0834351767812427E-009   2.2213705070118011E-009
   3.1415926535897931       0.41000000000000003        1.0000000000000000E-002   7.5864747948824855E-006   6.9102455673807485E-008
   3.1415926535897931       0.41000000000000003       0.41000000000000003        1.5762171167097870E-004   1.7232295787630954E-006
   3.1415926535897931       0.41000000000000003       0.81000000000000005        1.6314276469278632E-004   2.5148151198653474E-006
   3.1415926535897931       0.41000000000000003        1.2100000000000002        1.2049477820600833E-004   3.8257755511668280E-006
   3.1415926535897931       0.41000000000000003        1.6100000000000001        7.6330264044595714E-005   4.1932458047734771E-006
   3.1415926535897931       0.41000000000000003        2.0099999999999998        3.5843659799961915E-005   4.3104295658475275E-006
   3.1415926535897931       0.41000000000000003        2.4100000000000001        2.3564673540961008E-005   3.9031584981705994E-006
   3.1415926535897931       0.41000000000000003        2.8100000000000001        9.8845450942402857E-006   4.9468336715503136E-006
   3.1415926535897931       0.41000000000000003        3.2100000000000000        8.7960349652860784E-007   4.6544441352134688E-006
   3.1415926535897931       0.41000000000000003        3.6099999999999999       -9.1323537786061248E-006   5.2421208275373497E-006
   3.1415926535897931       0.41000000000000003        4.0099999999999998        1.3750281771916965E-006   5.2324988678055179E-006
   3.1415926535897931       0.41000000000000003        4.4100000000000001       -1.0927831768129042E-005   4.5536959519966888E-006
   3.1415926535897931       0.41000000000000003        4.8100000000000005       -6.8352350802938802E-006   5.3283535284523127E-006
   3.1415926535897931       0.41000000000000003        5.2100000000000000       -2.4071871301915969E-006   5.0355197210871472E-006
   3.1415926535897931       0.41000000000000003        5.6100000000000003       -7.7419041190167473E-006   4.5084318667680769E-006
   3.1415926535897931       0.41000000000000003        6.0099999999999998       -7.3139297817299246E-006   5.5869942246396804E-006
   3.1415926535897931       0.41000000000000003        6.4100000000000001       -3.0661680096080552E-006   5.0546634532440238E-006
   3.1415926535897931       0.41000000000000003        6.8100000000000005        8.5875568504455670E-006   5.4770695887512571E-006
   3.1415926535897931       0.41000000000000003        7.2100000000000000       -7.1367572307522280E-006   4.3017635705021269E-006
   3.1415926535897931       0.41000000000000003        7.6100000000000003       -2.5784498838169690E-007   4.6022786194928051E-006
   3.1415926535897931       0.41000000000000003        8.0099999999999998       -3.3233508337995373E-006   4.7568152674341708E-006
   3.1415926535897931       0.41000000000000003        8.4100000000000001        8.1629368781023338E-006   4.6949894497504713E-006
   3.1415926535897931       0.41000000000000003        8.8100000000000005       -6.3993654052167869E-007   4.3245996801309002E-006
   3.1415926535897931       0.41000000000000003        9.2100000000000009       -2.5091384422182200E-006   4.8705662110007089E-006
   3.1415926535897931       0.41000000000000003        9.6100000000000012       -1.8805169159409940E-006   4.9688558809941965E-006
   3.1415926535897931       0.41000000000000003        10.010000000000000        2.4705792266638222E-006   5.1327297299866152E-006
   3.1415926535897931       0.81000000000000005        1.0000000000000000E-002   3.5625262211173454E-005   1.6311378361811797E-007
   3.1415926535897931       0.81000000000000005       0.41000000000000003        9.0627137552415685E-004   4.0591034881011372E-006
   3.1415926535897931       0.81000000000000005       0.81000000000000005        8.8074172591857199E-004   6.6137485516155510E-006
   3.1415926535897931       0.81000000000000005        1.2100000000000002        6.4948913021405325E-004   9.0813992100990989E-006
   3.1415926535897931       0.81000000000000005        1.6100000000000001        3.9103266572625524E-004   1.0241258842282104E-005
   3.1415926535897931       0.81000000000000005        2.0099999999999998        2.1059804121275407E-004   1.0766015925841161E-005
   3.1415926535897931       0.81000000000000005        2.4100000000000001        8.1914482901479426E-005   8.9376442512169576E-006
   3.1415926535897931       0.81000000000000005        2.8100000000000001        1.5504581632429542E-005   1.0496457080914200E-005
   3.1415926535897931       0.81000000000000005        3.2100000000000000       -2.4742521524672187E-005   1.0444541682679411E-005
   3.1415926535897931       0.81000000000000005        3.6099999999999999       -3.1977820594895890E-005   1.0965821745484707E-005
   3.1415926535897931       0.81000000000000005        4.0099999999999998       -3.7236451672925658E-005   1.2191194462050282E-005
   3.1415926535897931       0.81000000000000005        4.4100000000000001       -3.6401414195888646E-005   1.0697256771926273E-005
   3.1415926535897931       0.81000000000000005        4.8100000000000005       -2.6656178086512940E-005   1.0941342605552541E-005
   3.1415926535897931       0.81000000000000005        5.2100000000000000       -3.7065776501432203E-005   1.0883985809925417E-005
   3.1415926535897931       0.81000000000000005        5.6100000000000003       -3.1546621402057556E-005   1.0532918935857208E-005
   3.1415926535897931       0.81000000000000005        6.0099999999999998       -1.7520797132253094E-005   1.0022205870191813E-005
   3.1415926535897931       0.81000000000000005        6.4100000000000001       -6.6194941840998889E-006   1.0582076442806618E-005
   3.1415926535897931       0.81000000000000005        6.8100000000000005       -1.2056570981394559E-005   1.1956775434348204E-005
   3.1415926535897931       0.81000000000000005        7.2100000000000000       -1.6854232307577281E-006   1.1455112297381310E-005
   3.1415926535897931       0.81000000000000005        7.6100000000000003        1.6195651648484996E-005   1.1100733404648419E-005
   3.1415926535897931       0.81000000000000005        8.0099999999999998        2.7769027936925980E-006   1.1645629783349912E-005
   3.1415926535897931       0.81000000000000005        8.4100000000000001       -1.9669223504667670E-006   1.0136167685396516E-005
   3.1415926535897931       0.81000000000000005        8.8100000000000005        9.7554267578144071E-006   1.0907759315336243E-005
   3.1415926535897931       0.81000000000000005        9.2100000000000009       -7.6983446182175074E-006   1.0333303519328553E-005
   3.1415926535897931       0.81000000000000005        9.6100000000000012       -2.6866014614005952E-005   1.1870626752650838E-005
   3.1415926535897931       0.81000000000000005        10.010000000000000       -2.9321502221744714E-007   1.2677441016247105E-005
   3.1415926535897931        1.2100000000000002        1.0000000000000000E-002   7.7413653510563426E-005   2.7070563503129672E-007
   3.1415926535897931        1.2100000000000002       0.41000000000000003        2.2982343337514268E-003   6.6414128987530500E-006
   3.1415926535897931        1.2100000000000002       0.81000000000000005        2.2556163166267758E-003   1.1412265126569377E-005
   3.1415926535897931        1.2100000000000002        1.2100000000000002        1.6510024444566110E-003   1.4099756634525779E-005
   3.1415926535897931        1.2100000000000002        1.6100000000000001        1.0182305061330400E-003   1.3336591207930514E-005
   3.1415926535897931        1.2100000000000002        2.0099999999999998        5.5863565903885477E-004   1.5209035802092491E-005
   3.1415926535897931        1.2100000000000002        2.4100000000000001        2.3648340687689123E-004   1.6034291810639250E-005
   3.1415926535897931        1.2100000000000002        2.8100000000000001        2.0796699947246592E-005   1.5138741149724226E-005
   3.1415926535897931        1.2100000000000002        3.2100000000000000       -4.7131186063739448E-005   1.5907934123745232E-005
   3.1415926535897931        1.2100000000000002        3.6099999999999999       -1.0601256697746174E-004   1.6706312520081888E-005
   3.1415926535897931        1.2100000000000002        4.0099999999999998       -8.7210647387356939E-005   1.6414877302771136E-005
   3.1415926535897931        1.2100000000000002        4.4100000000000001       -1.0468818827390692E-004   1.7230049860044403E-005
   3.1415926535897931        1.2100000000000002        4.8100000000000005       -5.4322511082224792E-005   1.6462412607030413E-005
   3.1415926535897931        1.2100000000000002        5.2100000000000000       -4.9828889196382925E-005   1.7300322266267326E-005
   3.1415926535897931        1.2100000000000002        5.6100000000000003       -5.0037127771160089E-005   1.8152911119920438E-005
   3.1415926535897931        1.2100000000000002        6.0099999999999998       -3.3958535159572374E-005   1.8639566386281804E-005
   3.1415926535897931        1.2100000000000002        6.4100000000000001       -3.7722827179323873E-005   1.7347825548921086E-005
   3.1415926535897931        1.2100000000000002        6.8100000000000005       -4.5603941425974974E-005   1.6473550230545937E-005
   3.1415926535897931        1.2100000000000002        7.2100000000000000       -2.1269630627039015E-005   1.7673232272377240E-005
   3.1415926535897931        1.2100000000000002        7.6100000000000003       -1.0835413258563956E-005   1.7667248584084766E-005
   3.1415926535897931        1.2100000000000002        8.0099999999999998       -8.2658324358404275E-006   1.5604477487767060E-005
   3.1415926535897931        1.2100000000000002        8.4100000000000001        4.8302241059989996E-006   1.6267296314139744E-005
   3.1415926535897931        1.2100000000000002        8.8100000000000005       -1.4510869232882299E-005   1.6779172940407434E-005
   3.1415926535897931        1.2100000000000002        9.2100000000000009       -2.2623786950835222E-006   1.7104316188011931E-005
   3.1415926535897931        1.2100000000000002        9.6100000000000012        9.3971467300545168E-006   1.7305413583972633E-005
   3.1415926535897931        1.2100000000000002        10.010000000000000        1.1585392888205556E-005   1.7721298175819002E-005
   3.1415926535897931        1.6100000000000001        1.0000000000000000E-002   1.2195491173157365E-004   3.1157025955065677E-007
   3.1415926535897931        1.6100000000000001       0.41000000000000003        3.9486244901584117E-003   9.8898666188741894E-006
   3.1415926535897931        1.6100000000000001       0.81000000000000005        4.2369235225224377E-003   1.4745708813579673E-005
   3.1415926535897931        1.6100000000000001        1.2100000000000002        3.1035911623528418E-003   1.6738091835255822E-005
   3.1415926535897931        1.6100000000000001        1.6100000000000001        1.9286869737615991E-003   1.9377849457968143E-005
   3.1415926535897931        1.6100000000000001        2.0099999999999998        1.0368382165786216E-003   2.1750323490282562E-005
   3.1415926535897931        1.6100000000000001        2.4100000000000001        4.1952675571117434E-004   2.2077580856838230E-005
   3.1415926535897931        1.6100000000000001        2.8100000000000001        2.9858233929899395E-005   2.3253809094655480E-005
   3.1415926535897931        1.6100000000000001        3.2100000000000000       -1.0354422541237304E-004   2.0721243314184990E-005
   3.1415926535897931        1.6100000000000001        3.6099999999999999       -2.3539377404762195E-004   2.1548863104632982E-005
   3.1415926535897931        1.6100000000000001        4.0099999999999998       -1.8995267161968170E-004   2.3109583436449244E-005
   3.1415926535897931        1.6100000000000001        4.4100000000000001       -2.2141166119334191E-004   2.2949764945530770E-005
   3.1415926535897931        1.6100000000000001        4.8100000000000005       -1.4657249348643694E-004   2.4605556863542453E-005
   3.1415926535897931        1.6100000000000001        5.2100000000000000       -9.8264773131459562E-005   2.3508678799720899E-005
   3.1415926535897931        1.6100000000000001        5.6100000000000003       -9.1025322672917320E-005   2.4080533650784386E-005
   3.1415926535897931        1.6100000000000001        6.0099999999999998       -6.7345135617316151E-005   2.1880046689637976E-005
   3.1415926535897931        1.6100000000000001        6.4100000000000001       -4.7608144668692406E-005   2.3342680691077757E-005
   3.1415926535897931        1.6100000000000001        6.8100000000000005       -7.4853391189503475E-005   2.2845841949330729E-005
   3.1415926535897931        1.6100000000000001        7.2100000000000000       -2.9106576546720280E-005   2.5704197459396968E-005
   3.1415926535897931        1.6100000000000001        7.6100000000000003       -1.4903137919653791E-005   2.2839513353655516E-005
   3.1415926535897931        1.6100000000000001        8.0099999999999998       -2.6641807260297496E-005   2.2337987506105537E-005
   3.1415926535897931        1.6100000000000001        8.4100000000000001        4.9074604438124770E-007   2.1512297277928460E-005
   3.1415926535897931        1.6100000000000001        8.8100000000000005        1.1376149958897616E-005   2.3176158873874776E-005
   3.1415926535897931        1.6100000000000001        9.2100000000000009       -9.6976538210286208E-006   2.4064427447721636E-005
   3.1415926535897931        1.6100000000000001        9.6100000000000012       -8.2250253784322405E-006   2.4540375904200581E-005
   3.1415926535897931        1.6100000000000001        10.010000000000000        1.0578854417022144E-005   2.6262327107259909E-005
   3.1415926535897931        2.0099999999999998        1.0000000000000000E-002   1.5976548906803536E-004   3.9639252693563193E-007
   3.1415926535897931        2.0099999999999998       0.41000000000000003        5.4942269548573421E-003   1.2109217485893334E-005
   3.1415926535897931        2.0099999999999998       0.81000000000000005        6.6142382215581570E-003   1.9970255476109340E-005
   3.1415926535897931        2.0099999999999998        1.2100000000000002        4.8088745717864752E-003   2.5022793478577374E-005
   3.1415926535897931        2.0099999999999998        1.6100000000000001        3.0185027013356976E-003   2.4634531380614645E-005
   3.1415926535897931        2.0099999999999998        2.0099999999999998        1.6613942226547287E-003   2.9446468592225991E-005
   3.1415926535897931        2.0099999999999998        2.4100000000000001        7.3408928611534794E-004   2.7160811821664056E-005
   3.1415926535897931        2.0099999999999998        2.8100000000000001        1.7286854441037590E-004   2.7375820555725985E-005
   3.1415926535897931        2.0099999999999998        3.2100000000000000       -2.0355743548709524E-004   2.7833232570391466E-005
   3.1415926535897931        2.0099999999999998        3.6099999999999999       -2.7190719978869427E-004   2.8983660545930989E-005
   3.1415926535897931        2.0099999999999998        4.0099999999999998       -3.7025656955221741E-004   3.0564372263864863E-005
   3.1415926535897931        2.0099999999999998        4.4100000000000001       -3.4593636080489717E-004   2.7680799632810449E-005
   3.1415926535897931        2.0099999999999998        4.8100000000000005       -3.2643972192260149E-004   2.9587514063779263E-005
   3.1415926535897931        2.0099999999999998        5.2100000000000000       -2.2862836838324018E-004   3.0774601976354676E-005
   3.1415926535897931        2.0099999999999998        5.6100000000000003       -2.1101139956477603E-004   2.8282473742366504E-005
   3.1415926535897931        2.0099999999999998        6.0099999999999998       -1.4831322198721061E-004   2.8143609856718472E-005
   3.1415926535897931        2.0099999999999998        6.4100000000000001       -5.1910411772915403E-005   2.9382509781462345E-005
   3.1415926535897931        2.0099999999999998        6.8100000000000005       -9.2768977522800203E-005   3.0857608507003201E-005
   3.1415926535897931        2.0099999999999998        7.2100000000000000       -6.4644073891318492E-005   2.8949006657741290E-005
   3.1415926535897931        2.0099999999999998        7.6100000000000003       -6.3730069013815917E-005   3.0297644556326313E-005
   3.1415926535897931        2.0099999999999998        8.0099999999999998       -1.7932298887765539E-006   2.9933440569451079E-005
   3.1415926535897931        2.0099999999999998        8.4100000000000001       -3.1668410364738815E-005   3.2658326160796801E-005
   3.1415926535897931        2.0099999999999998        8.8100000000000005       -1.3186387323254355E-005   3.4820460690844402E-005
   3.1415926535897931        2.0099999999999998        9.2100000000000009        1.6111290319494552E-005   3.1560611211010579E-005
   3.1415926535897931        2.0099999999999998        9.6100000000000012       -1.2320265122402031E-005   2.8928873097936260E-005
   3.1415926535897931        2.0099999999999998        10.010000000000000       -1.6759388972008364E-005   2.8674912476946351E-005
   3.1415926535897931        2.4100000000000001        1.0000000000000000E-002   1.8356443792248906E-004   4.5898710105659962E-007
   3.1415926535897931        2.4100000000000001       0.41000000000000003        6.6471459323416944E-003   1.4565372572853620E-005
   3.1415926535897931        2.4100000000000001       0.81000000000000005        8.8256288975618793E-003   2.4553839613885132E-005
   3.1415926535897931        2.4100000000000001        1.2100000000000002        6.8911849826102127E-003   2.7994811968209957E-005
   3.1415926535897931        2.4100000000000001        1.6100000000000001        4.3380341058220587E-003   2.8499845539378588E-005
   3.1415926535897931        2.4100000000000001        2.0099999999999998        2.4632101060671932E-003   3.1273470459942512E-005
   3.1415926535897931        2.4100000000000001        2.4100000000000001        1.0608429053659560E-003   3.1873855145880619E-005
   3.1415926535897931        2.4100000000000001        2.8100000000000001        2.3024493027046136E-004   3.2748064390346332E-005
   3.1415926535897931        2.4100000000000001        3.2100000000000000       -2.5877425782272533E-004   3.8511868345936501E-005
   3.1415926535897931        2.4100000000000001        3.6099999999999999       -4.4495144829519650E-004   3.2345619063875882E-005
   3.1415926535897931        2.4100000000000001        4.0099999999999998       -5.1800156283962921E-004   3.4791811899015140E-005
   3.1415926535897931        2.4100000000000001        4.4100000000000001       -4.9693476081857024E-004   3.4343272481016841E-005
   3.1415926535897931        2.4100000000000001        4.8100000000000005       -4.3568602818315125E-004   3.4130630753463437E-005
   3.1415926535897931        2.4100000000000001        5.2100000000000000       -3.6089126586991014E-004   3.5786324841078081E-005
   3.1415926535897931        2.4100000000000001        5.6100000000000003       -2.8815586030292710E-004   3.2670413071202444E-005
   3.1415926535897931        2.4100000000000001        6.0099999999999998       -2.5494578136281236E-004   3.4824603821147377E-005
   3.1415926535897931        2.4100000000000001        6.4100000000000001       -2.7244987019461192E-004   3.8091709482775283E-005
   3.1415926535897931        2.4100000000000001        6.8100000000000005       -1.8929579065689482E-004   3.5071461537280443E-005
   3.1415926535897931        2.4100000000000001        7.2100000000000000       -7.5530278181834261E-005   3.6907650348523987E-005
   3.1415926535897931        2.4100000000000001        7.6100000000000003       -4.8915040597824319E-005   3.7004328308999134E-005
   3.1415926535897931        2.4100000000000001        8.0099999999999998       -3.9404092975630773E-005   3.7039528792739443E-005
   3.1415926535897931        2.4100000000000001        8.4100000000000001       -4.5900139454423680E-005   3.2471665810135481E-005
   3.1415926535897931        2.4100000000000001        8.8100000000000005       -2.3747286652094471E-005   3.6902947148505452E-005
   3.1415926535897931        2.4100000000000001        9.2100000000000009       -2.5710246510581505E-005   3.4851873811735828E-005
   3.1415926535897931        2.4100000000000001        9.6100000000000012        2.4327277622883811E-005   3.5518702403154528E-005
   3.1415926535897931        2.4100000000000001        10.010000000000000       -1.6615487624328566E-005   3.6454658749576427E-005
   3.1415926535897931        2.8100000000000001        1.0000000000000000E-002   1.9526648058611708E-004   5.5909038188772623E-007
   3.1415926535897931        2.8100000000000001       0.41000000000000003        7.2674749344333687E-003   1.8464693386742606E-005
   3.1415926535897931        2.8100000000000001       0.81000000000000005        1.0563534713192780E-002   2.7678082298088918E-005
   3.1415926535897931        2.8100000000000001        1.2100000000000002        9.0716881358891398E-003   3.1844773748023263E-005
   3.1415926535897931        2.8100000000000001        1.6100000000000001        5.7514169888092520E-003   3.5369080321537900E-005
   3.1415926535897931        2.8100000000000001        2.0099999999999998        3.2544916456865706E-003   3.6239822412430491E-005
   3.1415926535897931        2.8100000000000001        2.4100000000000001        1.4992530304699539E-003   3.8212760688287269E-005
   3.1415926535897931        2.8100000000000001        2.8100000000000001        4.0986990677663977E-004   4.0075472858798373E-005
   3.1415926535897931        2.8100000000000001        3.2100000000000000       -2.8590291713347337E-004   4.0725432045570402E-005
   3.1415926535897931        2.8100000000000001        3.6099999999999999       -5.9862749234844382E-004   3.6561704990962477E-005
   3.1415926535897931        2.8100000000000001        4.0099999999999998       -7.5955344660678633E-004   3.9964324688129226E-005
   3.1415926535897931        2.8100000000000001        4.4100000000000001       -7.5955438347453518E-004   4.1062512035260181E-005
   3.1415926535897931        2.8100000000000001        4.8100000000000005       -6.9887411398082851E-004   4.0877826043560941E-005
   3.1415926535897931        2.8100000000000001        5.2100000000000000       -5.2387411131101826E-004   4.7487980836129379E-005
   3.1415926535897931        2.8100000000000001        5.6100000000000003       -4.4029691436348647E-004   4.1972328577987075E-005
   3.1415926535897931        2.8100000000000001        6.0099999999999998       -4.0090070835208249E-004   3.8974237333916554E-005
   3.1415926535897931        2.8100000000000001        6.4100000000000001       -2.5044867371091140E-004   3.9864264556675513E-005
   3.1415926535897931        2.8100000000000001        6.8100000000000005       -1.6254050155642869E-004   4.0854289433954701E-005
   3.1415926535897931        2.8100000000000001        7.2100000000000000       -1.9518387665176724E-004   4.2458934620016930E-005
   3.1415926535897931        2.8100000000000001        7.6100000000000003       -1.9633406883834198E-004   4.3010316411226040E-005
   3.1415926535897931        2.8100000000000001        8.0099999999999998       -1.0961810148466973E-004   4.0272640950808762E-005
   3.1415926535897931        2.8100000000000001        8.4100000000000001       -3.1133058542008075E-005   3.9456147081187212E-005
   3.1415926535897931        2.8100000000000001        8.8100000000000005       -7.7784962344723454E-005   4.1252040542254325E-005
   3.1415926535897931        2.8100000000000001        9.2100000000000009       -2.1216630587170844E-005   4.1023681031045749E-005
   3.1415926535897931        2.8100000000000001        9.6100000000000012       -4.6291126919720089E-005   3.8782769991583618E-005
   3.1415926535897931        2.8100000000000001        10.010000000000000        6.7104234956726462E-006   3.8624442203605847E-005
   3.1415926535897931        3.2100000000000000        1.0000000000000000E-002   1.9438420220663615E-004   5.6744289816018519E-007
   3.1415926535897931        3.2100000000000000       0.41000000000000003        7.4034030431459523E-003   1.8732155505942954E-005
   3.1415926535897931        3.2100000000000000       0.81000000000000005        1.1473518978236416E-002   3.2158551080075059E-005
   3.1415926535897931        3.2100000000000000        1.2100000000000002        1.0973600259016896E-002   3.9008016396946060E-005
   3.1415926535897931        3.2100000000000000        1.6100000000000001        7.4753110416532990E-003   3.9305491733358328E-005
   3.1415926535897931        3.2100000000000000        2.0099999999999998        4.2256499753720008E-003   4.0669677074581202E-005
   3.1415926535897931        3.2100000000000000        2.4100000000000001        2.0718672745904864E-003   4.1622861285939781E-005
   3.1415926535897931        3.2100000000000000        2.8100000000000001        5.5633530922883333E-004   4.5083867712173484E-005
   3.1415926535897931        3.2100000000000000        3.2100000000000000       -3.1156531796872056E-004   4.4488287302282244E-005
   3.1415926535897931        3.2100000000000000        3.6099999999999999       -7.1042303810741150E-004   3.9902877096826299E-005
   3.1415926535897931        3.2100000000000000        4.0099999999999998       -8.7237996244437295E-004   4.4241428004491121E-005
   3.1415926535897931        3.2100000000000000        4.4100000000000001       -9.3488203158045759E-004   4.2032216550729883E-005
   3.1415926535897931        3.2100000000000000        4.8100000000000005       -8.5264782413037451E-004   4.3398603569624754E-005
   3.1415926535897931        3.2100000000000000        5.2100000000000000       -7.1271802874708760E-004   4.8175327572937212E-005
   3.1415926535897931        3.2100000000000000        5.6100000000000003       -5.8933372908702398E-004   4.6462013948491474E-005
   3.1415926535897931        3.2100000000000000        6.0099999999999998       -5.1515508848152538E-004   4.8612015078821521E-005
   3.1415926535897931        3.2100000000000000        6.4100000000000001       -4.0866160556656445E-004   4.6005599240261867E-005
   3.1415926535897931        3.2100000000000000        6.8100000000000005       -3.2071903705495363E-004   4.4898494874043446E-005
   3.1415926535897931        3.2100000000000000        7.2100000000000000       -2.0213797401587351E-004   4.8289083865983885E-005
   3.1415926535897931        3.2100000000000000        7.6100000000000003       -1.5225327750495706E-004   4.8701264076194749E-005
   3.1415926535897931        3.2100000000000000        8.0099999999999998       -1.5461243365910357E-004   4.4422340794654455E-005
   3.1415926535897931        3.2100000000000000        8.4100000000000001       -7.6294096842970693E-005   4.2721155791651057E-005
   3.1415926535897931        3.2100000000000000        8.8100000000000005       -9.9414003242422573E-005   4.9680680119378790E-005
   3.1415926535897931        3.2100000000000000        9.2100000000000009       -4.2531095366227559E-005   4.5440012008490426E-005
   3.1415926535897931        3.2100000000000000        9.6100000000000012       -4.0792835360701970E-005   4.6383879811385861E-005
   3.1415926535897931        3.2100000000000000        10.010000000000000        7.7272721846130939E-005   5.0416377372654969E-005
   3.1415926535897931        3.6099999999999999        1.0000000000000000E-002   1.8591762720775130E-004   6.0462654770692454E-007
   3.1415926535897931        3.6099999999999999       0.41000000000000003        7.0975735907113863E-003   2.3394077257320401E-005
   3.1415926535897931        3.6099999999999999       0.81000000000000005        1.1848924036619501E-002   3.6176129689248199E-005
   3.1415926535897931        3.6099999999999999        1.2100000000000002        1.2383198590484276E-002   4.1310257608855006E-005
   3.1415926535897931        3.6099999999999999        1.6100000000000001        9.1245545398846405E-003   5.0675974017277856E-005
   3.1415926535897931        3.6099999999999999        2.0099999999999998        5.2374653303695687E-003   4.5870134827535326E-005
   3.1415926535897931        3.6099999999999999        2.4100000000000001        2.4694217448481257E-003   4.9432842322939653E-005
   3.1415926535897931        3.6099999999999999        2.8100000000000001        8.3059771757255083E-004   4.7785472276234847E-005
   3.1415926535897931        3.6099999999999999        3.2100000000000000       -2.4164933474932077E-004   5.2026852559592503E-005
   3.1415926535897931        3.6099999999999999        3.6099999999999999       -8.2411468234795400E-004   4.7964915663246577E-005
   3.1415926535897931        3.6099999999999999        4.0099999999999998       -1.0983614361540946E-003   5.1455000100600282E-005
   3.1415926535897931        3.6099999999999999        4.4100000000000001       -1.1397683394531691E-003   4.6714353652985599E-005
   3.1415926535897931        3.6099999999999999        4.8100000000000005       -1.0331916124044205E-003   4.8597149849479053E-005
   3.1415926535897931        3.6099999999999999        5.2100000000000000       -1.0120668894690826E-003   4.8803822070044165E-005
   3.1415926535897931        3.6099999999999999        5.6100000000000003       -8.2722122027661905E-004   5.5229626663590692E-005
   3.1415926535897931        3.6099999999999999        6.0099999999999998       -6.2628020929418170E-004   4.8911305786125641E-005
   3.1415926535897931        3.6099999999999999        6.4100000000000001       -5.0545655019041368E-004   4.8997074824744110E-005
   3.1415926535897931        3.6099999999999999        6.8100000000000005       -4.2810885221112113E-004   5.1238822916038988E-005
   3.1415926535897931        3.6099999999999999        7.2100000000000000       -3.1286547586217416E-004   4.9320220112631513E-005
   3.1415926535897931        3.6099999999999999        7.6100000000000003       -2.7012421100732403E-004   5.0621352889067328E-005
   3.1415926535897931        3.6099999999999999        8.0099999999999998       -1.5856093669797954E-004   5.1807772893658790E-005
   3.1415926535897931        3.6099999999999999        8.4100000000000001       -1.7201799195282086E-004   5.2267957527831662E-005
   3.1415926535897931        3.6099999999999999        8.8100000000000005       -1.3467815864389444E-004   5.4693471566965137E-005
   3.1415926535897931        3.6099999999999999        9.2100000000000009       -8.8481720745941603E-005   4.7609655117019543E-005
   3.1415926535897931        3.6099999999999999        9.6100000000000012       -4.8519884725285296E-005   5.0886140198108325E-005
   3.1415926535897931        3.6099999999999999        10.010000000000000       -9.1749430076670300E-005   4.7415931470540584E-005
   3.1415926535897931        4.0099999999999998        1.0000000000000000E-002   1.6887828219710858E-004   6.3053577877449772E-007
   3.1415926535897931        4.0099999999999998       0.41000000000000003        6.6175758285380148E-003   2.3371740817761191E-005
   3.1415926535897931        4.0099999999999998       0.81000000000000005        1.1275259109865488E-002   3.6906633865496490E-005
   3.1415926535897931        4.0099999999999998        1.2100000000000002        1.2852818751995740E-002   4.7075514775469497E-005
   3.1415926535897931        4.0099999999999998        1.6100000000000001        1.0683428702187981E-002   4.7266020977235788E-005
   3.1415926535897931        4.0099999999999998        2.0099999999999998        6.3666995173020892E-003   5.2639996171326752E-005
   3.1415926535897931        4.0099999999999998        2.4100000000000001        3.1232821732657878E-003   5.1047407454856179E-005
   3.1415926535897931        4.0099999999999998        2.8100000000000001        1.1838119071431400E-003   5.5221136495313802E-005
   3.1415926535897931        4.0099999999999998        3.2100000000000000       -1.6637969650450446E-004   5.0166834028552039E-005
   3.1415926535897931        4.0099999999999998        3.6099999999999999       -9.9758757974602471E-004   5.5323186988544994E-005
   3.1415926535897931        4.0099999999999998        4.0099999999999998       -1.4072480867542410E-003   4.7813384905089841E-005
   3.1415926535897931        4.0099999999999998        4.4100000000000001       -1.3622894229245893E-003   5.4348019196344650E-005
   3.1415926535897931        4.0099999999999998        4.8100000000000005       -1.4847154165801631E-003   5.6191867894672767E-005
   3.1415926535897931        4.0099999999999998        5.2100000000000000       -1.1685055018348105E-003   4.9685542780268373E-005
   3.1415926535897931        4.0099999999999998        5.6100000000000003       -1.0422325538291975E-003   5.9504946614025357E-005
   3.1415926535897931        4.0099999999999998        6.0099999999999998       -9.7333209765901112E-004   5.6641210196740203E-005
   3.1415926535897931        4.0099999999999998        6.4100000000000001       -5.9397356296567855E-004   5.6970087386873377E-005
   3.1415926535897931        4.0099999999999998        6.8100000000000005       -6.4562480768750132E-004   5.4018837853836729E-005
   3.1415926535897931        4.0099999999999998        7.2100000000000000       -4.1397143963719791E-004   5.7994765593371584E-005
   3.1415926535897931        4.0099999999999998        7.6100000000000003       -2.4302342051870371E-004   5.9787680617948240E-005
   3.1415926535897931        4.0099999999999998        8.0099999999999998       -2.6434329008222598E-004   5.6198667218656728E-005
   3.1415926535897931        4.0099999999999998        8.4100000000000001       -1.5881030271987080E-004   5.7459509404381361E-005
   3.1415926535897931        4.0099999999999998        8.8100000000000005       -1.5093412444778037E-004   5.2613196641975075E-005
   3.1415926535897931        4.0099999999999998        9.2100000000000009       -7.7604306753819677E-005   6.0433892586661859E-005
   3.1415926535897931        4.0099999999999998        9.6100000000000012       -9.8115400582081969E-005   5.5603444603956118E-005
   3.1415926535897931        4.0099999999999998        10.010000000000000       -3.4453506620776394E-005   5.2963543478685593E-005
   3.1415926535897931        4.4100000000000001        1.0000000000000000E-002   1.4630012551202244E-004   6.9560583838826694E-007
   3.1415926535897931        4.4100000000000001       0.41000000000000003        5.7787065829599336E-003   2.3970658925266454E-005
   3.1415926535897931        4.4100000000000001       0.81000000000000005        1.0274906952920668E-002   3.8262343525818794E-005
   3.1415926535897931        4.4100000000000001        1.2100000000000002        1.2621013606326868E-002   5.1198652318831763E-005
   3.1415926535897931        4.4100000000000001        1.6100000000000001        1.1551240149487593E-002   5.7318924891815237E-005
   3.1415926535897931        4.4100000000000001        2.0099999999999998        7.8273168821455675E-003   5.7119692722303049E-005
   3.1415926535897931        4.4100000000000001        2.4100000000000001        3.9768355441686040E-003   6.2492107462851318E-005
   3.1415926535897931        4.4100000000000001        2.8100000000000001        1.5461381289844801E-003   5.4093905360644885E-005
   3.1415926535897931        4.4100000000000001        3.2100000000000000       -1.9767556134922662E-005   5.3116302241645907E-005
   3.1415926535897931        4.4100000000000001        3.6099999999999999       -9.3792772111868361E-004   5.6896611222278959E-005
   3.1415926535897931        4.4100000000000001        4.0099999999999998       -1.4063469423173209E-003   6.0925099531649697E-005
   3.1415926535897931        4.4100000000000001        4.4100000000000001       -1.6635977551293943E-003   5.7957211260132415E-005
   3.1415926535897931        4.4100000000000001        4.8100000000000005       -1.5825470379256408E-003   5.7288452920434967E-005
   3.1415926535897931        4.4100000000000001        5.2100000000000000       -1.4053451187796019E-003   5.9679633160446865E-005
   3.1415926535897931        4.4100000000000001        5.6100000000000003       -1.2122982303631948E-003   5.6797243308647073E-005
   3.1415926535897931        4.4100000000000001        6.0099999999999998       -1.0777894150683913E-003   6.0553458109979023E-005
   3.1415926535897931        4.4100000000000001        6.4100000000000001       -8.4415528822096931E-004   5.6202626316348924E-005
   3.1415926535897931        4.4100000000000001        6.8100000000000005       -7.4394851280021573E-004   5.7216345761424743E-005
   3.1415926535897931        4.4100000000000001        7.2100000000000000       -5.5241654852787603E-004   5.8847656676899416E-005
   3.1415926535897931        4.4100000000000001        7.6100000000000003       -2.4649938009079663E-004   6.2462756478118061E-005
   3.1415926535897931        4.4100000000000001        8.0099999999999998       -2.7280369183481969E-004   6.5136665154678455E-005
   3.1415926535897931        4.4100000000000001        8.4100000000000001       -3.1271672004587269E-004   5.9018194116524975E-005
   3.1415926535897931        4.4100000000000001        8.8100000000000005       -2.5404456874390129E-004   6.2044233345808338E-005
   3.1415926535897931        4.4100000000000001        9.2100000000000009       -2.4217231175451305E-004   5.6339952800818282E-005
   3.1415926535897931        4.4100000000000001        9.6100000000000012       -1.5251201265548204E-004   5.7793398438980032E-005
   3.1415926535897931        4.4100000000000001        10.010000000000000       -1.1457639505615802E-004   5.7707281694751538E-005
   3.1415926535897931        4.8100000000000005        1.0000000000000000E-002   1.2326249237816571E-004   7.5647582405372407E-007
   3.1415926535897931        4.8100000000000005       0.41000000000000003        4.9833881387957718E-003   2.4444561750737911E-005
   3.1415926535897931        4.8100000000000005       0.81000000000000005        9.1538583748351048E-003   4.2539135853018702E-005
   3.1415926535897931        4.8100000000000005        1.2100000000000002        1.1863847583185474E-002   5.2163169353481287E-005
   3.1415926535897931        4.8100000000000005        1.6100000000000001        1.1936560699872097E-002   5.4366951162689085E-005
   3.1415926535897931        4.8100000000000005        2.0099999999999998        8.9262676708758999E-003   6.4523915723570125E-005
   3.1415926535897931        4.8100000000000005        2.4100000000000001        4.8739287201493946E-003   5.7819651853123708E-005
   3.1415926535897931        4.8100000000000005        2.8100000000000001        1.8605211088065306E-003   5.8386130523886349E-005
   3.1415926535897931        4.8100000000000005        3.2100000000000000        2.5772974461739303E-004   6.0318608647495733E-005
   3.1415926535897931        4.8100000000000005        3.6099999999999999       -9.7748700932723926E-004   6.3743746947535402E-005
   3.1415926535897931        4.8100000000000005        4.0099999999999998       -1.6019420084202750E-003   5.8956536741419854E-005
   3.1415926535897931        4.8100000000000005        4.4100000000000001       -1.9414080686279934E-003   6.1207106912995559E-005
   3.1415926535897931        4.8100000000000005        4.8100000000000005       -1.8654137149696241E-003   6.2670393957751466E-005
   3.1415926535897931        4.8100000000000005        5.2100000000000000       -1.7597397702790883E-003   6.2484610563394636E-005
   3.1415926535897931        4.8100000000000005        5.6100000000000003       -1.5459168000847522E-003   6.5037956076727019E-005
   3.1415926535897931        4.8100000000000005        6.0099999999999998       -1.2515538507916057E-003   6.0258648196068040E-005
   3.1415926535897931        4.8100000000000005        6.4100000000000001       -1.0889228299429141E-003   5.8818766294130538E-005
   3.1415926535897931        4.8100000000000005        6.8100000000000005       -9.2130243109946497E-004   6.0245945388479222E-005
   3.1415926535897931        4.8100000000000005        7.2100000000000000       -5.7767978507812978E-004   6.0416887521281483E-005
   3.1415926535897931        4.8100000000000005        7.6100000000000003       -5.4524004139538279E-004   6.0020456116196561E-005
   3.1415926535897931        4.8100000000000005        8.0099999999999998       -4.3739061385209308E-004   6.8906931377219727E-005
   3.1415926535897931        4.8100000000000005        8.4100000000000001       -2.7053868027920695E-004   6.5085846248609197E-005
   3.1415926535897931        4.8100000000000005        8.8100000000000005       -2.9952641017365193E-004   6.7801700031697821E-005
   3.1415926535897931        4.8100000000000005        9.2100000000000009       -1.4030543029088037E-004   6.7357629848270760E-005
   3.1415926535897931        4.8100000000000005        9.6100000000000012       -1.9035445506618469E-004   6.8641682079291982E-005
   3.1415926535897931        4.8100000000000005        10.010000000000000       -7.0799755287729452E-005   6.3679126871566338E-005
   3.1415926535897931        5.2100000000000000        1.0000000000000000E-002   1.0180333774248661E-004   8.3224678449033354E-007
   3.1415926535897931        5.2100000000000000       0.41000000000000003        4.0727856462754054E-003   2.7741978716923282E-005
   3.1415926535897931        5.2100000000000000       0.81000000000000005        7.7800800425511536E-003   4.4461208747953988E-005
   3.1415926535897931        5.2100000000000000        1.2100000000000002        1.0415174461473371E-002   5.4367448409051525E-005
   3.1415926535897931        5.2100000000000000        1.6100000000000001        1.1341263587529307E-002   6.6094636330578217E-005
   3.1415926535897931        5.2100000000000000        2.0099999999999998        9.7215893115779294E-003   6.0803145974315318E-005
   3.1415926535897931        5.2100000000000000        2.4100000000000001        5.8671119438015035E-003   6.8594184118392056E-005
   3.1415926535897931        5.2100000000000000        2.8100000000000001        2.4267698605734259E-003   6.4130403674452302E-005
   3.1415926535897931        5.2100000000000000        3.2100000000000000        3.3526351565232111E-004   6.9602299003495671E-005
   3.1415926535897931        5.2100000000000000        3.6099999999999999       -9.8933757522053252E-004   6.2548072240174927E-005
   3.1415926535897931        5.2100000000000000        4.0099999999999998       -1.6949677415568395E-003   6.6046239528197133E-005
   3.1415926535897931        5.2100000000000000        4.4100000000000001       -1.9878829069383888E-003   6.6385629202282719E-005
   3.1415926535897931        5.2100000000000000        4.8100000000000005       -2.0886837786928286E-003   6.1054668882414289E-005
   3.1415926535897931        5.2100000000000000        5.2100000000000000       -1.8154163451489596E-003   6.2878275874958447E-005
   3.1415926535897931        5.2100000000000000        5.6100000000000003       -1.7798505853441440E-003   6.6803844371914460E-005
   3.1415926535897931        5.2100000000000000        6.0099999999999998       -1.5417144399928891E-003   6.5291970186813017E-005
   3.1415926535897931        5.2100000000000000        6.4100000000000001       -1.3014318720218044E-003   6.1487027872362204E-005
   3.1415926535897931        5.2100000000000000        6.8100000000000005       -1.0402453239072252E-003   6.6233691727627598E-005
   3.1415926535897931        5.2100000000000000        7.2100000000000000       -8.3651087981916462E-004   6.5842367766648987E-005
   3.1415926535897931        5.2100000000000000        7.6100000000000003       -6.7910782515854531E-004   7.6652971557019986E-005
   3.1415926535897931        5.2100000000000000        8.0099999999999998       -4.6204417492198190E-004   6.3424393518574939E-005
   3.1415926535897931        5.2100000000000000        8.4100000000000001       -4.3345808092916507E-004   6.9012105692267895E-005
   3.1415926535897931        5.2100000000000000        8.8100000000000005       -2.5317341684441156E-004   6.7100037996072737E-005
   3.1415926535897931        5.2100000000000000        9.2100000000000009       -3.0992719813723577E-004   7.1434554208924705E-005
   3.1415926535897931        5.2100000000000000        9.6100000000000012       -3.1036011567840840E-004   7.1001629162274166E-005
   3.1415926535897931        5.2100000000000000        10.010000000000000       -1.0758614594575546E-004   6.9195300129312127E-005
   3.1415926535897931        5.6100000000000003        1.0000000000000000E-002   8.2228421130637225E-005   7.8309119884032170E-007
   3.1415926535897931        5.6100000000000003       0.41000000000000003        3.2477066522171574E-003   2.7337911206820588E-005
   3.1415926535897931        5.6100000000000003       0.81000000000000005        6.2839330323646520E-003   4.6668935444958224E-005
   3.1415926535897931        5.6100000000000003        1.2100000000000002        9.0032034662144416E-003   5.9758450770444442E-005
   3.1415926535897931        5.6100000000000003        1.6100000000000001        1.0414690989402483E-002   5.8892768317809417E-005
   3.1415926535897931        5.6100000000000003        2.0099999999999998        9.8398167290411637E-003   6.7187828607926975E-005
   3.1415926535897931        5.6100000000000003        2.4100000000000001        7.0236236655015260E-003   6.6087326372639993E-005
   3.1415926535897931        5.6100000000000003        2.8100000000000001        3.1200772486289145E-003   7.2891637788355241E-005
   3.1415926535897931        5.6100000000000003        3.2100000000000000        7.2463656710083110E-004   7.7436623644987481E-005
   3.1415926535897931        5.6100000000000003        3.6099999999999999       -7.8757371942377605E-004   6.8262368270192775E-005
   3.1415926535897931        5.6100000000000003        4.0099999999999998       -1.6534765564527984E-003   6.6749709111535910E-005
   3.1415926535897931        5.6100000000000003        4.4100000000000001       -2.1445644557481713E-003   7.1760564964949177E-005
   3.1415926535897931        5.6100000000000003        4.8100000000000005       -2.2210492982558802E-003   6.9733019685590361E-005
   3.1415926535897931        5.6100000000000003        5.2100000000000000       -2.1628183295180990E-003   6.9775355456960566E-005
   3.1415926535897931        5.6100000000000003        5.6100000000000003       -1.9535236277641219E-003   6.9052251581411603E-005
   3.1415926535897931        5.6100000000000003        6.0099999999999998       -1.7850361965562516E-003   7.0142923558510424E-005
   3.1415926535897931        5.6100000000000003        6.4100000000000001       -1.5342437144591008E-003   6.8438929228419171E-005
   3.1415926535897931        5.6100000000000003        6.8100000000000005       -1.1774633134860257E-003   7.8952100711470250E-005
   3.1415926535897931        5.6100000000000003        7.2100000000000000       -9.3091182256736761E-004   7.2487121955706993E-005
   3.1415926535897931        5.6100000000000003        7.6100000000000003       -7.1242494323413351E-004   7.0245435214109938E-005
   3.1415926535897931        5.6100000000000003        8.0099999999999998       -5.5152467166330143E-004   6.6863044773186691E-005
   3.1415926535897931        5.6100000000000003        8.4100000000000001       -4.8568164376885166E-004   7.0111658155420253E-005
   3.1415926535897931        5.6100000000000003        8.8100000000000005       -2.6716423550660946E-004   7.7073980987228148E-005
   3.1415926535897931        5.6100000000000003        9.2100000000000009       -2.9924743996294020E-004   6.8081556038082291E-005
   3.1415926535897931        5.6100000000000003        9.6100000000000012       -3.5384451709484949E-004   7.4119001550982338E-005
   3.1415926535897931        5.6100000000000003        10.010000000000000       -1.4493054809323861E-004   6.7120915747680330E-005
   3.1415926535897931        6.0099999999999998        1.0000000000000000E-002   6.1807124022115927E-005   8.2912324403025884E-007
   3.1415926535897931        6.0099999999999998       0.41000000000000003        2.4880416336404278E-003   2.8338552927601500E-005
   3.1415926535897931        6.0099999999999998       0.81000000000000005        4.9589027045640714E-003   4.8495336766592019E-005
   3.1415926535897931        6.0099999999999998        1.2100000000000002        7.2935384819393673E-003   6.0096633766727407E-005
   3.1415926535897931        6.0099999999999998        1.6100000000000001        8.8439402190727441E-003   6.8173309546393129E-005
   3.1415926535897931        6.0099999999999998        2.0099999999999998        9.2485266176587887E-003   7.7875059439995483E-005
   3.1415926535897931        6.0099999999999998        2.4100000000000001        7.7329445668561430E-003   7.3103820470475327E-005
   3.1415926535897931        6.0099999999999998        2.8100000000000001        4.0954217437973494E-003   7.3184915091845625E-005
   3.1415926535897931        6.0099999999999998        3.2100000000000000        9.6800241768493431E-004   7.4633385835711784E-005
   3.1415926535897931        6.0099999999999998        3.6099999999999999       -5.2249079230756300E-004   7.7934765281959063E-005
   3.1415926535897931        6.0099999999999998        4.0099999999999998       -1.5548705906866173E-003   7.3854294440397344E-005
   3.1415926535897931        6.0099999999999998        4.4100000000000001       -2.2442525381415755E-003   6.8781164559245886E-005
   3.1415926535897931        6.0099999999999998        4.8100000000000005       -2.3479555338233754E-003   7.0941432839673402E-005
   3.1415926535897931        6.0099999999999998        5.2100000000000000       -2.4196290788542460E-003   7.5261754154427556E-005
   3.1415926535897931        6.0099999999999998        5.6100000000000003       -2.4480827638842136E-003   7.5431678702671135E-005
   3.1415926535897931        6.0099999999999998        6.0099999999999998       -2.0493582425888351E-003   7.1658131674535679E-005
   3.1415926535897931        6.0099999999999998        6.4100000000000001       -1.7813524193215963E-003   7.2935677620602864E-005
   3.1415926535897931        6.0099999999999998        6.8100000000000005       -1.3848915014188809E-003   7.3238261324199604E-005
   3.1415926535897931        6.0099999999999998        7.2100000000000000       -1.2556634673931062E-003   7.2178390037557820E-005
   3.1415926535897931        6.0099999999999998        7.6100000000000003       -9.9230837382137177E-004   7.2179911814302774E-005
   3.1415926535897931        6.0099999999999998        8.0099999999999998       -6.7625854903659234E-004   8.1813378819461244E-005
   3.1415926535897931        6.0099999999999998        8.4100000000000001       -5.2209897294995674E-004   7.8177776241213851E-005
   3.1415926535897931        6.0099999999999998        8.8100000000000005       -5.5748848981366486E-004   7.2954459835949422E-005
   3.1415926535897931        6.0099999999999998        9.2100000000000009       -3.8491776469984726E-004   7.7674926730486677E-005
   3.1415926535897931        6.0099999999999998        9.6100000000000012       -3.4186312941125762E-004   7.0550540804627650E-005
   3.1415926535897931        6.0099999999999998        10.010000000000000       -2.1888966516836291E-004   7.6966662908121308E-005
   3.1415926535897931        6.4100000000000001        1.0000000000000000E-002   4.2328564542039674E-005   9.0143115208471250E-007
   3.1415926535897931        6.4100000000000001       0.41000000000000003        1.8023752621357935E-003   3.2707269934801234E-005
   3.1415926535897931        6.4100000000000001       0.81000000000000005        3.7605249373056410E-003   4.8752462457546633E-005
   3.1415926535897931        6.4100000000000001        1.2100000000000002        5.6618524686745126E-003   5.9841132742616993E-005
   3.1415926535897931        6.4100000000000001        1.6100000000000001        7.4071784683303905E-003   6.7351050156504343E-005
   3.1415926535897931        6.4100000000000001        2.0099999999999998        8.5326351887096922E-003   7.3035101869550441E-005
   3.1415926535897931        6.4100000000000001        2.4100000000000001        7.5873370009461542E-003   8.0446480084375420E-005
   3.1415926535897931        6.4100000000000001        2.8100000000000001        4.9658021087079698E-003   7.3645987502475032E-005
   3.1415926535897931        6.4100000000000001        3.2100000000000000        1.6650511312504002E-003   7.6589354625473756E-005
   3.1415926535897931        6.4100000000000001        3.6099999999999999       -3.8634367103634616E-004   8.4886686133878826E-005
   3.1415926535897931        6.4100000000000001        4.0099999999999998       -1.4785736991698144E-003   7.6595024730434302E-005
   3.1415926535897931        6.4100000000000001        4.4100000000000001       -2.4568755247571321E-003   7.8561493434720284E-005
   3.1415926535897931        6.4100000000000001        4.8100000000000005       -2.6740081469806567E-003   7.9293741029235791E-005
   3.1415926535897931        6.4100000000000001        5.2100000000000000       -2.6391619402869547E-003   7.5734305769591210E-005
   3.1415926535897931        6.4100000000000001        5.6100000000000003       -2.6226990246964598E-003   7.4734491528721838E-005
   3.1415926535897931        6.4100000000000001        6.0099999999999998       -2.4645585673890411E-003   7.6880210887475433E-005
   3.1415926535897931        6.4100000000000001        6.4100000000000001       -1.9999146660699793E-003   7.7814984980567985E-005
   3.1415926535897931        6.4100000000000001        6.8100000000000005       -1.6980050789330364E-003   7.6663984608220823E-005
   3.1415926535897931        6.4100000000000001        7.2100000000000000       -1.3902618742934177E-003   7.3633947626635898E-005
   3.1415926535897931        6.4100000000000001        7.6100000000000003       -1.1862324351159484E-003   7.9499867244051724E-005
   3.1415926535897931        6.4100000000000001        8.0099999999999998       -9.7090386015922787E-004   8.0240817770264636E-005
   3.1415926535897931        6.4100000000000001        8.4100000000000001       -7.1832618921064805E-004   7.8910617682318706E-005
   3.1415926535897931        6.4100000000000001        8.8100000000000005       -6.5098339764185233E-004   8.0617728418099185E-005
   3.1415926535897931        6.4100000000000001        9.2100000000000009       -4.4127355989532563E-004   7.5573142011355857E-005
   3.1415926535897931        6.4100000000000001        9.6100000000000012       -3.9684057430050361E-004   7.5510026018914413E-005
   3.1415926535897931        6.4100000000000001        10.010000000000000       -3.9826190988968287E-004   7.8400055046908080E-005
   3.1415926535897931        6.8100000000000005        1.0000000000000000E-002   3.1004967045754242E-005   9.3124913233646553E-007
   3.1415926535897931        6.8100000000000005       0.41000000000000003        1.2372016710473761E-003   2.9617311501699219E-005
   3.1415926535897931        6.8100000000000005       0.81000000000000005        2.6190551567054909E-003   5.5446316513234788E-005
   3.1415926535897931        6.8100000000000005        1.2100000000000002        4.2528362634341324E-003   6.2923782920849402E-005
   3.1415926535897931        6.8100000000000005        1.6100000000000001        5.5670490747535334E-003   7.5216266910362091E-005
   3.1415926535897931        6.8100000000000005        2.0099999999999998        6.9677964089792498E-003   7.9125501715806743E-005
   3.1415926535897931        6.8100000000000005        2.4100000000000001        7.0972728791894764E-003   8.3422229323775710E-005
   3.1415926535897931        6.8100000000000005        2.8100000000000001        5.6731881616749668E-003   8.0389031365824386E-005
   3.1415926535897931        6.8100000000000005        3.2100000000000000        2.5130708113528682E-003   7.8627720285606012E-005
   3.1415926535897931        6.8100000000000005        3.6099999999999999       -6.9230873337923477E-005   7.8721479396034894E-005
   3.1415926535897931        6.8100000000000005        4.0099999999999998       -1.4634214250745026E-003   8.1423831816799491E-005
   3.1415926535897931        6.8100000000000005        4.4100000000000001       -2.1366333612404965E-003   7.9748956778862243E-005
   3.1415926535897931        6.8100000000000005        4.8100000000000005       -2.6098795022565049E-003   8.3972090952189372E-005
   3.1415926535897931        6.8100000000000005        5.2100000000000000       -2.7828070092608221E-003   7.4881352198024031E-005
   3.1415926535897931        6.8100000000000005        5.6100000000000003       -2.9292406937225222E-003   7.1610183470189630E-005
   3.1415926535897931        6.8100000000000005        6.0099999999999998       -2.6793904622065276E-003   7.2606833806198974E-005
   3.1415926535897931        6.8100000000000005        6.4100000000000001       -2.3761552816338677E-003   7.7091765251394802E-005
   3.1415926535897931        6.8100000000000005        6.8100000000000005       -1.9101283627011867E-003   8.0327520485874525E-005
   3.1415926535897931        6.8100000000000005        7.2100000000000000       -1.6315781119482682E-003   7.7122391550477450E-005
   3.1415926535897931        6.8100000000000005        7.6100000000000003       -1.4048784765524880E-003   8.0743682534234137E-005
   3.1415926535897931        6.8100000000000005        8.0099999999999998       -1.0704438163345533E-003   7.6839877015638376E-005
   3.1415926535897931        6.8100000000000005        8.4100000000000001       -1.0153667867383220E-003   8.0968402182911054E-005
   3.1415926535897931        6.8100000000000005        8.8100000000000005       -5.0798339085068314E-004   8.6614317814588714E-005
   3.1415926535897931        6.8100000000000005        9.2100000000000009       -5.6715194722782569E-004   7.8216419533954138E-005
   3.1415926535897931        6.8100000000000005        9.6100000000000012       -4.3968962208538857E-004   8.6356985428545971E-005
   3.1415926535897931        6.8100000000000005        10.010000000000000       -2.3089117256307870E-004   8.5767733083893727E-005
   3.1415926535897931        7.2100000000000000        1.0000000000000000E-002   1.7911636880403902E-005   9.2028549662859925E-007
   3.1415926535897931        7.2100000000000000       0.41000000000000003        7.3853750632856452E-004   3.0238422894126741E-005
   3.1415926535897931        7.2100000000000000       0.81000000000000005        1.6205586665531658E-003   5.3300319302505058E-005
   3.1415926535897931        7.2100000000000000        1.2100000000000002        2.8606765052607134E-003   6.5199250573656886E-005
   3.1415926535897931        7.2100000000000000        1.6100000000000001        4.0861262421316401E-003   7.5505093115753135E-005
   3.1415926535897931        7.2100000000000000        2.0099999999999998        5.7222428625870753E-003   7.5620684261605884E-005
   3.1415926535897931        7.2100000000000000        2.4100000000000001        6.3906583260707880E-003   7.7962862541284866E-005
   3.1415926535897931        7.2100000000000000        2.8100000000000001        5.8032948743463111E-003   7.9536141715150132E-005
   3.1415926535897931        7.2100000000000000        3.2100000000000000        3.4166325830026012E-003   8.8147976392246766E-005
   3.1415926535897931        7.2100000000000000        3.6099999999999999        3.5966341261480634E-004   7.9721436019846847E-005
   3.1415926535897931        7.2100000000000000        4.0099999999999998       -1.2110800731133457E-003   7.8397936136908905E-005
   3.1415926535897931        7.2100000000000000        4.4100000000000001       -2.2695403053979682E-003   8.1896664602201550E-005
   3.1415926535897931        7.2100000000000000        4.8100000000000005       -2.5811374910848540E-003   7.6905397066872651E-005
   3.1415926535897931        7.2100000000000000        5.2100000000000000       -2.9214332305873346E-003   8.7668542652413715E-005
   3.1415926535897931        7.2100000000000000        5.6100000000000003       -3.0415726170866229E-003   8.7075208370110245E-005
   3.1415926535897931        7.2100000000000000        6.0099999999999998       -2.9294589908194601E-003   8.1850961653234824E-005
   3.1415926535897931        7.2100000000000000        6.4100000000000001       -2.6996830455237983E-003   8.1473335036874123E-005
   3.1415926535897931        7.2100000000000000        6.8100000000000005       -2.4188276582735053E-003   8.2184545484300983E-005
   3.1415926535897931        7.2100000000000000        7.2100000000000000       -1.8386854949910252E-003   8.1170755968700315E-005
   3.1415926535897931        7.2100000000000000        7.6100000000000003       -1.7137797648331598E-003   8.0835256211153497E-005
   3.1415926535897931        7.2100000000000000        8.0099999999999998       -1.2542196922887240E-003   8.5487756047679476E-005
   3.1415926535897931        7.2100000000000000        8.4100000000000001       -9.2820584426772657E-004   8.1646745884490793E-005
   3.1415926535897931        7.2100000000000000        8.8100000000000005       -9.0033292114585935E-004   1.0151090003602414E-004
   3.1415926535897931        7.2100000000000000        9.2100000000000009       -6.5084131392341123E-004   9.3189303171593846E-005
   3.1415926535897931        7.2100000000000000        9.6100000000000012       -5.3521447577952938E-004   8.6800926219875139E-005
   3.1415926535897931        7.2100000000000000        10.010000000000000       -3.7072292047609582E-004   8.2044016175039853E-005
   3.1415926535897931        7.6100000000000003        1.0000000000000000E-002   7.6722666474795604E-006   9.4355181613468509E-007
   3.1415926535897931        7.6100000000000003       0.41000000000000003        2.9919278285542327E-004   3.4776230711176950E-005
   3.1415926535897931        7.6100000000000003       0.81000000000000005        8.7720794393675826E-004   5.8678126086829016E-005
   3.1415926535897931        7.6100000000000003        1.2100000000000002        1.6628337455588935E-003   6.6615335837542263E-005
   3.1415926535897931        7.6100000000000003        1.6100000000000001        2.8556118126311417E-003   8.4088062505247328E-005
   3.1415926535897931        7.6100000000000003        2.0099999999999998        3.9646158757714505E-003   8.5865046139377819E-005
   3.1415926535897931        7.6100000000000003        2.4100000000000001        5.2207664380902810E-003   8.2874676730709075E-005
   3.1415926535897931        7.6100000000000003        2.8100000000000001        5.4182339107953026E-003   8.5375454730054380E-005
   3.1415926535897931        7.6100000000000003        3.2100000000000000        4.1160514855012017E-003   9.0029512411428882E-005
   3.1415926535897931        7.6100000000000003        3.6099999999999999        1.0640170726606557E-003   1.0266315973790579E-004
   3.1415926535897931        7.6100000000000003        4.0099999999999998       -1.0820736905900561E-003   8.3145832434338506E-005
   3.1415926535897931        7.6100000000000003        4.4100000000000001       -2.1071614338101247E-003   7.9157843667584742E-005
   3.1415926535897931        7.6100000000000003        4.8100000000000005       -2.6939542778863334E-003   7.8758386199580488E-005
   3.1415926535897931        7.6100000000000003        5.2100000000000000       -3.0633683841055784E-003   8.1975598747680885E-005
   3.1415926535897931        7.6100000000000003        5.6100000000000003       -3.1928775481060785E-003   9.0308997477239034E-005
   3.1415926535897931        7.6100000000000003        6.0099999999999998       -3.1684313421449636E-003   8.0748297115157029E-005
   3.1415926535897931        7.6100000000000003        6.4100000000000001       -2.9802096906412895E-003   8.5252234909409243E-005
   3.1415926535897931        7.6100000000000003        6.8100000000000005       -2.3818379264371405E-003   8.3896945224998015E-005
   3.1415926535897931        7.6100000000000003        7.2100000000000000       -2.1411145595416578E-003   7.8747060518978592E-005
   3.1415926535897931        7.6100000000000003        7.6100000000000003       -1.8517531649413165E-003   9.5597917390718241E-005
   3.1415926535897931        7.6100000000000003        8.0099999999999998       -1.3997091462185302E-003   8.1538380488582973E-005
   3.1415926535897931        7.6100000000000003        8.4100000000000001       -1.1814017433871944E-003   8.4605354101849981E-005
   3.1415926535897931        7.6100000000000003        8.8100000000000005       -8.7875400852595472E-004   8.5066510040243671E-005
   3.1415926535897931        7.6100000000000003        9.2100000000000009       -6.8982976106193048E-004   8.7232772741998869E-005
   3.1415926535897931        7.6100000000000003        9.6100000000000012       -6.2280797247409720E-004   8.6485347485485667E-005
   3.1415926535897931        7.6100000000000003        10.010000000000000       -4.7135083667009827E-004   8.6215336298678521E-005
   3.1415926535897931        8.0099999999999998        1.0000000000000000E-002   1.5645839296916111E-006   1.0091512373915275E-006
   3.1415926535897931        8.0099999999999998       0.41000000000000003        7.4179494816783531E-005   3.5259899046988240E-005
   3.1415926535897931        8.0099999999999998       0.81000000000000005        3.0513352584711072E-004   5.8557070832111174E-005
   3.1415926535897931        8.0099999999999998        1.2100000000000002        8.3164496583089549E-004   7.1952482335156575E-005
   3.1415926535897931        8.0099999999999998        1.6100000000000001        1.6522248127678230E-003   7.7905890365232477E-005
   3.1415926535897931        8.0099999999999998        2.0099999999999998        2.6722303487173274E-003   8.3440752043424470E-005
   3.1415926535897931        8.0099999999999998        2.4100000000000001        3.9216978854024562E-003   8.3617175420431269E-005
   3.1415926535897931        8.0099999999999998        2.8100000000000001        4.7678754061376231E-003   8.8548659735228341E-005
   3.1415926535897931        8.0099999999999998        3.2100000000000000        3.9569394867445115E-003   8.7906182992447836E-005
   3.1415926535897931        8.0099999999999998        3.6099999999999999        1.9874756651254333E-003   9.4247847376581630E-005
   3.1415926535897931        8.0099999999999998        4.0099999999999998       -6.2330951188862562E-004   9.4073324585789960E-005
   3.1415926535897931        8.0099999999999998        4.4100000000000001       -2.0061245563488929E-003   9.1450727365587669E-005
   3.1415926535897931        8.0099999999999998        4.8100000000000005       -2.5913490467200173E-003   8.4031735748323630E-005
   3.1415926535897931        8.0099999999999998        5.2100000000000000       -3.0181910290442765E-003   8.9479496293775541E-005
   3.1415926535897931        8.0099999999999998        5.6100000000000003       -3.3025988803476116E-003   8.1915058224824353E-005
   3.1415926535897931        8.0099999999999998        6.0099999999999998       -3.3168101866913558E-003   8.8718368701680067E-005
   3.1415926535897931        8.0099999999999998        6.4100000000000001       -3.0859461009165394E-003   8.9179601500856347E-005
   3.1415926535897931        8.0099999999999998        6.8100000000000005       -2.7051054213707371E-003   8.6033821239013311E-005
   3.1415926535897931        8.0099999999999998        7.2100000000000000       -2.3302485389807104E-003   8.5994273246251543E-005
   3.1415926535897931        8.0099999999999998        7.6100000000000003       -2.0967862203913764E-003   8.5907184704784592E-005
   3.1415926535897931        8.0099999999999998        8.0099999999999998       -1.8876695056380681E-003   8.6931532884208560E-005
   3.1415926535897931        8.0099999999999998        8.4100000000000001       -1.4505395883198302E-003   8.8502005469340042E-005
   3.1415926535897931        8.0099999999999998        8.8100000000000005       -1.0725739201193933E-003   8.2928883151452674E-005
   3.1415926535897931        8.0099999999999998        9.2100000000000009       -8.0741559401991791E-004   8.9839967470916373E-005
   3.1415926535897931        8.0099999999999998        9.6100000000000012       -8.0816706317322331E-004   1.0481009877963795E-004
   3.1415926535897931        8.0099999999999998        10.010000000000000       -5.8651563228026300E-004   9.1913338904270193E-005
   3.1415926535897931        8.4100000000000001        1.0000000000000000E-002  -5.1171761496454532E-006   9.6009908462869346E-007
   3.1415926535897931        8.4100000000000001       0.41000000000000003       -2.2719726115251411E-004   3.6166295845166323E-005
   3.1415926535897931        8.4100000000000001       0.81000000000000005       -2.8948793367599779E-004   5.8846555399465383E-005
   3.1415926535897931        8.4100000000000001        1.2100000000000002       -1.7159997780934918E-004   7.5021689231447115E-005
   3.1415926535897931        8.4100000000000001        1.6100000000000001        3.8613074852563269E-004   9.1773041443358907E-005
   3.1415926535897931        8.4100000000000001        2.0099999999999998        1.2558742006289797E-003   8.9317990795676513E-005
   3.1415926535897931        8.4100000000000001        2.4100000000000001        2.3564543929442271E-003   8.7584425823969219E-005
   3.1415926535897931        8.4100000000000001        2.8100000000000001        3.3896283195321134E-003   8.4757940654974311E-005
   3.1415926535897931        8.4100000000000001        3.2100000000000000        3.7789770544887553E-003   1.0497779655393712E-004
   3.1415926535897931        8.4100000000000001        3.6099999999999999        2.5173793455689564E-003   8.7911936336066725E-005
   3.1415926535897931        8.4100000000000001        4.0099999999999998        2.4075484484704365E-004   8.3655073534835730E-005
   3.1415926535897931        8.4100000000000001        4.4100000000000001       -1.8713098370889835E-003   9.0518200572417510E-005
   3.1415926535897931        8.4100000000000001        4.8100000000000005       -2.6956575691075295E-003   9.0553995517310120E-005
   3.1415926535897931        8.4100000000000001        5.2100000000000000       -3.1361693786150723E-003   9.4596950593683793E-005
   3.1415926535897931        8.4100000000000001        5.6100000000000003       -3.3191748517256742E-003   9.1421407849008937E-005
   3.1415926535897931        8.4100000000000001        6.0099999999999998       -3.4093610362541916E-003   9.0413372156592276E-005
   3.1415926535897931        8.4100000000000001        6.4100000000000001       -3.2744883348157002E-003   9.0473825014681449E-005
   3.1415926535897931        8.4100000000000001        6.8100000000000005       -3.0009294653247083E-003   9.0005457572082739E-005
   3.1415926535897931        8.4100000000000001        7.2100000000000000       -2.8191416034290904E-003   9.1365932031084950E-005
   3.1415926535897931        8.4100000000000001        7.6100000000000003       -2.2491823139529688E-003   9.3592161036101860E-005
   3.1415926535897931        8.4100000000000001        8.0099999999999998       -1.8656610293097452E-003   8.8252576093524848E-005
   3.1415926535897931        8.4100000000000001        8.4100000000000001       -1.5058373436060437E-003   9.1708675916434947E-005
   3.1415926535897931        8.4100000000000001        8.8100000000000005       -1.1556000378761704E-003   9.9074349035692296E-005
   3.1415926535897931        8.4100000000000001        9.2100000000000009       -1.0632618585987301E-003   9.9803948680844107E-005
   3.1415926535897931        8.4100000000000001        9.6100000000000012       -7.1626780677662492E-004   9.5714747822604255E-005
   3.1415926535897931        8.4100000000000001        10.010000000000000       -6.4589998459433555E-004   9.3550412404956021E-005
   3.1415926535897931        8.8100000000000005        1.0000000000000000E-002  -8.9469744139038421E-006   1.0128479126646420E-006
   3.1415926535897931        8.8100000000000005       0.41000000000000003       -4.9200588287949890E-004   3.8700723995456826E-005
   3.1415926535897931        8.8100000000000005       0.81000000000000005       -6.1435574020671853E-004   5.9796874140801771E-005
   3.1415926535897931        8.8100000000000005        1.2100000000000002       -6.0501003524479873E-004   7.2422373136150821E-005
   3.1415926535897931        8.8100000000000005        1.6100000000000001       -4.2135766920347006E-004   8.2178942424703148E-005
   3.1415926535897931        8.8100000000000005        2.0099999999999998        2.4798896737653368E-004   8.8152906749813356E-005
   3.1415926535897931        8.8100000000000005        2.4100000000000001        1.2594596442061512E-003   9.2146511184917429E-005
   3.1415926535897931        8.8100000000000005        2.8100000000000001        2.2794165319714220E-003   8.7854463053357434E-005
   3.1415926535897931        8.8100000000000005        3.2100000000000000        3.1131448268452936E-003   9.9971604627528460E-005
   3.1415926535897931        8.8100000000000005        3.6099999999999999        2.8613464204501169E-003   9.1428476654568022E-005
   3.1415926535897931        8.8100000000000005        4.0099999999999998        7.5767066433569637E-004   9.1626617889879473E-005
   3.1415926535897931        8.8100000000000005        4.4100000000000001       -1.6076651459890974E-003   9.0687485394812690E-005
   3.1415926535897931        8.8100000000000005        4.8100000000000005       -2.6248879820010176E-003   9.1386257257177457E-005
   3.1415926535897931        8.8100000000000005        5.2100000000000000       -3.0088050095571665E-003   9.4045338881834214E-005
   3.1415926535897931        8.8100000000000005        5.6100000000000003       -3.4324759766726715E-003   9.2952130332525195E-005
   3.1415926535897931        8.8100000000000005        6.0099999999999998       -3.5881992673244887E-003   8.8413625082308555E-005
   3.1415926535897931        8.8100000000000005        6.4100000000000001       -3.4703169047015895E-003   8.7008982370432916E-005
   3.1415926535897931        8.8100000000000005        6.8100000000000005       -3.3758844783568741E-003   1.0125901681054706E-004
   3.1415926535897931        8.8100000000000005        7.2100000000000000       -3.0540849541523408E-003   9.4158926000701345E-005
   3.1415926535897931        8.8100000000000005        7.6100000000000003       -2.5885906030158703E-003   9.0285681965239915E-005
   3.1415926535897931        8.8100000000000005        8.0099999999999998       -2.1137541201926287E-003   9.4280310195822193E-005
   3.1415926535897931        8.8100000000000005        8.4100000000000001       -1.6482157405859153E-003   1.0135663133354860E-004
   3.1415926535897931        8.8100000000000005        8.8100000000000005       -1.4087490990052970E-003   9.1338714141163494E-005
   3.1415926535897931        8.8100000000000005        9.2100000000000009       -1.4365107789283565E-003   9.8528199262920945E-005
   3.1415926535897931        8.8100000000000005        9.6100000000000012       -1.1191108147912241E-003   9.6861627601068845E-005
   3.1415926535897931        8.8100000000000005        10.010000000000000       -8.3796326474046409E-004   9.3308583036226362E-005
   3.1415926535897931        9.2100000000000009        1.0000000000000000E-002  -1.1372354082376013E-005   9.8947649070307807E-007
   3.1415926535897931        9.2100000000000009       0.41000000000000003       -4.8216241085240907E-004   3.7322823541914431E-005
   3.1415926535897931        9.2100000000000009       0.81000000000000005       -9.2861916099001417E-004   6.2104536287518070E-005
   3.1415926535897931        9.2100000000000009        1.2100000000000002       -1.0752536401158171E-003   7.6789770280115543E-005
   3.1415926535897931        9.2100000000000009        1.6100000000000001       -1.3623910938321991E-003   9.1576746498056233E-005
   3.1415926535897931        9.2100000000000009        2.0099999999999998       -6.2066058081085230E-004   8.9492466668383776E-005
   3.1415926535897931        9.2100000000000009        2.4100000000000001        5.3135026129512344E-005   9.6269805622845977E-005
   3.1415926535897931        9.2100000000000009        2.8100000000000001        1.1731899847854663E-003   9.6559218709375055E-005
   3.1415926535897931        9.2100000000000009        3.2100000000000000        2.0360909996105397E-003   9.9333135413891396E-005
   3.1415926535897931        9.2100000000000009        3.6099999999999999        2.2328244939534502E-003   9.5997946561969007E-005
   3.1415926535897931        9.2100000000000009        4.0099999999999998        1.5110831232305192E-003   9.6160177354684935E-005
   3.1415926535897931        9.2100000000000009        4.4100000000000001       -7.8975674187607432E-004   1.0448578720133229E-004
   3.1415926535897931        9.2100000000000009        4.8100000000000005       -2.4425510563539309E-003   1.0110078316264898E-004
   3.1415926535897931        9.2100000000000009        5.2100000000000000       -3.1037254140533692E-003   9.7499177252448704E-005
   3.1415926535897931        9.2100000000000009        5.6100000000000003       -3.3796254436222108E-003   9.1753457932960351E-005
   3.1415926535897931        9.2100000000000009        6.0099999999999998       -3.5834548092566160E-003   9.4871731056532605E-005
   3.1415926535897931        9.2100000000000009        6.4100000000000001       -3.6603139197662845E-003   9.3834286851256354E-005
   3.1415926535897931        9.2100000000000009        6.8100000000000005       -3.5231698009750793E-003   1.0020839527192188E-004
   3.1415926535897931        9.2100000000000009        7.2100000000000000       -3.3350579537939798E-003   9.4561241818189270E-005
   3.1415926535897931        9.2100000000000009        7.6100000000000003       -2.9116600397215324E-003   9.4672135143588815E-005
   3.1415926535897931        9.2100000000000009        8.0099999999999998       -2.6516191181017367E-003   9.4728862672476319E-005
   3.1415926535897931        9.2100000000000009        8.4100000000000001       -2.1217729222241530E-003   9.6156650788963794E-005
   3.1415926535897931        9.2100000000000009        8.8100000000000005       -1.7279489413484679E-003   8.9942554747197195E-005
   3.1415926535897931        9.2100000000000009        9.2100000000000009       -1.3473684536276734E-003   9.9358581210679743E-005
   3.1415926535897931        9.2100000000000009        9.6100000000000012       -1.0950327569416818E-003   9.8533384676691854E-005
   3.1415926535897931        9.2100000000000009        10.010000000000000       -8.8037884130566936E-004   9.5881506504416343E-005
   3.1415926535897931        9.6100000000000012        1.0000000000000000E-002  -1.5311376810756994E-005   1.0189762299645598E-006
   3.1415926535897931        9.6100000000000012       0.41000000000000003       -6.0449781358427326E-004   3.7310303867609135E-005
   3.1415926535897931        9.6100000000000012       0.81000000000000005       -1.1224834856010562E-003   6.7240385621801174E-005
   3.1415926535897931        9.6100000000000012        1.2100000000000002       -1.6061020797692690E-003   8.5929368264109281E-005
   3.1415926535897931        9.6100000000000012        1.6100000000000001       -1.6705946668711127E-003   8.7934695851566948E-005
   3.1415926535897931        9.6100000000000012        2.0099999999999998       -1.5389506088397818E-003   1.0169325611900749E-004
   3.1415926535897931        9.6100000000000012        2.4100000000000001       -8.1742264765409934E-004   9.4696572119263575E-005
   3.1415926535897931        9.6100000000000012        2.8100000000000001        1.0792375308233628E-004   1.1131202553371586E-004
   3.1415926535897931        9.6100000000000012        3.2100000000000000        1.2230109298617784E-003   1.0348050534579600E-004
   3.1415926535897931        9.6100000000000012        3.6099999999999999        1.8651341867361986E-003   1.0236964708225259E-004
   3.1415926535897931        9.6100000000000012        4.0099999999999998        1.6038316997282558E-003   1.0069067315312161E-004
   3.1415926535897931        9.6100000000000012        4.4100000000000001       -8.6469643684690810E-005   1.0134808812777178E-004
   3.1415926535897931        9.6100000000000012        4.8100000000000005       -2.1752705094412548E-003   9.8386185343397872E-005
   3.1415926535897931        9.6100000000000012        5.2100000000000000       -3.0002752117204738E-003   9.6850518079021763E-005
   3.1415926535897931        9.6100000000000012        5.6100000000000003       -3.2743524852204648E-003   9.5450690624951842E-005
   3.1415926535897931        9.6100000000000012        6.0099999999999998       -3.4810796405475926E-003   1.0007705580198303E-004
   3.1415926535897931        9.6100000000000012        6.4100000000000001       -3.6226968816602226E-003   9.7028149493567773E-005
   3.1415926535897931        9.6100000000000012        6.8100000000000005       -3.6636700824381977E-003   1.0225078035945122E-004
   3.1415926535897931        9.6100000000000012        7.2100000000000000       -3.4042590777604216E-003   9.6190039143829764E-005
   3.1415926535897931        9.6100000000000012        7.6100000000000003       -3.1540578832235707E-003   1.0082809176740894E-004
   3.1415926535897931        9.6100000000000012        8.0099999999999998       -2.5982012611514881E-003   9.5829035501906611E-005
   3.1415926535897931        9.6100000000000012        8.4100000000000001       -2.3736868766346133E-003   1.0051954892367682E-004
   3.1415926535897931        9.6100000000000012        8.8100000000000005       -2.0133377256220152E-003   9.4107312689998757E-005
   3.1415926535897931        9.6100000000000012        9.2100000000000009       -1.4998070337384469E-003   1.0180323883847267E-004
   3.1415926535897931        9.6100000000000012        9.6100000000000012       -1.1551455741855164E-003   9.9191966192972329E-005
   3.1415926535897931        9.6100000000000012        10.010000000000000       -9.4073677953735520E-004   1.0563546270656237E-004
   3.1415926535897931        10.010000000000000        1.0000000000000000E-002  -1.6441012359639741E-005   1.0565943541950370E-006
   3.1415926535897931        10.010000000000000       0.41000000000000003       -7.0231199888855114E-004   3.9473237011413933E-005
   3.1415926535897931        10.010000000000000       0.81000000000000005       -1.2818004363027574E-003   6.6451296425387076E-005
   3.1415926535897931        10.010000000000000        1.2100000000000002       -1.6184670884546268E-003   8.1907266303138829E-005
   3.1415926535897931        10.010000000000000        1.6100000000000001       -2.0441954031134549E-003   9.6569064212729389E-005
   3.1415926535897931        10.010000000000000        2.0099999999999998       -1.9902602850829917E-003   9.4863543788341535E-005
   3.1415926535897931        10.010000000000000        2.4100000000000001       -1.7045506375158205E-003   1.0305545571074869E-004
   3.1415926535897931        10.010000000000000        2.8100000000000001       -9.7136061768919894E-004   9.7820786093770598E-005
   3.1415926535897931        10.010000000000000        3.2100000000000000        1.6788136698761512E-004   9.6283882157582564E-005
   3.1415926535897931        10.010000000000000        3.6099999999999999        1.1471538829676288E-003   1.0219626429129396E-004
   3.1415926535897931        10.010000000000000        4.0099999999999998        1.5230523836128125E-003   1.0128666681239663E-004
   3.1415926535897931        10.010000000000000        4.4100000000000001        6.7454134490788358E-004   1.0151730494107361E-004
   3.1415926535897931        10.010000000000000        4.8100000000000005       -1.5721039507684879E-003   1.0602167406080585E-004
   3.1415926535897931        10.010000000000000        5.2100000000000000       -3.0108178991670839E-003   9.9664234189710105E-005
   3.1415926535897931        10.010000000000000        5.6100000000000003       -3.4834178573447333E-003   9.9284052442014022E-005
   3.1415926535897931        10.010000000000000        6.0099999999999998       -3.5027735820576914E-003   9.9456353842938678E-005
   3.1415926535897931        10.010000000000000        6.4100000000000001       -3.7711859621057464E-003   9.4263656046537721E-005
   3.1415926535897931        10.010000000000000        6.8100000000000005       -3.9130782424212363E-003   1.0857097919158572E-004
   3.1415926535897931        10.010000000000000        7.2100000000000000       -3.7051689179184899E-003   9.6857633357228410E-005
   3.1415926535897931        10.010000000000000        7.6100000000000003       -3.3774576799039187E-003   1.0056803199839316E-004
   3.1415926535897931        10.010000000000000        8.0099999999999998       -3.1959684172832522E-003   9.7296184197605978E-005
   3.1415926535897931        10.010000000000000        8.4100000000000001       -2.6110870800159741E-003   9.9884306307992393E-005
   3.1415926535897931        10.010000000000000        8.8100000000000005       -2.2458263848098335E-003   1.0198291819899365E-004
   3.1415926535897931        10.010000000000000        9.2100000000000009       -1.7672426541782713E-003   1.0007023488565056E-004
   3.1415926535897931        10.010000000000000        9.6100000000000012       -1.4889526187674422E-003   1.0773734524306218E-004
   3.1415926535897931        10.010000000000000        10.010000000000000       -1.2427984931777610E-003   1.0809883629924423E-004


==> anc/grid_T_gg.dat <==
 H.O. proton wave function with m=0.26GeV and beta=0.55GeV
 alpha_S=   0.35
 

	phi_(r,b)   		r[GeV^-1]		b[GeV^-1]		 	T_gg	     		error of T_gg
   0.0000000000000000        1.0000000000000000E-002   1.0000000000000000E-002   1.3351228256111625E-005   1.1609455420619545E-007
   0.0000000000000000        1.0000000000000000E-002  0.41000000000000003        1.0636051111815421E-005   6.6739444179905373E-007
   0.0000000000000000        1.0000000000000000E-002  0.81000000000000005        9.1848500835941295E-006   1.0199370589171244E-006
   0.0000000000000000        1.0000000000000000E-002   1.2100000000000002        8.1207677924765292E-006   1.3474453855049407E-006
   0.0000000000000000        1.0000000000000000E-002   1.6100000000000001        3.2964690364674085E-006   1.4360056981946058E-006
   0.0000000000000000        1.0000000000000000E-002   2.0099999999999998        6.7715993462113225E-006   1.4959586875277169E-006
   0.0000000000000000        1.0000000000000000E-002   2.4100000000000001        3.5998446891075834E-006   1.7998238965713157E-006
   0.0000000000000000        1.0000000000000000E-002   2.8100000000000001        2.7502828112369843E-006   1.7227812953371243E-006
   0.0000000000000000        1.0000000000000000E-002   3.2100000000000000        2.3813576336263708E-006   2.1083569894239228E-006
   0.0000000000000000        1.0000000000000000E-002   3.6099999999999999        2.9836176257762972E-006   1.8526642121840741E-006
   0.0000000000000000        1.0000000000000000E-002   4.0099999999999998        8.3835648678326016E-007   1.8285432280996937E-006
   0.0000000000000000        1.0000000000000000E-002   4.4100000000000001       -1.5061783783255514E-006   2.3848140820442165E-006
   0.0000000000000000        1.0000000000000000E-002   4.8100000000000005       -8.1765823251409894E-007   2.1789849978084471E-006
   0.0000000000000000        1.0000000000000000E-002   5.2100000000000000       -1.3528331149050120E-006   1.6434070040453184E-006
   0.0000000000000000        1.0000000000000000E-002   5.6100000000000003        4.8045922906707189E-007   2.4300116946558122E-006
   0.0000000000000000        1.0000000000000000E-002   6.0099999999999998        1.5138820696496607E-007   1.9918248412291304E-006
   0.0000000000000000        1.0000000000000000E-002   6.4100000000000001        3.5642963570879039E-008   1.9595971102892983E-006
   0.0000000000000000        1.0000000000000000E-002   6.8100000000000005        2.3040511273792801E-006   2.0583766877355815E-006
   0.0000000000000000        1.0000000000000000E-002   7.2100000000000000       -1.3771565557193935E-006   2.0731771711862674E-006
   0.0000000000000000        1.0000000000000000E-002   7.6100000000000003        1.1545395896180861E-006   2.3296434532099275E-006
   0.0000000000000000        1.0000000000000000E-002   8.0099999999999998        1.4118475159483608E-006   2.0420355927030200E-006
   0.0000000000000000        1.0000000000000000E-002   8.4100000000000001       -3.5589359522757739E-006   1.7970201261929728E-006
   0.0000000000000000        1.0000000000000000E-002   8.8100000000000005        1.0584343550470850E-006   2.0888481897528759E-006
   0.0000000000000000        1.0000000000000000E-002   9.2100000000000009       -2.4386028604363783E-006   2.2495281249643917E-006
   0.0000000000000000        1.0000000000000000E-002   9.6100000000000012        9.7355644219530806E-007   2.5751497450478807E-006
   0.0000000000000000        1.0000000000000000E-002   10.010000000000000        4.5896722879700749E-006   2.1937312112148407E-006
   0.0000000000000000       0.41000000000000003        1.0000000000000000E-002   1.2666650059660053E-002   3.1087425061529359E-005
   0.0000000000000000       0.41000000000000003       0.41000000000000003        1.1971685576642226E-002   3.5149733643489368E-005
   0.0000000000000000       0.41000000000000003       0.81000000000000005        1.0405606851860859E-002   3.3454860252501336E-005
   0.0000000000000000       0.41000000000000003        1.2100000000000002        8.4051264905655194E-003   3.8115228839406968E-005
   0.0000000000000000       0.41000000000000003        1.6100000000000001        6.6839763217520177E-003   4.8107289234177433E-005
   0.0000000000000000       0.41000000000000003        2.0099999999999998        5.0554714159396774E-003   5.0261757182248628E-005
   0.0000000000000000       0.41000000000000003        2.4100000000000001        3.8172073814631124E-003   4.6613720227794507E-005
   0.0000000000000000       0.41000000000000003        2.8100000000000001        2.8455676350492361E-003   4.9375474002897900E-005
   0.0000000000000000       0.41000000000000003        3.2100000000000000        2.1305934550646852E-003   5.1879909488089647E-005
   0.0000000000000000       0.41000000000000003        3.6099999999999999        1.5805607578130594E-003   5.4759562028339804E-005
   0.0000000000000000       0.41000000000000003        4.0099999999999998        1.2097605879764928E-003   5.0340103745977747E-005
   0.0000000000000000       0.41000000000000003        4.4100000000000001        7.9347321109933002E-004   5.9474495873217196E-005
   0.0000000000000000       0.41000000000000003        4.8100000000000005        6.6742502173593025E-004   5.4511982206093972E-005
   0.0000000000000000       0.41000000000000003        5.2100000000000000        3.3234669452596980E-004   6.5991477867697709E-005
   0.0000000000000000       0.41000000000000003        5.6100000000000003        3.1787971108616307E-004   6.0767818003178664E-005
   0.0000000000000000       0.41000000000000003        6.0099999999999998        2.7024983838088405E-004   5.2911808923046164E-005
   0.0000000000000000       0.41000000000000003        6.4100000000000001        2.7132140738659569E-004   5.6337006124531451E-005
   0.0000000000000000       0.41000000000000003        6.8100000000000005        1.9017682738218725E-004   6.0179169598688752E-005
   0.0000000000000000       0.41000000000000003        7.2100000000000000        1.1899426175203535E-004   5.7390188025040034E-005
   0.0000000000000000       0.41000000000000003        7.6100000000000003        5.8433018717985286E-005   5.8520782301313548E-005
   0.0000000000000000       0.41000000000000003        8.0099999999999998        4.2096164081415486E-005   6.1245953247182646E-005
   0.0000000000000000       0.41000000000000003        8.4100000000000001        2.9809115949658551E-005   5.6370740331914172E-005
   0.0000000000000000       0.41000000000000003        8.8100000000000005        5.1806640914813197E-005   5.3193053451902928E-005
   0.0000000000000000       0.41000000000000003        9.2100000000000009        5.4837935990349866E-005   5.5604479917678695E-005
   0.0000000000000000       0.41000000000000003        9.6100000000000012        3.9816801741454252E-005   5.4321302683961571E-005
   0.0000000000000000       0.41000000000000003        10.010000000000000        4.4430279721471605E-005   6.0517750990110875E-005
   0.0000000000000000       0.81000000000000005        1.0000000000000000E-002   3.6793652958914791E-002   7.0819225453791704E-005
   0.0000000000000000       0.81000000000000005       0.41000000000000003        3.4745617560698591E-002   6.8791927678203433E-005
   0.0000000000000000       0.81000000000000005       0.81000000000000005        3.0202655351211225E-002   5.9446790142866954E-005
   0.0000000000000000       0.81000000000000005        1.2100000000000002        2.4609397581382676E-002   6.1980043101526931E-005
   0.0000000000000000       0.81000000000000005        1.6100000000000001        1.9438045278523344E-002   7.3817374639454443E-005
   0.0000000000000000       0.81000000000000005        2.0099999999999998        1.4981642976409784E-002   7.6604382744100343E-005
   0.0000000000000000       0.81000000000000005        2.4100000000000001        1.1373861599742362E-002   7.8049592971623366E-005
   0.0000000000000000       0.81000000000000005        2.8100000000000001        8.5217460270853446E-003   7.5010734229828739E-005
   0.0000000000000000       0.81000000000000005        3.2100000000000000        6.4135396855271769E-003   8.0301110923674613E-005
   0.0000000000000000       0.81000000000000005        3.6099999999999999        4.8415156730090489E-003   8.6270292907262151E-005
   0.0000000000000000       0.81000000000000005        4.0099999999999998        3.7476343148323578E-003   8.6706135164354176E-005
   0.0000000000000000       0.81000000000000005        4.4100000000000001        2.6468962684646838E-003   8.3610261867300665E-005
   0.0000000000000000       0.81000000000000005        4.8100000000000005        2.0599109110886332E-003   8.8990018856720019E-005
   0.0000000000000000       0.81000000000000005        5.2100000000000000        1.5682101167258588E-003   8.6137570854596265E-005
   0.0000000000000000       0.81000000000000005        5.6100000000000003        1.2149978247243147E-003   9.5539693490014527E-005
   0.0000000000000000       0.81000000000000005        6.0099999999999998        9.2086091371595318E-004   8.1219938899153462E-005
   0.0000000000000000       0.81000000000000005        6.4100000000000001        5.8271193677088924E-004   9.6511671824600547E-005
   0.0000000000000000       0.81000000000000005        6.8100000000000005        6.0272654727908310E-004   8.1243852274060145E-005
   0.0000000000000000       0.81000000000000005        7.2100000000000000        4.7421494287638253E-004   8.7531373147703531E-005
   0.0000000000000000       0.81000000000000005        7.6100000000000003        4.0773319077688482E-004   9.0978646350542596E-005
   0.0000000000000000       0.81000000000000005        8.0099999999999998        3.0875647567538226E-004   9.1268230691151397E-005
   0.0000000000000000       0.81000000000000005        8.4100000000000001        1.5772596201322299E-004   9.2045298786445527E-005
   0.0000000000000000       0.81000000000000005        8.8100000000000005        2.3216074959622434E-004   8.8414598871850125E-005
   0.0000000000000000       0.81000000000000005        9.2100000000000009        9.4574010054596796E-005   8.7679569820163776E-005
   0.0000000000000000       0.81000000000000005        9.6100000000000012        9.3139062656329510E-005   1.0121971290924201E-004
   0.0000000000000000       0.81000000000000005        10.010000000000000        1.1339268079177572E-004   9.8329302383456829E-005
   0.0000000000000000        1.2100000000000002        1.0000000000000000E-002   6.5349210263315666E-002   1.2156070003173274E-004
   0.0000000000000000        1.2100000000000002       0.41000000000000003        6.2185702714361552E-002   1.2294565900480760E-004
   0.0000000000000000        1.2100000000000002       0.81000000000000005        5.3704556823368221E-002   1.0713075416167690E-004
   0.0000000000000000        1.2100000000000002        1.2100000000000002        4.3992316219714084E-002   8.9462250552048366E-005
   0.0000000000000000        1.2100000000000002        1.6100000000000001        3.4741408065305054E-002   8.8518966304468864E-005
   0.0000000000000000        1.2100000000000002        2.0099999999999998        2.6919290445380162E-002   8.1666046176348241E-005
   0.0000000000000000        1.2100000000000002        2.4100000000000001        2.0739438137275815E-002   1.0032410724751597E-004
   0.0000000000000000        1.2100000000000002        2.8100000000000001        1.5676488823382136E-002   8.5412630597378407E-005
   0.0000000000000000        1.2100000000000002        3.2100000000000000        1.2091729165294631E-002   9.3122009424215999E-005
   0.0000000000000000        1.2100000000000002        3.6099999999999999        8.9603247810402173E-003   9.8678299107129465E-005
   0.0000000000000000        1.2100000000000002        4.0099999999999998        6.8911831367240136E-003   1.1562983084629614E-004
   0.0000000000000000        1.2100000000000002        4.4100000000000001        5.2571236715334268E-003   9.9462598089508370E-005
   0.0000000000000000        1.2100000000000002        4.8100000000000005        3.9435776032534908E-003   1.0853495757252002E-004
   0.0000000000000000        1.2100000000000002        5.2100000000000000        2.8516485523888699E-003   1.0517444039129767E-004
   0.0000000000000000        1.2100000000000002        5.6100000000000003        2.2932670726164327E-003   1.0629191880453848E-004
   0.0000000000000000        1.2100000000000002        6.0099999999999998        1.7757060968673559E-003   1.0721136207374058E-004
   0.0000000000000000        1.2100000000000002        6.4100000000000001        1.4324951614387020E-003   1.1613153603761072E-004
   0.0000000000000000        1.2100000000000002        6.8100000000000005        1.3482405563530722E-003   1.0446048747785113E-004
   0.0000000000000000        1.2100000000000002        7.2100000000000000        9.8236620675209584E-004   1.1644105926906727E-004
   0.0000000000000000        1.2100000000000002        7.6100000000000003        8.0672725204189823E-004   1.0217801429900855E-004
   0.0000000000000000        1.2100000000000002        8.0099999999999998        7.8884401705629553E-004   1.2395489343114844E-004
   0.0000000000000000        1.2100000000000002        8.4100000000000001        3.0787755104265543E-004   1.1333491337429143E-004
   0.0000000000000000        1.2100000000000002        8.8100000000000005        5.4667998342098560E-004   1.1582809286653359E-004
   0.0000000000000000        1.2100000000000002        9.2100000000000009        2.6104438612428461E-004   1.2758132729720199E-004
   0.0000000000000000        1.2100000000000002        9.6100000000000012        4.1498139573336885E-004   1.2134696608376644E-004
   0.0000000000000000        1.2100000000000002        10.010000000000000        3.4291689970934595E-004   1.1842710417337196E-004
   0.0000000000000000        1.6100000000000001        1.0000000000000000E-002   9.5038927595400696E-002   1.7249219732140024E-004
   0.0000000000000000        1.6100000000000001       0.41000000000000003        9.0311650693040063E-002   1.6810780060929907E-004
   0.0000000000000000        1.6100000000000001       0.81000000000000005        7.8339892781463222E-002   1.4284240123382504E-004
   0.0000000000000000        1.6100000000000001        1.2100000000000002        6.4456588751150914E-002   1.2283669562656240E-004
   0.0000000000000000        1.6100000000000001        1.6100000000000001        5.0977411698172354E-002   9.9740567258714465E-005
   0.0000000000000000        1.6100000000000001        2.0099999999999998        3.9786271802148838E-002   9.4170016501011089E-005
   0.0000000000000000        1.6100000000000001        2.4100000000000001        3.1029638609140198E-002   1.1857892210082727E-004
   0.0000000000000000        1.6100000000000001        2.8100000000000001        2.3810700916289701E-002   1.1581172763170884E-004
   0.0000000000000000        1.6100000000000001        3.2100000000000000        1.8411259299040954E-002   1.2155583817686072E-004
   0.0000000000000000        1.6100000000000001        3.6099999999999999        1.4116454515242868E-002   1.0878188266830423E-004
   0.0000000000000000        1.6100000000000001        4.0099999999999998        1.0762904935543417E-002   1.3410498145920770E-004
   0.0000000000000000        1.6100000000000001        4.4100000000000001        8.4236715845610374E-003   1.1599747078328667E-004
   0.0000000000000000        1.6100000000000001        4.8100000000000005        6.4191555975738022E-003   1.1811392530719687E-004
   0.0000000000000000        1.6100000000000001        5.2100000000000000        4.9381755794365824E-003   1.4145725145976883E-004
   0.0000000000000000        1.6100000000000001        5.6100000000000003        3.8173119688446845E-003   1.2071045550519013E-004
   0.0000000000000000        1.6100000000000001        6.0099999999999998        3.0195109372938610E-003   1.1519315573000290E-004
   0.0000000000000000        1.6100000000000001        6.4100000000000001        2.3514806284703708E-003   1.4087258671178905E-004
   0.0000000000000000        1.6100000000000001        6.8100000000000005        1.7724762703078391E-003   1.3668576777572204E-004
   0.0000000000000000        1.6100000000000001        7.2100000000000000        1.5209719874776761E-003   1.2321270156449404E-004
   0.0000000000000000        1.6100000000000001        7.6100000000000003        1.1246893256591567E-003   1.5104351494731633E-004
   0.0000000000000000        1.6100000000000001        8.0099999999999998        1.0512265446336465E-003   1.2544365569025473E-004
   0.0000000000000000        1.6100000000000001        8.4100000000000001        8.8859244187486114E-004   1.2926847030365326E-004
   0.0000000000000000        1.6100000000000001        8.8100000000000005        6.9360418329073004E-004   1.3386216340037060E-004
   0.0000000000000000        1.6100000000000001        9.2100000000000009        5.7482292842038973E-004   1.3779856686210843E-004
   0.0000000000000000        1.6100000000000001        9.6100000000000012        3.8473515005742740E-004   1.4340496522859906E-004
   0.0000000000000000        1.6100000000000001        10.010000000000000        5.9970362584613429E-004   1.4751540032373380E-004
   0.0000000000000000        2.0099999999999998        1.0000000000000000E-002  0.12290492963503484        2.1307084221583342E-004
   0.0000000000000000        2.0099999999999998       0.41000000000000003       0.11694570134159470        2.1354225846439783E-004
   0.0000000000000000        2.0099999999999998       0.81000000000000005       0.10236675793771177        1.9515790372338015E-004
   0.0000000000000000        2.0099999999999998        1.2100000000000002        8.4875836831501766E-002   1.6025599971096249E-004
   0.0000000000000000        2.0099999999999998        1.6100000000000001        6.7377434501267749E-002   1.3466058380803673E-004
   0.0000000000000000        2.0099999999999998        2.0099999999999998        5.3240482578778142E-002   1.3549139260298125E-004
   0.0000000000000000        2.0099999999999998        2.4100000000000001        4.1167904719500888E-002   1.1802628584252272E-004
   0.0000000000000000        2.0099999999999998        2.8100000000000001        3.2226586664573009E-002   1.2507435884914851E-004
   0.0000000000000000        2.0099999999999998        3.2100000000000000        2.5159658410296385E-002   1.1638044541275153E-004
   0.0000000000000000        2.0099999999999998        3.6099999999999999        1.9567735819155292E-002   1.2815172353534092E-004
   0.0000000000000000        2.0099999999999998        4.0099999999999998        1.5094303905591772E-002   1.3141184450797107E-004
   0.0000000000000000        2.0099999999999998        4.4100000000000001        1.1723221667016533E-002   1.2787296668451741E-004
   0.0000000000000000        2.0099999999999998        4.8100000000000005        9.2997660991239392E-003   1.3063261410484059E-004
   0.0000000000000000        2.0099999999999998        5.2100000000000000        7.0414799273081016E-003   1.5125363862821713E-004
   0.0000000000000000        2.0099999999999998        5.6100000000000003        5.4492417236805145E-003   1.3764534120281377E-004
   0.0000000000000000        2.0099999999999998        6.0099999999999998        4.6334673619125213E-003   1.3711710436807754E-004
   0.0000000000000000        2.0099999999999998        6.4100000000000001        3.4324978471536594E-003   1.6038381370011326E-004
   0.0000000000000000        2.0099999999999998        6.8100000000000005        2.8901277250118324E-003   1.3728192111150668E-004
   0.0000000000000000        2.0099999999999998        7.2100000000000000        1.9131351753404139E-003   1.3297833666496618E-004
   0.0000000000000000        2.0099999999999998        7.6100000000000003        1.8355165973424974E-003   1.4811525581189948E-004
   0.0000000000000000        2.0099999999999998        8.0099999999999998        1.2907261603781208E-003   1.5641777582241882E-004
   0.0000000000000000        2.0099999999999998        8.4100000000000001        9.2720375164711546E-004   1.4647895007828592E-004
   0.0000000000000000        2.0099999999999998        8.8100000000000005        9.7187312530315766E-004   1.4011114274144510E-004
   0.0000000000000000        2.0099999999999998        9.2100000000000009        8.4123387877544059E-004   1.4950358363806615E-004
   0.0000000000000000        2.0099999999999998        9.6100000000000012        6.5192522745445233E-004   1.5394915127294389E-004
   0.0000000000000000        2.0099999999999998        10.010000000000000        5.4003747474403092E-004   1.3815283104229282E-004
   0.0000000000000000        2.4100000000000001        1.0000000000000000E-002  0.14781380494152149        2.7047120025584781E-004
   0.0000000000000000        2.4100000000000001       0.41000000000000003       0.14197536507479716        2.6412882229413239E-004
   0.0000000000000000        2.4100000000000001       0.81000000000000005       0.12606267017415759        2.3647346316873656E-004
   0.0000000000000000        2.4100000000000001        1.2100000000000002       0.10432241810193039        1.9425922952707363E-004
   0.0000000000000000        2.4100000000000001        1.6100000000000001        8.3579631037651078E-002   1.6509259517637328E-004
   0.0000000000000000        2.4100000000000001        2.0099999999999998        6.5997484713037555E-002   1.2931708649275149E-004
   0.0000000000000000        2.4100000000000001        2.4100000000000001        5.1930000240442961E-002   1.2486593375749547E-004
   0.0000000000000000        2.4100000000000001        2.8100000000000001        4.0892307883362358E-002   1.3482632353911987E-004
   0.0000000000000000        2.4100000000000001        3.2100000000000000        3.2222290200344970E-002   1.4385090400680824E-004
   0.0000000000000000        2.4100000000000001        3.6099999999999999        2.5668056555918518E-002   1.4229410497789921E-004
   0.0000000000000000        2.4100000000000001        4.0099999999999998        1.9889953277655033E-002   1.3073234284172842E-004
   0.0000000000000000        2.4100000000000001        4.4100000000000001        1.5728054947773264E-002   1.4126557169377244E-004
   0.0000000000000000        2.4100000000000001        4.8100000000000005        1.2516054827396927E-002   1.6663849444888165E-004
   0.0000000000000000        2.4100000000000001        5.2100000000000000        9.7660757789317411E-003   1.3367861106192093E-004
   0.0000000000000000        2.4100000000000001        5.6100000000000003        7.6233335722164725E-003   1.5748903390186273E-004
   0.0000000000000000        2.4100000000000001        6.0099999999999998        5.9785661346872269E-003   1.4574988940023570E-004
   0.0000000000000000        2.4100000000000001        6.4100000000000001        5.0021760671164249E-003   1.5888943451998957E-004
   0.0000000000000000        2.4100000000000001        6.8100000000000005        3.9296489187873544E-003   1.4871283147312167E-004
   0.0000000000000000        2.4100000000000001        7.2100000000000000        3.1447932881765455E-003   1.7264356565644925E-004
   0.0000000000000000        2.4100000000000001        7.6100000000000003        2.3688582106649197E-003   1.5427308881529327E-004
   0.0000000000000000        2.4100000000000001        8.0099999999999998        1.8906025910047008E-003   1.5936886802784343E-004
   0.0000000000000000        2.4100000000000001        8.4100000000000001        1.5751713402684278E-003   1.6449383726682956E-004
   0.0000000000000000        2.4100000000000001        8.8100000000000005        1.3886829318038518E-003   1.7027604099057079E-004
   0.0000000000000000        2.4100000000000001        9.2100000000000009        9.4192966717332059E-004   1.5559436200157881E-004
   0.0000000000000000        2.4100000000000001        9.6100000000000012        1.1697293738428948E-003   1.7511136329417511E-004
   0.0000000000000000        2.4100000000000001        10.010000000000000        7.9438749234819620E-004   1.4952742762147376E-004
   0.0000000000000000        2.8100000000000001        1.0000000000000000E-002  0.16912471168821205        2.9117619799108179E-004
   0.0000000000000000        2.8100000000000001       0.41000000000000003       0.16328136663842352        2.8365877593056530E-004
   0.0000000000000000        2.8100000000000001       0.81000000000000005       0.14533692669006509        2.5039082594976585E-004
   0.0000000000000000        2.8100000000000001        1.2100000000000002       0.12262294154651976        2.2316997510233238E-004
   0.0000000000000000        2.8100000000000001        1.6100000000000001        9.9434542733082054E-002   1.9746937068329008E-004
   0.0000000000000000        2.8100000000000001        2.0099999999999998        7.8823615595494681E-002   1.5263606705682016E-004
   0.0000000000000000        2.8100000000000001        2.4100000000000001        6.2431674404506761E-002   1.3300236067605544E-004
   0.0000000000000000        2.8100000000000001        2.8100000000000001        4.9346787592363127E-002   1.4202982397530897E-004
   0.0000000000000000        2.8100000000000001        3.2100000000000000        3.9343310648501335E-002   1.4090306599810344E-004
   0.0000000000000000        2.8100000000000001        3.6099999999999999        3.1263177307119333E-002   1.5317430087269601E-004
   0.0000000000000000        2.8100000000000001        4.0099999999999998        2.4977525020833835E-002   1.3543324818067102E-004
   0.0000000000000000        2.8100000000000001        4.4100000000000001        2.0203062663615379E-002   1.4455082795889520E-004
   0.0000000000000000        2.8100000000000001        4.8100000000000005        1.5564588047018487E-002   1.4411317040890706E-004
   0.0000000000000000        2.8100000000000001        5.2100000000000000        1.2796714572030484E-002   1.5770899900752444E-004
   0.0000000000000000        2.8100000000000001        5.6100000000000003        9.6811747231554356E-003   1.6243554208267673E-004
   0.0000000000000000        2.8100000000000001        6.0099999999999998        7.7961773854342414E-003   1.6464383390972186E-004
   0.0000000000000000        2.8100000000000001        6.4100000000000001        6.2723098865027421E-003   1.4710763500393369E-004
   0.0000000000000000        2.8100000000000001        6.8100000000000005        5.1398496580458090E-003   1.4571903985290189E-004
   0.0000000000000000        2.8100000000000001        7.2100000000000000        3.8434487450444122E-003   1.5744575369858673E-004
   0.0000000000000000        2.8100000000000001        7.6100000000000003        3.3124721124865968E-003   1.4543330449268423E-004
   0.0000000000000000        2.8100000000000001        8.0099999999999998        2.7956470071810896E-003   1.6474367233634420E-004
   0.0000000000000000        2.8100000000000001        8.4100000000000001        2.5863809333934681E-003   1.6410950371365299E-004
   0.0000000000000000        2.8100000000000001        8.8100000000000005        1.6782649589526220E-003   1.6856879276381113E-004
   0.0000000000000000        2.8100000000000001        9.2100000000000009        1.2804120349847973E-003   1.7494994272022847E-004
   0.0000000000000000        2.8100000000000001        9.6100000000000012        1.3474209913875688E-003   1.6048206063922770E-004
   0.0000000000000000        2.8100000000000001        10.010000000000000        1.1334476637653561E-003   1.5661044616537521E-004
   0.0000000000000000        3.2100000000000000        1.0000000000000000E-002  0.18576351518320744        3.4319023765815840E-004
   0.0000000000000000        3.2100000000000000       0.41000000000000003       0.18008574748307613        3.3485997680364932E-004
   0.0000000000000000        3.2100000000000000       0.81000000000000005       0.16294200759690566        2.8688986110255533E-004
   0.0000000000000000        3.2100000000000000        1.2100000000000002       0.13891226859912945        2.6969939943596280E-004
   0.0000000000000000        3.2100000000000000        1.6100000000000001       0.11407635929357385        2.2477511964274355E-004
   0.0000000000000000        3.2100000000000000        2.0099999999999998        9.0995903368256831E-002   1.7360089382831431E-004
   0.0000000000000000        3.2100000000000000        2.4100000000000001        7.2629292615664781E-002   1.4706211634912627E-004
   0.0000000000000000        3.2100000000000000        2.8100000000000001        5.8140177874303277E-002   1.5754867392843113E-004
   0.0000000000000000        3.2100000000000000        3.2100000000000000        4.6867760931357715E-002   1.4762068957000816E-004
   0.0000000000000000        3.2100000000000000        3.6099999999999999        3.7728927782520814E-002   1.3962798102992252E-004
   0.0000000000000000        3.2100000000000000        4.0099999999999998        3.0229414392932311E-002   1.5344317325884327E-004
   0.0000000000000000        3.2100000000000000        4.4100000000000001        2.4461170535940793E-002   1.5977188868853689E-004
   0.0000000000000000        3.2100000000000000        4.8100000000000005        1.9624338977794430E-002   1.4828018429034951E-004
   0.0000000000000000        3.2100000000000000        5.2100000000000000        1.5930109370205992E-002   1.5268159751913202E-004
   0.0000000000000000        3.2100000000000000        5.6100000000000003        1.2571891594064962E-002   1.6069706611269484E-004
   0.0000000000000000        3.2100000000000000        6.0099999999999998        1.0107337953232036E-002   1.5037101286835292E-004
   0.0000000000000000        3.2100000000000000        6.4100000000000001        8.0346192699899954E-003   1.8270868714352200E-004
   0.0000000000000000        3.2100000000000000        6.8100000000000005        6.4613032217211413E-003   1.6173991516497420E-004
   0.0000000000000000        3.2100000000000000        7.2100000000000000        5.2179468217491256E-003   1.7254456639291413E-004
   0.0000000000000000        3.2100000000000000        7.6100000000000003        4.3016334492991847E-003   1.5391806772396425E-004
   0.0000000000000000        3.2100000000000000        8.0099999999999998        3.3592250264817131E-003   1.6694249124392426E-004
   0.0000000000000000        3.2100000000000000        8.4100000000000001        2.9300525462828330E-003   1.7306728411408363E-004
   0.0000000000000000        3.2100000000000000        8.8100000000000005        2.3369887220249445E-003   1.7547908696221109E-004
   0.0000000000000000        3.2100000000000000        9.2100000000000009        1.9316400534291011E-003   1.6584816000357773E-004
   0.0000000000000000        3.2100000000000000        9.6100000000000012        1.8478733427367139E-003   1.7598803582646389E-004
   0.0000000000000000        3.2100000000000000        10.010000000000000        1.3851517640179386E-003   1.8586699079572528E-004
   0.0000000000000000        3.6099999999999999        1.0000000000000000E-002  0.19823989350200011        3.3575616707766712E-004
   0.0000000000000000        3.6099999999999999       0.41000000000000003       0.19271685078010137        3.4104685413468888E-004
   0.0000000000000000        3.6099999999999999       0.81000000000000005       0.17727397868520475        3.3441053504235926E-004
   0.0000000000000000        3.6099999999999999        1.2100000000000002       0.15380080580394498        2.9433122925586960E-004
   0.0000000000000000        3.6099999999999999        1.6100000000000001       0.12749276820568514        2.5123029134426546E-004
   0.0000000000000000        3.6099999999999999        2.0099999999999998       0.10318088454463371        2.0032747357242377E-004
   0.0000000000000000        3.6099999999999999        2.4100000000000001        8.2623209265027420E-002   1.5933755202817855E-004
   0.0000000000000000        3.6099999999999999        2.8100000000000001        6.6614741158800908E-002   1.4808099445883340E-004
   0.0000000000000000        3.6099999999999999        3.2100000000000000        5.3940975458076613E-002   1.5060687612577183E-004
   0.0000000000000000        3.6099999999999999        3.6099999999999999        4.4005275132944950E-002   1.4483249596468695E-004
   0.0000000000000000        3.6099999999999999        4.0099999999999998        3.5449848023220487E-002   1.6430386465100190E-004
   0.0000000000000000        3.6099999999999999        4.4100000000000001        2.9033351320256855E-002   1.6497920695768430E-004
   0.0000000000000000        3.6099999999999999        4.8100000000000005        2.3514855783088255E-002   1.6639345174450981E-004
   0.0000000000000000        3.6099999999999999        5.2100000000000000        1.8949900680078381E-002   1.8487630452303976E-004
   0.0000000000000000        3.6099999999999999        5.6100000000000003        1.5343362502403812E-002   1.5940068155300153E-004
   0.0000000000000000        3.6099999999999999        6.0099999999999998        1.2164910849503064E-002   1.7725757051592771E-004
   0.0000000000000000        3.6099999999999999        6.4100000000000001        9.7390292887166875E-003   1.7276606122852510E-004
   0.0000000000000000        3.6099999999999999        6.8100000000000005        8.2630454877878345E-003   1.6954813451292759E-004
   0.0000000000000000        3.6099999999999999        7.2100000000000000        6.4370970620667512E-003   1.6715787675314196E-004
   0.0000000000000000        3.6099999999999999        7.6100000000000003        5.3327114820505509E-003   2.0038313375050418E-004
   0.0000000000000000        3.6099999999999999        8.0099999999999998        3.9719556850112527E-003   1.7701982101755073E-004
   0.0000000000000000        3.6099999999999999        8.4100000000000001        3.4379653010153640E-003   1.6740628302659502E-004
   0.0000000000000000        3.6099999999999999        8.8100000000000005        2.9128781305880103E-003   1.6814663334216909E-004
   0.0000000000000000        3.6099999999999999        9.2100000000000009        2.3506576979310826E-003   1.8245629814052575E-004
   0.0000000000000000        3.6099999999999999        9.6100000000000012        1.8709933997900297E-003   1.8060387871710612E-004
   0.0000000000000000        3.6099999999999999        10.010000000000000        1.5939540041784268E-003   1.8055141606682196E-004
   0.0000000000000000        4.0099999999999998        1.0000000000000000E-002  0.20702646511061296        3.8231788544084122E-004
   0.0000000000000000        4.0099999999999998       0.41000000000000003       0.20213400481416577        3.7197633842651684E-004
   0.0000000000000000        4.0099999999999998       0.81000000000000005       0.18785268654431703        3.3083125859185932E-004
   0.0000000000000000        4.0099999999999998        1.2100000000000002       0.16607145102766785        3.0880443075430845E-004
   0.0000000000000000        4.0099999999999998        1.6100000000000001       0.13993440624248149        2.6492765750308966E-004
   0.0000000000000000        4.0099999999999998        2.0099999999999998       0.11453146193278628        2.2346543718459062E-004
   0.0000000000000000        4.0099999999999998        2.4100000000000001        9.2421993694787305E-002   1.8479585067991884E-004
   0.0000000000000000        4.0099999999999998        2.8100000000000001        7.4737398781705808E-002   1.5856690483954849E-004
   0.0000000000000000        4.0099999999999998        3.2100000000000000        6.1168283026159780E-002   1.7105922259495729E-004
   0.0000000000000000        4.0099999999999998        3.6099999999999999        5.0170030357261398E-002   1.5706069893628772E-004
   0.0000000000000000        4.0099999999999998        4.0099999999999998        4.1587249241258936E-002   1.6904914162363066E-004
   0.0000000000000000        4.0099999999999998        4.4100000000000001        3.3885128493396838E-002   1.6450080884486781E-004
   0.0000000000000000        4.0099999999999998        4.8100000000000005        2.8033556071663447E-002   1.7757283779212647E-004
   0.0000000000000000        4.0099999999999998        5.2100000000000000        2.2766700001280619E-002   1.7729574094969854E-004
   0.0000000000000000        4.0099999999999998        5.6100000000000003        1.8565777060734336E-002   1.5892057109560318E-004
   0.0000000000000000        4.0099999999999998        6.0099999999999998        1.5152069730508314E-002   1.7399674076658061E-004
   0.0000000000000000        4.0099999999999998        6.4100000000000001        1.2151190887361097E-002   1.7062833175541590E-004
   0.0000000000000000        4.0099999999999998        6.8100000000000005        9.4502236365964082E-003   1.7550564262329825E-004
   0.0000000000000000        4.0099999999999998        7.2100000000000000        7.9002734243713447E-003   1.9065824974982490E-004
   0.0000000000000000        4.0099999999999998        7.6100000000000003        6.5708700188014607E-003   1.8869173706901932E-004
   0.0000000000000000        4.0099999999999998        8.0099999999999998        5.5839319019373610E-003   1.7464559867041171E-004
   0.0000000000000000        4.0099999999999998        8.4100000000000001        4.6438132550603506E-003   1.8996062569113205E-004
   0.0000000000000000        4.0099999999999998        8.8100000000000005        3.6788668752576704E-003   1.8491979991617775E-004
   0.0000000000000000        4.0099999999999998        9.2100000000000009        3.1190411672208903E-003   1.9587669217401921E-004
   0.0000000000000000        4.0099999999999998        9.6100000000000012        2.3279696283466265E-003   1.9211058833806436E-004
   0.0000000000000000        4.0099999999999998        10.010000000000000        1.7320210544225949E-003   1.9219155827468977E-004
   0.0000000000000000        4.4100000000000001        1.0000000000000000E-002  0.21245594224103131        4.1027896961495867E-004
   0.0000000000000000        4.4100000000000001       0.41000000000000003       0.20793023804776969        3.6034680157300301E-004
   0.0000000000000000        4.4100000000000001       0.81000000000000005       0.19517231192616052        3.6951451265588236E-004
   0.0000000000000000        4.4100000000000001        1.2100000000000002       0.17547377056533439        3.3728249302925891E-004
   0.0000000000000000        4.4100000000000001        1.6100000000000001       0.15104161380428519        2.8587588241061501E-004
   0.0000000000000000        4.4100000000000001        2.0099999999999998       0.12499177890957175        2.4949458223367762E-004
   0.0000000000000000        4.4100000000000001        2.4100000000000001       0.10190040599797079        1.9874759380806743E-004
   0.0000000000000000        4.4100000000000001        2.8100000000000001        8.2589948299460605E-002   1.6467974519325849E-004
   0.0000000000000000        4.4100000000000001        3.2100000000000000        6.8258571074678351E-002   1.5720422279594826E-004
   0.0000000000000000        4.4100000000000001        3.6099999999999999        5.6661475063181262E-002   1.6506989354888433E-004
   0.0000000000000000        4.4100000000000001        4.0099999999999998        4.6953696037915917E-002   1.6021023685166107E-004
   0.0000000000000000        4.4100000000000001        4.4100000000000001        3.9200017241359825E-002   1.6781031568454619E-004
   0.0000000000000000        4.4100000000000001        4.8100000000000005        3.2531049063063498E-002   1.8642112519000014E-004
   0.0000000000000000        4.4100000000000001        5.2100000000000000        2.6834213674482462E-002   1.8366839938165438E-004
   0.0000000000000000        4.4100000000000001        5.6100000000000003        2.1750054809426687E-002   1.7728942153324808E-004
   0.0000000000000000        4.4100000000000001        6.0099999999999998        1.7997598911530587E-002   1.8965748180412170E-004
   0.0000000000000000        4.4100000000000001        6.4100000000000001        1.4737741425927431E-002   1.7089512770860173E-004
   0.0000000000000000        4.4100000000000001        6.8100000000000005        1.1998179330912897E-002   1.8498537680081590E-004
   0.0000000000000000        4.4100000000000001        7.2100000000000000        9.6712944218535872E-003   1.7993907585654034E-004
   0.0000000000000000        4.4100000000000001        7.6100000000000003        8.0445942862551866E-003   1.7956148172156816E-004
   0.0000000000000000        4.4100000000000001        8.0099999999999998        6.4909025094684490E-003   1.9235917035073625E-004
   0.0000000000000000        4.4100000000000001        8.4100000000000001        5.0668155838551809E-003   2.0325118133857531E-004
   0.0000000000000000        4.4100000000000001        8.8100000000000005        4.0346804612738738E-003   1.7896506505628504E-004
   0.0000000000000000        4.4100000000000001        9.2100000000000009        3.4121216156882193E-003   1.8025215845138138E-004
   0.0000000000000000        4.4100000000000001        9.6100000000000012        3.1430652643747751E-003   1.9613878571509666E-004
   0.0000000000000000        4.4100000000000001        10.010000000000000        2.3264253540261014E-003   2.1882983552322358E-004
   0.0000000000000000        4.8100000000000005        1.0000000000000000E-002  0.21434690273536502        4.1896816704747192E-004
   0.0000000000000000        4.8100000000000005       0.41000000000000003       0.21092214966222378        4.1443174581983172E-004
   0.0000000000000000        4.8100000000000005       0.81000000000000005       0.20006221727364987        3.4241771557518274E-004
   0.0000000000000000        4.8100000000000005        1.2100000000000002       0.18277497565396827        3.3919070830364199E-004
   0.0000000000000000        4.8100000000000005        1.6100000000000001       0.15950244171861122        3.1055797602857013E-004
   0.0000000000000000        4.8100000000000005        2.0099999999999998       0.13489016154883735        2.5799851606631496E-004
   0.0000000000000000        4.8100000000000005        2.4100000000000001       0.11112070235517182        2.1409222297161143E-004
   0.0000000000000000        4.8100000000000005        2.8100000000000001        9.0940877285374963E-002   1.8230387129306600E-004
   0.0000000000000000        4.8100000000000005        3.2100000000000000        7.5232806253664866E-002   1.6844929843778123E-004
   0.0000000000000000        4.8100000000000005        3.6099999999999999        6.2763466257449885E-002   1.6434741667764821E-004
   0.0000000000000000        4.8100000000000005        4.0099999999999998        5.2670021499946977E-002   1.7100789225581842E-004
   0.0000000000000000        4.8100000000000005        4.4100000000000001        4.4137512250289612E-002   1.6835730399267462E-004
   0.0000000000000000        4.8100000000000005        4.8100000000000005        3.6986961076207150E-002   1.7949083038049202E-004
   0.0000000000000000        4.8100000000000005        5.2100000000000000        3.0830359911326394E-002   1.8422673250519762E-004
   0.0000000000000000        4.8100000000000005        5.6100000000000003        2.5308827081977861E-002   1.9727633965816244E-004
   0.0000000000000000        4.8100000000000005        6.0099999999999998        2.0920796137704773E-002   1.7936804614629426E-004
   0.0000000000000000        4.8100000000000005        6.4100000000000001        1.7354173132569473E-002   1.8464521147009587E-004
   0.0000000000000000        4.8100000000000005        6.8100000000000005        1.3992782985549446E-002   1.7403058852261911E-004
   0.0000000000000000        4.8100000000000005        7.2100000000000000        1.1423777048732575E-002   1.8619482893633961E-004
   0.0000000000000000        4.8100000000000005        7.6100000000000003        9.8596201940165870E-003   1.8182692034624643E-004
   0.0000000000000000        4.8100000000000005        8.0099999999999998        7.4735061870885621E-003   1.8585120450391752E-004
   0.0000000000000000        4.8100000000000005        8.4100000000000001        6.3233068145014852E-003   2.1171707274677713E-004
   0.0000000000000000        4.8100000000000005        8.8100000000000005        5.3942397722447338E-003   1.7791995170835049E-004
   0.0000000000000000        4.8100000000000005        9.2100000000000009        4.3631974827558354E-003   1.8943050472381641E-004
   0.0000000000000000        4.8100000000000005        9.6100000000000012        3.9816696311082830E-003   1.8969047829472005E-004
   0.0000000000000000        4.8100000000000005        10.010000000000000        2.9973428280730425E-003   2.0741145352900329E-004
   0.0000000000000000        5.2100000000000000        1.0000000000000000E-002  0.21345299162244252        3.9088774160521086E-004
   0.0000000000000000        5.2100000000000000       0.41000000000000003       0.21086624775478868        3.7276299347076421E-004
   0.0000000000000000        5.2100000000000000       0.81000000000000005       0.20169657229011026        3.5549024023070330E-004
   0.0000000000000000        5.2100000000000000        1.2100000000000002       0.18619157151661761        3.6337172674687717E-004
   0.0000000000000000        5.2100000000000000        1.6100000000000001       0.16733389040588165        3.1357972436497558E-004
   0.0000000000000000        5.2100000000000000        2.0099999999999998       0.14370100654857706        2.8717259370120748E-004
   0.0000000000000000        5.2100000000000000        2.4100000000000001       0.11963794256946415        2.3642701413144839E-004
   0.0000000000000000        5.2100000000000000        2.8100000000000001        9.8887003223997003E-002   1.9364548992148624E-004
   0.0000000000000000        5.2100000000000000        3.2100000000000000        8.1932184986979156E-002   1.6361672663273423E-004
   0.0000000000000000        5.2100000000000000        3.6099999999999999        6.8869003958217809E-002   1.7184311714833300E-004
   0.0000000000000000        5.2100000000000000        4.0099999999999998        5.7931195821137649E-002   1.5825962277115382E-004
   0.0000000000000000        5.2100000000000000        4.4100000000000001        4.9414844780925934E-002   1.5429072735579990E-004
   0.0000000000000000        5.2100000000000000        4.8100000000000005        4.1388622200736552E-002   1.8208020294240761E-004
   0.0000000000000000        5.2100000000000000        5.2100000000000000        3.5242424036909477E-002   1.8433824220000149E-004
   0.0000000000000000        5.2100000000000000        5.6100000000000003        2.9254282038870347E-002   1.8737696526000772E-004
   0.0000000000000000        5.2100000000000000        6.0099999999999998        2.4186229769665914E-002   1.7339006276315721E-004
   0.0000000000000000        5.2100000000000000        6.4100000000000001        1.9585819780844817E-002   1.9217864201601098E-004
   0.0000000000000000        5.2100000000000000        6.8100000000000005        1.6786387743315697E-002   1.9576382992047807E-004
   0.0000000000000000        5.2100000000000000        7.2100000000000000        1.3442431143287172E-002   1.7712910807599918E-004
   0.0000000000000000        5.2100000000000000        7.6100000000000003        1.0991973642919201E-002   1.9345408292486911E-004
   0.0000000000000000        5.2100000000000000        8.0099999999999998        9.5101567904521817E-003   1.8102307863244630E-004
   0.0000000000000000        5.2100000000000000        8.4100000000000001        7.6149132690821230E-003   1.8413050365429100E-004
   0.0000000000000000        5.2100000000000000        8.8100000000000005        6.6120070372416399E-003   1.9017003469063313E-004
   0.0000000000000000        5.2100000000000000        9.2100000000000009        5.3078744319635801E-003   1.8560567118710563E-004
   0.0000000000000000        5.2100000000000000        9.6100000000000012        4.1229143362473113E-003   1.9504476611540995E-004
   0.0000000000000000        5.2100000000000000        10.010000000000000        3.3852122419550045E-003   1.9109288906895858E-004
   0.0000000000000000        5.6100000000000003        1.0000000000000000E-002  0.20965051514133359        3.9055005119596845E-004
   0.0000000000000000        5.6100000000000003       0.41000000000000003       0.20812002613861291        3.5510912154008555E-004
   0.0000000000000000        5.6100000000000003       0.81000000000000005       0.20081183919137127        3.7029840063946119E-004
   0.0000000000000000        5.6100000000000003        1.2100000000000002       0.18860906921233594        3.2807901516088844E-004
   0.0000000000000000        5.6100000000000003        1.6100000000000001       0.17191534821206578        3.3500919830760693E-004
   0.0000000000000000        5.6100000000000003        2.0099999999999998       0.15095182742333088        2.9805040929166779E-004
   0.0000000000000000        5.6100000000000003        2.4100000000000001       0.12886032190571592        2.4977756037007496E-004
   0.0000000000000000        5.6100000000000003        2.8100000000000001       0.10657656747066101        2.0507166494170023E-004
   0.0000000000000000        5.6100000000000003        3.2100000000000000        8.8552018712364289E-002   1.7562904281841465E-004
   0.0000000000000000        5.6100000000000003        3.6099999999999999        7.4740797973352174E-002   1.6818392920471247E-004
   0.0000000000000000        5.6100000000000003        4.0099999999999998        6.3530136249228888E-002   1.8046359636490978E-004
   0.0000000000000000        5.6100000000000003        4.4100000000000001        5.4655321681103472E-002   1.9210371163844286E-004
   0.0000000000000000        5.6100000000000003        4.8100000000000005        4.6641431761090403E-002   1.7621233632140315E-004
   0.0000000000000000        5.6100000000000003        5.2100000000000000        3.9318855547222128E-002   1.7654566594987845E-004
   0.0000000000000000        5.6100000000000003        5.6100000000000003        3.3406648168653193E-002   1.7094938799875500E-004
   0.0000000000000000        5.6100000000000003        6.0099999999999998        2.7631936448116113E-002   1.9723028835418185E-004
   0.0000000000000000        5.6100000000000003        6.4100000000000001        2.3120165548549280E-002   1.7958500259123832E-004
   0.0000000000000000        5.6100000000000003        6.8100000000000005        1.8803316545259442E-002   1.7735008175668893E-004
   0.0000000000000000        5.6100000000000003        7.2100000000000000        1.5872245257608952E-002   1.8183472025084737E-004
   0.0000000000000000        5.6100000000000003        7.6100000000000003        1.3099471489397062E-002   1.9673874063229178E-004
   0.0000000000000000        5.6100000000000003        8.0099999999999998        1.0895659945198973E-002   1.9091474150470091E-004
   0.0000000000000000        5.6100000000000003        8.4100000000000001        9.0553695949256111E-003   1.9711951624841310E-004
   0.0000000000000000        5.6100000000000003        8.8100000000000005        7.4686664644387250E-003   2.0803549683201769E-004
   0.0000000000000000        5.6100000000000003        9.2100000000000009        6.6153645837199980E-003   1.9252880035651600E-004
   0.0000000000000000        5.6100000000000003        9.6100000000000012        5.4895683264267001E-003   2.0813880274455024E-004
   0.0000000000000000        5.6100000000000003        10.010000000000000        4.2444169688168670E-003   2.1178970895700995E-004
   0.0000000000000000        6.0099999999999998        1.0000000000000000E-002  0.20601586007191494        3.9392415053743167E-004
   0.0000000000000000        6.0099999999999998       0.41000000000000003       0.20393762431526979        3.5825087726621340E-004
   0.0000000000000000        6.0099999999999998       0.81000000000000005       0.19892788183424456        3.5859809588178684E-004
   0.0000000000000000        6.0099999999999998        1.2100000000000002       0.18920719312538115        3.5204989785978517E-004
   0.0000000000000000        6.0099999999999998        1.6100000000000001       0.17488427242229054        3.1965109949032457E-004
   0.0000000000000000        6.0099999999999998        2.0099999999999998       0.15661460810938110        2.9884562898287409E-004
   0.0000000000000000        6.0099999999999998        2.4100000000000001       0.13520783446901197        2.5799210071190254E-004
   0.0000000000000000        6.0099999999999998        2.8100000000000001       0.11396695788895997        2.2095632374918145E-004
   0.0000000000000000        6.0099999999999998        3.2100000000000000        9.5713656473437325E-002   1.9126090720476759E-004
   0.0000000000000000        6.0099999999999998        3.6099999999999999        8.0387521213597116E-002   1.6692809537013179E-004
   0.0000000000000000        6.0099999999999998        4.0099999999999998        6.8939621339498020E-002   1.6978196758050658E-004
   0.0000000000000000        6.0099999999999998        4.4100000000000001        5.9032771343246249E-002   1.6679514477839060E-004
   0.0000000000000000        6.0099999999999998        4.8100000000000005        5.1234894109374832E-002   1.7823401448883259E-004
   0.0000000000000000        6.0099999999999998        5.2100000000000000        4.3839687946240304E-002   1.7036888421556714E-004
   0.0000000000000000        6.0099999999999998        5.6100000000000003        3.7203154037295752E-002   1.8380143034606072E-004
   0.0000000000000000        6.0099999999999998        6.0099999999999998        3.1411454184638705E-002   1.6961366567517212E-004
   0.0000000000000000        6.0099999999999998        6.4100000000000001        2.6019474636398629E-002   2.1137892536919132E-004
   0.0000000000000000        6.0099999999999998        6.8100000000000005        2.1875995247238558E-002   1.7966542384016820E-004
   0.0000000000000000        6.0099999999999998        7.2100000000000000        1.8398276712413775E-002   1.9288557016138320E-004
   0.0000000000000000        6.0099999999999998        7.6100000000000003        1.4945855196938340E-002   1.7530270039694707E-004
   0.0000000000000000        6.0099999999999998        8.0099999999999998        1.2736900462990848E-002   1.9555028066315879E-004
   0.0000000000000000        6.0099999999999998        8.4100000000000001        1.0437592124730102E-002   1.9570993595433887E-004
   0.0000000000000000        6.0099999999999998        8.8100000000000005        8.7277253397929251E-003   2.1991434789892574E-004
   0.0000000000000000        6.0099999999999998        9.2100000000000009        7.2672648094076111E-003   2.0039627007982990E-004
   0.0000000000000000        6.0099999999999998        9.6100000000000012        6.3119780373362220E-003   2.0482247515443889E-004
   0.0000000000000000        6.0099999999999998        10.010000000000000        4.9257939350562212E-003   1.9300492888073178E-004
   0.0000000000000000        6.4100000000000001        1.0000000000000000E-002  0.20031099685334144        3.7775557143023952E-004
   0.0000000000000000        6.4100000000000001       0.41000000000000003       0.19880464778358023        3.6825317405802318E-004
   0.0000000000000000        6.4100000000000001       0.81000000000000005       0.19437293519003548        3.8596304647723890E-004
   0.0000000000000000        6.4100000000000001        1.2100000000000002       0.18688043705436821        3.3890254163191610E-004
   0.0000000000000000        6.4100000000000001        1.6100000000000001       0.17629569904779041        3.1287918670741880E-004
   0.0000000000000000        6.4100000000000001        2.0099999999999998       0.16041382531245382        3.0070668853634191E-004
   0.0000000000000000        6.4100000000000001        2.4100000000000001       0.14138533151219179        2.7235761065065058E-004
   0.0000000000000000        6.4100000000000001        2.8100000000000001       0.12151574418017690        2.4136691064397382E-004
   0.0000000000000000        6.4100000000000001        3.2100000000000000       0.10246981888098708        2.0245851587987889E-004
   0.0000000000000000        6.4100000000000001        3.6099999999999999        8.6664914030447113E-002   1.9512806274715901E-004
   0.0000000000000000        6.4100000000000001        4.0099999999999998        7.4256409080519475E-002   1.8531069440799476E-004
   0.0000000000000000        6.4100000000000001        4.4100000000000001        6.4284609120580954E-002   1.7609929558967240E-004
   0.0000000000000000        6.4100000000000001        4.8100000000000005        5.6114178681531478E-002   1.9159619293274680E-004
   0.0000000000000000        6.4100000000000001        5.2100000000000000        4.8501699252782159E-002   1.8847620529523015E-004
   0.0000000000000000        6.4100000000000001        5.6100000000000003        4.1744882832451397E-002   1.9441479100279114E-004
   0.0000000000000000        6.4100000000000001        6.0099999999999998        3.5313211700038726E-002   1.9599193251657561E-004
   0.0000000000000000        6.4100000000000001        6.4100000000000001        2.9827497366319514E-002   2.0474697969535122E-004
   0.0000000000000000        6.4100000000000001        6.8100000000000005        2.4633602824431229E-002   1.9370148501095122E-004
   0.0000000000000000        6.4100000000000001        7.2100000000000000        2.0495524212641295E-002   1.8653517381521853E-004
   0.0000000000000000        6.4100000000000001        7.6100000000000003        1.7319550200404540E-002   2.1839378485006601E-004
   0.0000000000000000        6.4100000000000001        8.0099999999999998        1.3946492747108333E-002   1.9943200056654164E-004
   0.0000000000000000        6.4100000000000001        8.4100000000000001        1.2032495155931773E-002   2.0471493562021433E-004
   0.0000000000000000        6.4100000000000001        8.8100000000000005        9.9132692341774211E-003   1.9158183609019273E-004
   0.0000000000000000        6.4100000000000001        9.2100000000000009        8.4418010118879113E-003   1.9888143281044683E-004
   0.0000000000000000        6.4100000000000001        9.6100000000000012        7.2325518924365667E-003   1.9032580499464029E-004
   0.0000000000000000        6.4100000000000001        10.010000000000000        5.9664071279134168E-003   1.9846415143383084E-004
   0.0000000000000000        6.8100000000000005        1.0000000000000000E-002  0.19349368767809430        3.5946307745430553E-004
   0.0000000000000000        6.8100000000000005       0.41000000000000003       0.19246651096636533        3.8329666450080674E-004
   0.0000000000000000        6.8100000000000005       0.81000000000000005       0.18996561859630820        3.4739400627945986E-004
   0.0000000000000000        6.8100000000000005        1.2100000000000002       0.18454721639118918        3.6299074550477287E-004
   0.0000000000000000        6.8100000000000005        1.6100000000000001       0.17524023305384298        3.1458981907784032E-004
   0.0000000000000000        6.8100000000000005        2.0099999999999998       0.16290083152256399        3.0370173520613027E-004
   0.0000000000000000        6.8100000000000005        2.4100000000000001       0.14660359097480605        2.8183829003382689E-004
   0.0000000000000000        6.8100000000000005        2.8100000000000001       0.12827759271864730        2.5601689715311495E-004
   0.0000000000000000        6.8100000000000005        3.2100000000000000       0.10952325259610590        2.0997911282950009E-004
   0.0000000000000000        6.8100000000000005        3.6099999999999999        9.2536753446339548E-002   1.8129513703010351E-004
   0.0000000000000000        6.8100000000000005        4.0099999999999998        7.9332324471417248E-002   1.8767360711934933E-004
   0.0000000000000000        6.8100000000000005        4.4100000000000001        6.8867982604168154E-002   1.8800653217997625E-004
   0.0000000000000000        6.8100000000000005        4.8100000000000005        6.0446313668502560E-002   1.8355880718410827E-004
   0.0000000000000000        6.8100000000000005        5.2100000000000000        5.3163059716515373E-002   1.8106715400373449E-004
   0.0000000000000000        6.8100000000000005        5.6100000000000003        4.5825786596286236E-002   1.7240735092386757E-004
   0.0000000000000000        6.8100000000000005        6.0099999999999998        3.9347311239182767E-002   1.8351710558598850E-004
   0.0000000000000000        6.8100000000000005        6.4100000000000001        3.3408721957231900E-002   2.0051672784070332E-004
   0.0000000000000000        6.8100000000000005        6.8100000000000005        2.8142377374666225E-002   1.8631637755683265E-004
   0.0000000000000000        6.8100000000000005        7.2100000000000000        2.3625264203695352E-002   1.8950644403173893E-004
   0.0000000000000000        6.8100000000000005        7.6100000000000003        1.9834378814766563E-002   1.9250814105580829E-004
   0.0000000000000000        6.8100000000000005        8.0099999999999998        1.6412622994844354E-002   2.1176017671685119E-004
   0.0000000000000000        6.8100000000000005        8.4100000000000001        1.3784522878200978E-002   1.8266076952377122E-004
   0.0000000000000000        6.8100000000000005        8.8100000000000005        1.1468613264526655E-002   2.1910012351153155E-004
   0.0000000000000000        6.8100000000000005        9.2100000000000009        9.9868759277028096E-003   2.1081176812480859E-004
   0.0000000000000000        6.8100000000000005        9.6100000000000012        8.0965476703528418E-003   2.0486407014236197E-004
   0.0000000000000000        6.8100000000000005        10.010000000000000        6.7724243880866600E-003   2.1659663720082867E-004
   0.0000000000000000        7.2100000000000000        1.0000000000000000E-002  0.18506449048297555        3.4559127595977642E-004
   0.0000000000000000        7.2100000000000000       0.41000000000000003       0.18503885023081612        3.5050371730389060E-004
   0.0000000000000000        7.2100000000000000       0.81000000000000005       0.18303109795221176        3.5918837308747886E-004
   0.0000000000000000        7.2100000000000000        1.2100000000000002       0.17921803517849444        3.4461888913521222E-004
   0.0000000000000000        7.2100000000000000        1.6100000000000001       0.17333148478566265        3.3229486081134643E-004
   0.0000000000000000        7.2100000000000000        2.0099999999999998       0.16398678846150921        3.1839301135092019E-004
   0.0000000000000000        7.2100000000000000        2.4100000000000001       0.15005021705782359        2.7471826961567031E-004
   0.0000000000000000        7.2100000000000000        2.8100000000000001       0.13402561841820407        2.5750488308303322E-004
   0.0000000000000000        7.2100000000000000        3.2100000000000000       0.11564683657602401        2.2872047615886060E-004
   0.0000000000000000        7.2100000000000000        3.6099999999999999        9.9007499997998447E-002   1.9730049693917693E-004
   0.0000000000000000        7.2100000000000000        4.0099999999999998        8.4818081353214517E-002   1.8947531390821733E-004
   0.0000000000000000        7.2100000000000000        4.4100000000000001        7.3891033099871620E-002   1.9088750832641386E-004
   0.0000000000000000        7.2100000000000000        4.8100000000000005        6.4959456996900020E-002   1.8227659626557271E-004
   0.0000000000000000        7.2100000000000000        5.2100000000000000        5.7546349755691804E-002   1.9699413181596434E-004
   0.0000000000000000        7.2100000000000000        5.6100000000000003        5.0022401721468442E-002   1.9335170351935274E-004
   0.0000000000000000        7.2100000000000000        6.0099999999999998        4.3368086429815253E-002   1.9869763477136865E-004
   0.0000000000000000        7.2100000000000000        6.4100000000000001        3.6915884107968054E-002   1.9437811603654012E-004
   0.0000000000000000        7.2100000000000000        6.8100000000000005        3.1589259077710027E-002   1.8780372112738367E-004
   0.0000000000000000        7.2100000000000000        7.2100000000000000        2.6766277169075828E-002   2.1215389424137233E-004
   0.0000000000000000        7.2100000000000000        7.6100000000000003        2.2208212978228874E-002   2.2167266760670878E-004
   0.0000000000000000        7.2100000000000000        8.0099999999999998        1.8440612624654316E-002   1.9699294665389302E-004
   0.0000000000000000        7.2100000000000000        8.4100000000000001        1.5625459022238851E-002   2.0347478105986491E-004
   0.0000000000000000        7.2100000000000000        8.8100000000000005        1.3017928472092523E-002   2.0275280726338206E-004
   0.0000000000000000        7.2100000000000000        9.2100000000000009        1.1108056721551107E-002   2.1134613048085418E-004
   0.0000000000000000        7.2100000000000000        9.6100000000000012        9.2527429345865431E-003   2.1208369837416498E-004
   0.0000000000000000        7.2100000000000000        10.010000000000000        7.6694248485655557E-003   2.0905677854225250E-004
   0.0000000000000000        7.6100000000000003        1.0000000000000000E-002  0.17827443170651910        3.2361586435375629E-004
   0.0000000000000000        7.6100000000000003       0.41000000000000003       0.17769719329706940        3.2995066022290643E-004
   0.0000000000000000        7.6100000000000003       0.81000000000000005       0.17645448199925293        3.4375518460638937E-004
   0.0000000000000000        7.6100000000000003        1.2100000000000002       0.17426859673266895        3.1897423112078920E-004
   0.0000000000000000        7.6100000000000003        1.6100000000000001       0.16973420458765529        3.3185643515578077E-004
   0.0000000000000000        7.6100000000000003        2.0099999999999998       0.16321464419340959        3.1668550200906180E-004
   0.0000000000000000        7.6100000000000003        2.4100000000000001       0.15228336576063892        3.0183561942057806E-004
   0.0000000000000000        7.6100000000000003        2.8100000000000001       0.13880854658967695        2.6965958021579951E-004
   0.0000000000000000        7.6100000000000003        3.2100000000000000       0.12228879587088194        2.3539603602061267E-004
   0.0000000000000000        7.6100000000000003        3.6099999999999999       0.10504133192921769        2.0531567613046983E-004
   0.0000000000000000        7.6100000000000003        4.0099999999999998        9.0224995137126437E-002   1.8669797784808521E-004
   0.0000000000000000        7.6100000000000003        4.4100000000000001        7.8491707549564402E-002   1.8237059408494579E-004
   0.0000000000000000        7.6100000000000003        4.8100000000000005        6.9356013334407829E-002   1.9940295074455822E-004
   0.0000000000000000        7.6100000000000003        5.2100000000000000        6.1635109086556464E-002   1.8333148968694205E-004
   0.0000000000000000        7.6100000000000003        5.6100000000000003        5.4186748142333395E-002   1.9512183934754384E-004
   0.0000000000000000        7.6100000000000003        6.0099999999999998        4.7522842287772579E-002   1.9220636608422502E-004
   0.0000000000000000        7.6100000000000003        6.4100000000000001        4.1112723176159709E-002   2.0268865486355511E-004
   0.0000000000000000        7.6100000000000003        6.8100000000000005        3.5260412691877061E-002   1.8889612276725020E-004
   0.0000000000000000        7.6100000000000003        7.2100000000000000        2.9867556478972445E-002   2.0304825792310247E-004
   0.0000000000000000        7.6100000000000003        7.6100000000000003        2.5186368270902766E-002   1.9782687260346113E-004
   0.0000000000000000        7.6100000000000003        8.0099999999999998        2.1072056012771914E-002   2.2247887251812065E-004
   0.0000000000000000        7.6100000000000003        8.4100000000000001        1.7630031900626321E-002   1.9198655894065865E-004
   0.0000000000000000        7.6100000000000003        8.8100000000000005        1.4645016651643094E-002   2.0618028127905979E-004
   0.0000000000000000        7.6100000000000003        9.2100000000000009        1.2641263126258281E-002   2.1346790854380010E-004
   0.0000000000000000        7.6100000000000003        9.6100000000000012        1.0441409865981934E-002   1.9538497689623356E-004
   0.0000000000000000        7.6100000000000003        10.010000000000000        8.8938478576376309E-003   2.1076899063866180E-004
   0.0000000000000000        8.0099999999999998        1.0000000000000000E-002  0.17019248588145269        3.1138017896040188E-004
   0.0000000000000000        8.0099999999999998       0.41000000000000003       0.16919689451414383        3.1321551437731894E-004
   0.0000000000000000        8.0099999999999998       0.81000000000000005       0.16919111573650628        3.3568954270396317E-004
   0.0000000000000000        8.0099999999999998        1.2100000000000002       0.16803988835934280        3.3348604730456638E-004
   0.0000000000000000        8.0099999999999998        1.6100000000000001       0.16507690809415876        3.1931812976295903E-004
   0.0000000000000000        8.0099999999999998        2.0099999999999998       0.16089416103588478        2.9725138212012342E-004
   0.0000000000000000        8.0099999999999998        2.4100000000000001       0.15361405400480774        3.0424125768158106E-004
   0.0000000000000000        8.0099999999999998        2.8100000000000001       0.14196915164949003        2.7703112728425080E-004
   0.0000000000000000        8.0099999999999998        3.2100000000000000       0.12732997499139906        2.5397084905750292E-004
   0.0000000000000000        8.0099999999999998        3.6099999999999999       0.11070121267932648        2.2119968333880017E-004
   0.0000000000000000        8.0099999999999998        4.0099999999999998        9.5893338860757904E-002   1.8904654166131485E-004
   0.0000000000000000        8.0099999999999998        4.4100000000000001        8.3274634647150181E-002   2.0196646908945929E-004
   0.0000000000000000        8.0099999999999998        4.8100000000000005        7.3413644809984122E-002   1.9064825700871631E-004
   0.0000000000000000        8.0099999999999998        5.2100000000000000        6.5303824711438890E-002   1.8210445960719011E-004
   0.0000000000000000        8.0099999999999998        5.6100000000000003        5.8397398776352159E-002   1.8423070295381459E-004
   0.0000000000000000        8.0099999999999998        6.0099999999999998        5.1829667263759142E-002   1.9242625856652810E-004
   0.0000000000000000        8.0099999999999998        6.4100000000000001        4.4697591384922686E-002   1.9841143450652894E-004
   0.0000000000000000        8.0099999999999998        6.8100000000000005        3.9077033902822578E-002   2.1296959177367219E-004
   0.0000000000000000        8.0099999999999998        7.2100000000000000        3.3278282241712961E-002   2.0373286917767697E-004
   0.0000000000000000        8.0099999999999998        7.6100000000000003        2.8042896395082326E-002   1.9273954492532685E-004
   0.0000000000000000        8.0099999999999998        8.0099999999999998        2.3790788593772514E-002   2.1464585240061530E-004
   0.0000000000000000        8.0099999999999998        8.4100000000000001        1.9743087256530286E-002   2.1136028450817411E-004
   0.0000000000000000        8.0099999999999998        8.8100000000000005        1.6978534544144080E-002   2.1676809333184797E-004
   0.0000000000000000        8.0099999999999998        9.2100000000000009        1.4355262369285865E-002   2.0643350751506102E-004
   0.0000000000000000        8.0099999999999998        9.6100000000000012        1.1941290856731086E-002   2.2334406729344520E-004
   0.0000000000000000        8.0099999999999998        10.010000000000000        9.9464802573048551E-003   2.0110290840768451E-004
   0.0000000000000000        8.4100000000000001        1.0000000000000000E-002  0.16141960590126422        3.1003494625378192E-004
   0.0000000000000000        8.4100000000000001       0.41000000000000003       0.16203660581144635        3.0553553676897118E-004
   0.0000000000000000        8.4100000000000001       0.81000000000000005       0.16173295149358893        3.1454275049221548E-004
   0.0000000000000000        8.4100000000000001        1.2100000000000002       0.16150611327243236        3.0530055164576536E-004
   0.0000000000000000        8.4100000000000001        1.6100000000000001       0.16066717454623980        3.2063061035265462E-004
   0.0000000000000000        8.4100000000000001        2.0099999999999998       0.15799240737063647        3.0324388375445598E-004
   0.0000000000000000        8.4100000000000001        2.4100000000000001       0.15174584729415544        2.9870665199152222E-004
   0.0000000000000000        8.4100000000000001        2.8100000000000001       0.14388527845345211        2.7568337708880721E-004
   0.0000000000000000        8.4100000000000001        3.2100000000000000       0.13114633965890354        2.5032437110778042E-004
   0.0000000000000000        8.4100000000000001        3.6099999999999999       0.11664290844136466        2.3196203270965085E-004
   0.0000000000000000        8.4100000000000001        4.0099999999999998       0.10134242676012750        1.9748588955135129E-004
   0.0000000000000000        8.4100000000000001        4.4100000000000001        8.8089211767463496E-002   1.7931301092268426E-004
   0.0000000000000000        8.4100000000000001        4.8100000000000005        7.7550725933257833E-002   1.9082099077360847E-004
   0.0000000000000000        8.4100000000000001        5.2100000000000000        6.9403101034088352E-002   1.8075987715130134E-004
   0.0000000000000000        8.4100000000000001        5.6100000000000003        6.2623670464131823E-002   1.9064276294446927E-004
   0.0000000000000000        8.4100000000000001        6.0099999999999998        5.5488241666801441E-002   2.0431970786138952E-004
   0.0000000000000000        8.4100000000000001        6.4100000000000001        4.8721957122533840E-002   1.9148440100829028E-004
   0.0000000000000000        8.4100000000000001        6.8100000000000005        4.2645607010284782E-002   1.8351033030222449E-004
   0.0000000000000000        8.4100000000000001        7.2100000000000000        3.6654776491921413E-002   1.8892434031126076E-004
   0.0000000000000000        8.4100000000000001        7.6100000000000003        3.1235188573200380E-002   1.9692909340376580E-004
   0.0000000000000000        8.4100000000000001        8.0099999999999998        2.6278515522861229E-002   1.9825742881282327E-004
   0.0000000000000000        8.4100000000000001        8.4100000000000001        2.2139202610751904E-002   2.0341988896331598E-004
   0.0000000000000000        8.4100000000000001        8.8100000000000005        1.8981193555298630E-002   2.0634971446254675E-004
   0.0000000000000000        8.4100000000000001        9.2100000000000009        1.5954167411570991E-002   1.9769661823271689E-004
   0.0000000000000000        8.4100000000000001        9.6100000000000012        1.3340709303300433E-002   2.0410563398530872E-004
   0.0000000000000000        8.4100000000000001        10.010000000000000        1.1431140624859823E-002   2.1508786228065365E-004
   0.0000000000000000        8.8100000000000005        1.0000000000000000E-002  0.15369411708170697        3.0609903560250727E-004
   0.0000000000000000        8.8100000000000005       0.41000000000000003       0.15357843301571561        2.9717284401718400E-004
   0.0000000000000000        8.8100000000000005       0.81000000000000005       0.15443938469137647        2.9821355026574359E-004
   0.0000000000000000        8.8100000000000005        1.2100000000000002       0.15502709871696102        2.8645208116390115E-004
   0.0000000000000000        8.8100000000000005        1.6100000000000001       0.15510880596458501        2.9435882874807948E-004
   0.0000000000000000        8.8100000000000005        2.0099999999999998       0.15378466817738776        3.0665951464929777E-004
   0.0000000000000000        8.8100000000000005        2.4100000000000001       0.14997903774510313        2.8548285216118915E-004
   0.0000000000000000        8.8100000000000005        2.8100000000000001       0.14489807550598893        2.8392014791647242E-004
   0.0000000000000000        8.8100000000000005        3.2100000000000000       0.13468008781694668        2.5925328809152989E-004
   0.0000000000000000        8.8100000000000005        3.6099999999999999       0.12173398531082932        2.3601648158190413E-004
   0.0000000000000000        8.8100000000000005        4.0099999999999998       0.10716779593851991        2.0910630077757984E-004
   0.0000000000000000        8.8100000000000005        4.4100000000000001        9.3750143214265252E-002   2.0455632471949820E-004
   0.0000000000000000        8.8100000000000005        4.8100000000000005        8.2032871755542872E-002   2.0024386945161995E-004
   0.0000000000000000        8.8100000000000005        5.2100000000000000        7.2748402378746385E-002   1.9881337881002124E-004
   0.0000000000000000        8.8100000000000005        5.6100000000000003        6.6254852846046958E-002   1.9930799842164635E-004
   0.0000000000000000        8.8100000000000005        6.0099999999999998        5.9650982599360379E-002   1.9228927075440181E-004
   0.0000000000000000        8.8100000000000005        6.4100000000000001        5.2445124740221907E-002   2.1548823968117501E-004
   0.0000000000000000        8.8100000000000005        6.8100000000000005        4.6256653923896308E-002   2.1505963182295905E-004
   0.0000000000000000        8.8100000000000005        7.2100000000000000        4.0491934415370169E-002   2.0232981225343263E-004
   0.0000000000000000        8.8100000000000005        7.6100000000000003        3.4618152752301290E-002   2.0048922729051810E-004
   0.0000000000000000        8.8100000000000005        8.0099999999999998        2.9169860028500347E-002   1.9239689258085158E-004
   0.0000000000000000        8.8100000000000005        8.4100000000000001        2.4523510197014695E-002   2.1087719982524139E-004
   0.0000000000000000        8.8100000000000005        8.8100000000000005        2.1253356990430652E-002   2.2444867841510884E-004
   0.0000000000000000        8.8100000000000005        9.2100000000000009        1.8183557039197211E-002   2.0302434976576550E-004
   0.0000000000000000        8.8100000000000005        9.6100000000000012        1.4988130857841814E-002   2.1916412413766292E-004
   0.0000000000000000        8.8100000000000005        10.010000000000000        1.2647910984881983E-002   2.0386287355080739E-004
   0.0000000000000000        9.2100000000000009        1.0000000000000000E-002  0.14607003553368994        2.9092700041659538E-004
   0.0000000000000000        9.2100000000000009       0.41000000000000003       0.14646549465036551        2.8204641186854035E-004
   0.0000000000000000        9.2100000000000009       0.81000000000000005       0.14712307578475717        2.7753511359717461E-004
   0.0000000000000000        9.2100000000000009        1.2100000000000002       0.14811137129541629        2.8423083079323174E-004
   0.0000000000000000        9.2100000000000009        1.6100000000000001       0.14875403520400240        2.9218201143087799E-004
   0.0000000000000000        9.2100000000000009        2.0099999999999998       0.14881924159196633        2.8596958011835435E-004
   0.0000000000000000        9.2100000000000009        2.4100000000000001       0.14809870452774829        2.7987065575364034E-004
   0.0000000000000000        9.2100000000000009        2.8100000000000001       0.14380354224257916        2.8448529123211553E-004
   0.0000000000000000        9.2100000000000009        3.2100000000000000       0.13631037852865877        2.7008960540795049E-004
   0.0000000000000000        9.2100000000000009        3.6099999999999999       0.12592603261980370        2.4780727110348711E-004
   0.0000000000000000        9.2100000000000009        4.0099999999999998       0.11229423931181197        2.2416779347267122E-004
   0.0000000000000000        9.2100000000000009        4.4100000000000001        9.8593987672764671E-002   1.9708330720804557E-004
   0.0000000000000000        9.2100000000000009        4.8100000000000005        8.6369360532577003E-002   1.9267343894566061E-004
   0.0000000000000000        9.2100000000000009        5.2100000000000000        7.6953918748746200E-002   2.0769586115070861E-004
   0.0000000000000000        9.2100000000000009        5.6100000000000003        6.9744474448350621E-002   2.0378633859769563E-004
   0.0000000000000000        9.2100000000000009        6.0099999999999998        6.3294867328349921E-002   1.9733039620112007E-004
   0.0000000000000000        9.2100000000000009        6.4100000000000001        5.6921843643735835E-002   1.9173447506492332E-004
   0.0000000000000000        9.2100000000000009        6.8100000000000005        5.0615326148771594E-002   1.9773871514416850E-004
   0.0000000000000000        9.2100000000000009        7.2100000000000000        4.4166196104942719E-002   1.9617990345821627E-004
   0.0000000000000000        9.2100000000000009        7.6100000000000003        3.8240558994783520E-002   2.0239703406912284E-004
   0.0000000000000000        9.2100000000000009        8.0099999999999998        3.2648894811701523E-002   2.0253244723828726E-004
   0.0000000000000000        9.2100000000000009        8.4100000000000001        2.7818685439972665E-002   2.1173329245963970E-004
   0.0000000000000000        9.2100000000000009        8.8100000000000005        2.3623637793196570E-002   2.0088006149610027E-004
   0.0000000000000000        9.2100000000000009        9.2100000000000009        1.9744695357216041E-002   2.1318034481281880E-004
   0.0000000000000000        9.2100000000000009        9.6100000000000012        1.7114195709138972E-002   2.2260285802929941E-004
   0.0000000000000000        9.2100000000000009        10.010000000000000        1.4272659059914514E-002   2.3804911299105707E-004
   0.0000000000000000        9.6100000000000012        1.0000000000000000E-002  0.13791521960382783        2.7322894234775818E-004
   0.0000000000000000        9.6100000000000012       0.41000000000000003       0.13814469331555601        2.6931697267532426E-004
   0.0000000000000000        9.6100000000000012       0.81000000000000005       0.13957161930564752        2.7073525477464331E-004
   0.0000000000000000        9.6100000000000012        1.2100000000000002       0.14104227557287674        2.8160049746574049E-004
   0.0000000000000000        9.6100000000000012        1.6100000000000001       0.14303475154198930        2.8496846782691146E-004
   0.0000000000000000        9.6100000000000012        2.0099999999999998       0.14403069429827567        2.7789666040912390E-004
   0.0000000000000000        9.6100000000000012        2.4100000000000001       0.14436828469032267        2.7722683617288770E-004
   0.0000000000000000        9.6100000000000012        2.8100000000000001       0.14186931793821933        2.7276811627331552E-004
   0.0000000000000000        9.6100000000000012        3.2100000000000000       0.13720795773323258        2.7040992895183862E-004
   0.0000000000000000        9.6100000000000012        3.6099999999999999       0.12876365943417725        2.5616307191148085E-004
   0.0000000000000000        9.6100000000000012        4.0099999999999998       0.11748992429288607        2.2809833033694767E-004
   0.0000000000000000        9.6100000000000012        4.4100000000000001       0.10400125700204285        2.0468565599779344E-004
   0.0000000000000000        9.6100000000000012        4.8100000000000005        9.1626517034905389E-002   2.0518082469526706E-004
   0.0000000000000000        9.6100000000000012        5.2100000000000000        8.1174840778620083E-002   1.9327925636384539E-004
   0.0000000000000000        9.6100000000000012        5.6100000000000003        7.3332842836847129E-002   2.0595230611424614E-004
   0.0000000000000000        9.6100000000000012        6.0099999999999998        6.6471963478772766E-002   1.8990902791651278E-004
   0.0000000000000000        9.6100000000000012        6.4100000000000001        6.0346954172076493E-002   2.0142000989693712E-004
   0.0000000000000000        9.6100000000000012        6.8100000000000005        5.4013995574340633E-002   2.0059283993281019E-004
   0.0000000000000000        9.6100000000000012        7.2100000000000000        4.7686169269380504E-002   2.0011843312817146E-004
   0.0000000000000000        9.6100000000000012        7.6100000000000003        4.1902540828517763E-002   2.1387492731929470E-004
   0.0000000000000000        9.6100000000000012        8.0099999999999998        3.5956562907773673E-002   1.9207325862903140E-004
   0.0000000000000000        9.6100000000000012        8.4100000000000001        3.0688365803396178E-002   2.1108806344114766E-004
   0.0000000000000000        9.6100000000000012        8.8100000000000005        2.5961468204329322E-002   2.0040133105175177E-004
   0.0000000000000000        9.6100000000000012        9.2100000000000009        2.2516135774274276E-002   2.0250112309694456E-004
   0.0000000000000000        9.6100000000000012        9.6100000000000012        1.8582861389210129E-002   2.0635959332387105E-004
   0.0000000000000000        9.6100000000000012        10.010000000000000        1.6020307690318859E-002   2.1445333825462852E-004
   0.0000000000000000        10.010000000000000        1.0000000000000000E-002  0.13124701427241950        2.5168576418594529E-004
   0.0000000000000000        10.010000000000000       0.41000000000000003       0.13194666470378738        2.6092283185087190E-004
   0.0000000000000000        10.010000000000000       0.81000000000000005       0.13273062352138496        2.5631665477541924E-004
   0.0000000000000000        10.010000000000000        1.2100000000000002       0.13419848632757075        2.6239221965914045E-004
   0.0000000000000000        10.010000000000000        1.6100000000000001       0.13693848288644497        2.6976522181844246E-004
   0.0000000000000000        10.010000000000000        2.0099999999999998       0.13886337488585995        2.6976057672387956E-004
   0.0000000000000000        10.010000000000000        2.4100000000000001       0.13975870294377238        2.7827050751300407E-004
   0.0000000000000000        10.010000000000000        2.8100000000000001       0.13954766771351329        2.7469007342300754E-004
   0.0000000000000000        10.010000000000000        3.2100000000000000       0.13593427544549075        2.6743704269782188E-004
   0.0000000000000000        10.010000000000000        3.6099999999999999       0.13067099237797145        2.5798264444217559E-004
   0.0000000000000000        10.010000000000000        4.0099999999999998       0.12106188908340933        2.3988066452734999E-004
   0.0000000000000000        10.010000000000000        4.4100000000000001       0.10877819436301192        2.1117475221787133E-004
   0.0000000000000000        10.010000000000000        4.8100000000000005        9.6427385630934559E-002   1.9066438023893138E-004
   0.0000000000000000        10.010000000000000        5.2100000000000000        8.5454146032277051E-002   1.9804856161787049E-004
   0.0000000000000000        10.010000000000000        5.6100000000000003        7.7296533298998785E-002   2.0078120378368291E-004
   0.0000000000000000        10.010000000000000        6.0099999999999998        6.9752070157307292E-002   2.1530824178653932E-004
   0.0000000000000000        10.010000000000000        6.4100000000000001        6.3900474031615764E-002   2.1736575284215230E-004
   0.0000000000000000        10.010000000000000        6.8100000000000005        5.8055136006792185E-002   2.0956301468255193E-004
   0.0000000000000000        10.010000000000000        7.2100000000000000        5.1531672800605527E-002   2.0758435456645483E-004
   0.0000000000000000        10.010000000000000        7.6100000000000003        4.5501329969407804E-002   2.1057947817206831E-004
   0.0000000000000000        10.010000000000000        8.0099999999999998        3.9248329671522662E-002   2.1077568113695409E-004
   0.0000000000000000        10.010000000000000        8.4100000000000001        3.3728166430099758E-002   1.9801755506121586E-004
   0.0000000000000000        10.010000000000000        8.8100000000000005        2.9148284559708183E-002   2.0762608322229582E-004
   0.0000000000000000        10.010000000000000        9.2100000000000009        2.4542299699964638E-002   2.1986317598965961E-004
   0.0000000000000000        10.010000000000000        9.6100000000000012        2.0964345216951150E-002   2.1185140569629146E-004
   0.0000000000000000        10.010000000000000        10.010000000000000        1.7551660656470462E-002   2.0472939539034775E-004
  0.31415926535897931        1.0000000000000000E-002   1.0000000000000000E-002   1.2602352997951293E-005   1.1269682187474780E-007
  0.31415926535897931        1.0000000000000000E-002  0.41000000000000003        1.1329236966800848E-005   5.2013020134429176E-007
  0.31415926535897931        1.0000000000000000E-002  0.81000000000000005        9.6521227265278302E-006   9.4736762477021119E-007
  0.31415926535897931        1.0000000000000000E-002   1.2100000000000002        8.9733616021717848E-006   1.2612781808449930E-006
  0.31415926535897931        1.0000000000000000E-002   1.6100000000000001        6.1928696322983720E-006   1.7953267916903012E-006
  0.31415926535897931        1.0000000000000000E-002   2.0099999999999998        3.8140087440638127E-006   1.7455166853219476E-006
  0.31415926535897931        1.0000000000000000E-002   2.4100000000000001        6.7035514198675961E-006   1.6587037318819525E-006
  0.31415926535897931        1.0000000000000000E-002   2.8100000000000001        9.3076459786964328E-007   2.0722572424625835E-006
  0.31415926535897931        1.0000000000000000E-002   3.2100000000000000        2.9074830162336332E-006   2.1149349346855958E-006
  0.31415926535897931        1.0000000000000000E-002   3.6099999999999999        3.1922433765219611E-006   2.0193831186357622E-006
  0.31415926535897931        1.0000000000000000E-002   4.0099999999999998        5.2510106235636669E-006   1.7878242886569158E-006
  0.31415926535897931        1.0000000000000000E-002   4.4100000000000001        1.9107858050584765E-007   2.1364525990776995E-006
  0.31415926535897931        1.0000000000000000E-002   4.8100000000000005       -1.4609541694438528E-006   1.9568997167672984E-006
  0.31415926535897931        1.0000000000000000E-002   5.2100000000000000        1.9904047044679828E-007   1.8044541807649765E-006
  0.31415926535897931        1.0000000000000000E-002   5.6100000000000003       -2.0793026670854925E-006   2.4721409541391084E-006
  0.31415926535897931        1.0000000000000000E-002   6.0099999999999998       -2.0035206638939019E-006   1.9919546147249565E-006
  0.31415926535897931        1.0000000000000000E-002   6.4100000000000001        1.9790735110750496E-006   2.3455029582561044E-006
  0.31415926535897931        1.0000000000000000E-002   6.8100000000000005        2.2443946959642233E-006   1.8706493862558691E-006
  0.31415926535897931        1.0000000000000000E-002   7.2100000000000000        1.5498814359144988E-006   2.4877122741668843E-006
  0.31415926535897931        1.0000000000000000E-002   7.6100000000000003       -6.3279249643298471E-007   1.7123959240747796E-006
  0.31415926535897931        1.0000000000000000E-002   8.0099999999999998        4.3879257013471877E-006   2.7583622910463965E-006
  0.31415926535897931        1.0000000000000000E-002   8.4100000000000001        1.6063103776668949E-006   1.8742579166694603E-006
  0.31415926535897931        1.0000000000000000E-002   8.8100000000000005        1.2892964676438152E-006   2.1075041295438826E-006
  0.31415926535897931        1.0000000000000000E-002   9.2100000000000009       -3.7266452440676121E-007   2.1453386051923283E-006
  0.31415926535897931        1.0000000000000000E-002   9.6100000000000012        5.0634872979349184E-006   2.3366675476685658E-006
  0.31415926535897931        1.0000000000000000E-002   10.010000000000000        1.9332264658141598E-006   1.9527735220329573E-006
  0.31415926535897931       0.41000000000000003        1.0000000000000000E-002   1.2647179056354435E-002   3.2533110657907251E-005
  0.31415926535897931       0.41000000000000003       0.41000000000000003        1.1976522408089640E-002   3.0548322822806037E-005
  0.31415926535897931       0.41000000000000003       0.81000000000000005        1.0376317196509041E-002   3.5189268399307497E-005
  0.31415926535897931       0.41000000000000003        1.2100000000000002        8.5688193472256112E-003   4.3632295714454671E-005
  0.31415926535897931       0.41000000000000003        1.6100000000000001        6.6675592873330818E-003   5.1828764376267779E-005
  0.31415926535897931       0.41000000000000003        2.0099999999999998        5.2107796658633979E-003   5.0104940574561806E-005
  0.31415926535897931       0.41000000000000003        2.4100000000000001        3.8323980125718571E-003   4.7398089173843456E-005
  0.31415926535897931       0.41000000000000003        2.8100000000000001        2.7877454363257580E-003   5.1676011636168406E-005
  0.31415926535897931       0.41000000000000003        3.2100000000000000        2.0918689409026373E-003   5.0559950573741088E-005
  0.31415926535897931       0.41000000000000003        3.6099999999999999        1.5778066109537194E-003   5.7413917367556885E-005
  0.31415926535897931       0.41000000000000003        4.0099999999999998        1.2702087317051445E-003   6.4441704195399111E-005
  0.31415926535897931       0.41000000000000003        4.4100000000000001        9.6075877194965928E-004   4.9497776567042737E-005
  0.31415926535897931       0.41000000000000003        4.8100000000000005        6.3346823487364483E-004   5.8323076141568457E-005
  0.31415926535897931       0.41000000000000003        5.2100000000000000        4.9681461039414044E-004   5.1984115017146708E-005
  0.31415926535897931       0.41000000000000003        5.6100000000000003        3.5182505854356426E-004   5.3854673180797133E-005
  0.31415926535897931       0.41000000000000003        6.0099999999999998        2.3968643443409107E-004   5.7928037715752591E-005
  0.31415926535897931       0.41000000000000003        6.4100000000000001        2.3913666927662916E-004   5.9173059650175970E-005
  0.31415926535897931       0.41000000000000003        6.8100000000000005        1.4176590890931063E-004   5.4516533074929879E-005
  0.31415926535897931       0.41000000000000003        7.2100000000000000        1.7421472858706623E-004   5.6262074507799959E-005
  0.31415926535897931       0.41000000000000003        7.6100000000000003        4.0489264249476526E-005   5.8708153904873547E-005
  0.31415926535897931       0.41000000000000003        8.0099999999999998        3.7083750209450345E-005   6.5571570762827517E-005
  0.31415926535897931       0.41000000000000003        8.4100000000000001       -7.7817983397247156E-005   6.5756948628358956E-005
  0.31415926535897931       0.41000000000000003        8.8100000000000005        1.2515952225024076E-004   5.9017171987696397E-005
  0.31415926535897931       0.41000000000000003        9.2100000000000009       -1.4290949678569431E-006   5.3721034429007459E-005
  0.31415926535897931       0.41000000000000003        9.6100000000000012        7.6434737156524794E-005   6.9338248356364695E-005
  0.31415926535897931       0.41000000000000003        10.010000000000000        8.6518857327509482E-005   5.4598264413596061E-005
  0.31415926535897931       0.81000000000000005        1.0000000000000000E-002   3.6623225668276999E-002   7.0969805751837923E-005
  0.31415926535897931       0.81000000000000005       0.41000000000000003        3.5020252110139878E-002   6.8866723480903632E-005
  0.31415926535897931       0.81000000000000005       0.81000000000000005        3.0507961535935720E-002   6.0132957490171283E-005
  0.31415926535897931       0.81000000000000005        1.2100000000000002        2.4959925815428045E-002   7.0738314052523895E-005
  0.31415926535897931       0.81000000000000005        1.6100000000000001        1.9644098904156717E-002   6.7215142525626297E-005
  0.31415926535897931       0.81000000000000005        2.0099999999999998        1.5262574050244301E-002   7.8594069269728584E-005
  0.31415926535897931       0.81000000000000005        2.4100000000000001        1.1576235477425994E-002   7.1727808828992402E-005
  0.31415926535897931       0.81000000000000005        2.8100000000000001        8.6665307460898969E-003   8.4229517099468059E-005
  0.31415926535897931       0.81000000000000005        3.2100000000000000        6.6712772245502037E-003   7.6745159532268822E-005
  0.31415926535897931       0.81000000000000005        3.6099999999999999        4.8519308466076581E-003   7.8195800614341010E-005
  0.31415926535897931       0.81000000000000005        4.0099999999999998        3.6468442697968036E-003   7.7363351377402595E-005
  0.31415926535897931       0.81000000000000005        4.4100000000000001        2.6379942291616192E-003   8.2802520076933136E-005
  0.31415926535897931       0.81000000000000005        4.8100000000000005        2.0537200447213644E-003   8.5804764350920238E-005
  0.31415926535897931       0.81000000000000005        5.2100000000000000        1.7841525259208377E-003   9.9501242624664048E-005
  0.31415926535897931       0.81000000000000005        5.6100000000000003        1.1253411131521068E-003   8.9988290713866615E-005
  0.31415926535897931       0.81000000000000005        6.0099999999999998        8.1984684599894836E-004   9.0924676485498585E-005
  0.31415926535897931       0.81000000000000005        6.4100000000000001        5.5884791657788977E-004   9.1324866119973913E-005
  0.31415926535897931       0.81000000000000005        6.8100000000000005        5.8268695437328126E-004   8.9064303498230711E-005
  0.31415926535897931       0.81000000000000005        7.2100000000000000        4.5263750539953189E-004   9.3350441502180171E-005
  0.31415926535897931       0.81000000000000005        7.6100000000000003        2.7393233312863666E-004   8.7688407034397430E-005
  0.31415926535897931       0.81000000000000005        8.0099999999999998        5.1319848395423723E-004   9.0813822430611121E-005
  0.31415926535897931       0.81000000000000005        8.4100000000000001        1.8126665824084578E-004   8.9357153866916623E-005
  0.31415926535897931       0.81000000000000005        8.8100000000000005        1.8062098051320615E-004   9.5692514655323490E-005
  0.31415926535897931       0.81000000000000005        9.2100000000000009        1.8352192811372622E-004   8.9989035363840445E-005
  0.31415926535897931       0.81000000000000005        9.6100000000000012        4.7759013098481245E-005   8.8630565481004602E-005
  0.31415926535897931       0.81000000000000005        10.010000000000000        2.5810900292749892E-004   9.8847113883107179E-005
  0.31415926535897931        1.2100000000000002        1.0000000000000000E-002   6.5394510800453345E-002   1.2149336527836445E-004
  0.31415926535897931        1.2100000000000002       0.41000000000000003        6.2361720594715057E-002   1.1393070577960501E-004
  0.31415926535897931        1.2100000000000002       0.81000000000000005        5.4286139177636639E-002   1.0604381170791234E-004
  0.31415926535897931        1.2100000000000002        1.2100000000000002        4.4556463533093567E-002   9.1776116214178048E-005
  0.31415926535897931        1.2100000000000002        1.6100000000000001        3.5195411613757471E-002   8.7485596043569109E-005
  0.31415926535897931        1.2100000000000002        2.0099999999999998        2.7627180024517323E-002   9.0684939618152939E-005
  0.31415926535897931        1.2100000000000002        2.4100000000000001        2.1172396388500110E-002   8.6675657350920597E-005
  0.31415926535897931        1.2100000000000002        2.8100000000000001        1.6186740414259090E-002   9.8445107467720768E-005
  0.31415926535897931        1.2100000000000002        3.2100000000000000        1.2189317296505809E-002   1.0159533298889978E-004
  0.31415926535897931        1.2100000000000002        3.6099999999999999        9.3425749594117126E-003   1.0068148516446784E-004
  0.31415926535897931        1.2100000000000002        4.0099999999999998        7.1209844751285931E-003   1.0169833837339022E-004
  0.31415926535897931        1.2100000000000002        4.4100000000000001        5.1807984270502922E-003   1.0391942193570275E-004
  0.31415926535897931        1.2100000000000002        4.8100000000000005        4.1189290942454000E-003   1.1600056822103194E-004
  0.31415926535897931        1.2100000000000002        5.2100000000000000        3.2064461508322186E-003   1.0590954860501070E-004
  0.31415926535897931        1.2100000000000002        5.6100000000000003        2.2985059481306289E-003   1.0913399186980175E-004
  0.31415926535897931        1.2100000000000002        6.0099999999999998        1.7347822927409890E-003   1.1086904299020902E-004
  0.31415926535897931        1.2100000000000002        6.4100000000000001        1.4334256302470389E-003   1.1516580861004345E-004
  0.31415926535897931        1.2100000000000002        6.8100000000000005        1.0581045989582621E-003   1.2209289883473385E-004
  0.31415926535897931        1.2100000000000002        7.2100000000000000        8.5046833244944488E-004   1.1964991780138549E-004
  0.31415926535897931        1.2100000000000002        7.6100000000000003        7.3146302957056129E-004   1.2908283730801463E-004
  0.31415926535897931        1.2100000000000002        8.0099999999999998        4.4712936272247407E-004   1.1611344145588723E-004
  0.31415926535897931        1.2100000000000002        8.4100000000000001        3.8306873506736377E-004   1.1039878732174789E-004
  0.31415926535897931        1.2100000000000002        8.8100000000000005        5.3412479021743627E-004   1.2793869383338522E-004
  0.31415926535897931        1.2100000000000002        9.2100000000000009        4.7160460667520723E-004   1.1870575738888775E-004
  0.31415926535897931        1.2100000000000002        9.6100000000000012        3.2834832682821137E-004   1.2556812843534165E-004
  0.31415926535897931        1.2100000000000002        10.010000000000000        3.4207419184036119E-004   1.0871598066928248E-004
  0.31415926535897931        1.6100000000000001        1.0000000000000000E-002   9.4688484152162244E-002   1.7245281840852820E-004
  0.31415926535897931        1.6100000000000001       0.41000000000000003        9.0558072303339232E-002   1.7725745926660015E-004
  0.31415926535897931        1.6100000000000001       0.81000000000000005        7.9079029255757216E-002   1.5429285338014887E-004
  0.31415926535897931        1.6100000000000001        1.2100000000000002        6.5403111789317459E-002   1.2871988369142273E-004
  0.31415926535897931        1.6100000000000001        1.6100000000000001        5.1944403903832148E-002   1.0882630972744724E-004
  0.31415926535897931        1.6100000000000001        2.0099999999999998        4.0802044177336572E-002   1.0458325582830605E-004
  0.31415926535897931        1.6100000000000001        2.4100000000000001        3.1482054914608842E-002   1.0795278695801102E-004
  0.31415926535897931        1.6100000000000001        2.8100000000000001        2.4412020817154139E-002   1.0529223328562347E-004
  0.31415926535897931        1.6100000000000001        3.2100000000000000        1.8759841635441196E-002   1.1538925539916357E-004
  0.31415926535897931        1.6100000000000001        3.6099999999999999        1.4522081345084455E-002   1.1954647116443991E-004
  0.31415926535897931        1.6100000000000001        4.0099999999999998        1.1212987427399453E-002   1.2153497029419913E-004
  0.31415926535897931        1.6100000000000001        4.4100000000000001        8.4133765012253895E-003   1.1966862332808798E-004
  0.31415926535897931        1.6100000000000001        4.8100000000000005        6.3205217331663011E-003   1.3453934558579965E-004
  0.31415926535897931        1.6100000000000001        5.2100000000000000        5.0235447301930124E-003   1.1463656983407884E-004
  0.31415926535897931        1.6100000000000001        5.6100000000000003        4.0555954159405072E-003   1.2479954701014395E-004
  0.31415926535897931        1.6100000000000001        6.0099999999999998        2.9171872730352523E-003   1.2498922326141575E-004
  0.31415926535897931        1.6100000000000001        6.4100000000000001        2.4145626164770993E-003   1.3072910603738940E-004
  0.31415926535897931        1.6100000000000001        6.8100000000000005        2.0564883292283069E-003   1.2251131822689946E-004
  0.31415926535897931        1.6100000000000001        7.2100000000000000        1.4809999591723758E-003   1.3776161891433737E-004
  0.31415926535897931        1.6100000000000001        7.6100000000000003        1.2588732155140530E-003   1.3544841750458189E-004
  0.31415926535897931        1.6100000000000001        8.0099999999999998        1.1583979221435102E-003   1.3434586455898475E-004
  0.31415926535897931        1.6100000000000001        8.4100000000000001        6.9367738992847283E-004   1.3330274405896656E-004
  0.31415926535897931        1.6100000000000001        8.8100000000000005        6.5482290765410053E-004   1.3381836903341194E-004
  0.31415926535897931        1.6100000000000001        9.2100000000000009        4.8023615130154181E-004   1.2901599238840343E-004
  0.31415926535897931        1.6100000000000001        9.6100000000000012        1.8842304102649176E-004   1.3607717767760472E-004
  0.31415926535897931        1.6100000000000001        10.010000000000000        3.4921266320340924E-004   1.3944309866607881E-004
  0.31415926535897931        2.0099999999999998        1.0000000000000000E-002  0.12289508740610186        2.3867210469720844E-004
  0.31415926535897931        2.0099999999999998       0.41000000000000003       0.11794345014413611        2.2295840466120945E-004
  0.31415926535897931        2.0099999999999998       0.81000000000000005       0.10318491421785045        1.9666579946745497E-004
  0.31415926535897931        2.0099999999999998        1.2100000000000002        8.5898228958063441E-002   1.6557960875702684E-004
  0.31415926535897931        2.0099999999999998        1.6100000000000001        6.8842762388313036E-002   1.3612826167335227E-004
  0.31415926535897931        2.0099999999999998        2.0099999999999998        5.4272647437405022E-002   1.1792258758857529E-004
  0.31415926535897931        2.0099999999999998        2.4100000000000001        4.2581157193857098E-002   1.2404448094959305E-004
  0.31415926535897931        2.0099999999999998        2.8100000000000001        3.3032327329241787E-002   1.2909235118255353E-004
  0.31415926535897931        2.0099999999999998        3.2100000000000000        2.5912263222607788E-002   1.2761916979385756E-004
  0.31415926535897931        2.0099999999999998        3.6099999999999999        2.0131473053738583E-002   1.1942559137480120E-004
  0.31415926535897931        2.0099999999999998        4.0099999999999998        1.5663245815831478E-002   1.2574401664070401E-004
  0.31415926535897931        2.0099999999999998        4.4100000000000001        1.2215110887268260E-002   1.2411324998509851E-004
  0.31415926535897931        2.0099999999999998        4.8100000000000005        9.5002366043085221E-003   1.3855595229307055E-004
  0.31415926535897931        2.0099999999999998        5.2100000000000000        7.4644691581598937E-003   1.3455854633888026E-004
  0.31415926535897931        2.0099999999999998        5.6100000000000003        5.6792736233118287E-003   1.3961514564253143E-004
  0.31415926535897931        2.0099999999999998        6.0099999999999998        4.3678794037409910E-003   1.5349845047793210E-004
  0.31415926535897931        2.0099999999999998        6.4100000000000001        3.6071342170463571E-003   1.4713290625547370E-004
  0.31415926535897931        2.0099999999999998        6.8100000000000005        2.4966117084581252E-003   1.4506209297151691E-004
  0.31415926535897931        2.0099999999999998        7.2100000000000000        2.1125099071301256E-003   1.3924398909312782E-004
  0.31415926535897931        2.0099999999999998        7.6100000000000003        1.9978531554573011E-003   1.4711177235535440E-004
  0.31415926535897931        2.0099999999999998        8.0099999999999998        1.4720885547923692E-003   1.6248512861501374E-004
  0.31415926535897931        2.0099999999999998        8.4100000000000001        1.1981712514275785E-003   1.4366497934619130E-004
  0.31415926535897931        2.0099999999999998        8.8100000000000005        1.0396170267509201E-003   1.4625500849982427E-004
  0.31415926535897931        2.0099999999999998        9.2100000000000009        5.7764253522425560E-004   1.3953611296394362E-004
  0.31415926535897931        2.0099999999999998        9.6100000000000012        3.7930246451064819E-004   1.3899985661867939E-004
  0.31415926535897931        2.0099999999999998        10.010000000000000        5.1984843033111184E-004   1.5506424911755065E-004
  0.31415926535897931        2.4100000000000001        1.0000000000000000E-002  0.14865547666754411        2.7354983531195035E-004
  0.31415926535897931        2.4100000000000001       0.41000000000000003       0.14179375674527325        2.6649906236365229E-004
  0.31415926535897931        2.4100000000000001       0.81000000000000005       0.12656758006138721        2.3227153407092872E-004
  0.31415926535897931        2.4100000000000001        1.2100000000000002       0.10559538901593685        2.0216017227007416E-004
  0.31415926535897931        2.4100000000000001        1.6100000000000001        8.5458316987780045E-002   1.7076510952287200E-004
  0.31415926535897931        2.4100000000000001        2.0099999999999998        6.7576057973528836E-002   1.3202562862769325E-004
  0.31415926535897931        2.4100000000000001        2.4100000000000001        5.3343128741921653E-002   1.2334152520035647E-004
  0.31415926535897931        2.4100000000000001        2.8100000000000001        4.2353371685916207E-002   1.2823723199519108E-004
  0.31415926535897931        2.4100000000000001        3.2100000000000000        3.3028280835652735E-002   1.2496157262994610E-004
  0.31415926535897931        2.4100000000000001        3.6099999999999999        2.6134588650856570E-002   1.4358020854977340E-004
  0.31415926535897931        2.4100000000000001        4.0099999999999998        2.0588069642645795E-002   1.3953803289038839E-004
  0.31415926535897931        2.4100000000000001        4.4100000000000001        1.5711307409970805E-002   1.5398313348861687E-004
  0.31415926535897931        2.4100000000000001        4.8100000000000005        1.2646731188125270E-002   1.6023529052562596E-004
  0.31415926535897931        2.4100000000000001        5.2100000000000000        9.8475015139112988E-003   1.5792679773009099E-004
  0.31415926535897931        2.4100000000000001        5.6100000000000003        7.7464306919863574E-003   1.4490570440558822E-004
  0.31415926535897931        2.4100000000000001        6.0099999999999998        6.0393191046651147E-003   1.3923191789576921E-004
  0.31415926535897931        2.4100000000000001        6.4100000000000001        4.6662005769718736E-003   1.5856882811523230E-004
  0.31415926535897931        2.4100000000000001        6.8100000000000005        3.8145324089460977E-003   1.3689259882335999E-004
  0.31415926535897931        2.4100000000000001        7.2100000000000000        3.1663370906022245E-003   1.5598127274627925E-004
  0.31415926535897931        2.4100000000000001        7.6100000000000003        2.6059395531637707E-003   1.4641586727284856E-004
  0.31415926535897931        2.4100000000000001        8.0099999999999998        2.0638985380794436E-003   1.5936123230330163E-004
  0.31415926535897931        2.4100000000000001        8.4100000000000001        1.5871661857657633E-003   1.5716483697989124E-004
  0.31415926535897931        2.4100000000000001        8.8100000000000005        1.4156742217495072E-003   1.5824418640346567E-004
  0.31415926535897931        2.4100000000000001        9.2100000000000009        1.3008287713987463E-003   1.6227287589832987E-004
  0.31415926535897931        2.4100000000000001        9.6100000000000012        8.9403184569567722E-004   1.5904898758630241E-004
  0.31415926535897931        2.4100000000000001        10.010000000000000        9.6840034288319201E-004   1.4939658725949111E-004
  0.31415926535897931        2.8100000000000001        1.0000000000000000E-002  0.16924649877973677        3.1966833018711913E-004
  0.31415926535897931        2.8100000000000001       0.41000000000000003       0.16272941472757260        3.1841091742939627E-004
  0.31415926535897931        2.8100000000000001       0.81000000000000005       0.14662158493847249        2.8831983579647949E-004
  0.31415926535897931        2.8100000000000001        1.2100000000000002       0.12419602323176271        2.3416691893337458E-004
  0.31415926535897931        2.8100000000000001        1.6100000000000001       0.10127689695911143        1.9566763077851173E-004
  0.31415926535897931        2.8100000000000001        2.0099999999999998        8.0994167492176528E-002   1.5914210114813105E-004
  0.31415926535897931        2.8100000000000001        2.4100000000000001        6.4615894832379353E-002   1.4357415319092706E-004
  0.31415926535897931        2.8100000000000001        2.8100000000000001        5.1305217685701669E-002   1.3621132270810301E-004
  0.31415926535897931        2.8100000000000001        3.2100000000000000        4.1000646415428846E-002   1.4501315210355495E-004
  0.31415926535897931        2.8100000000000001        3.6099999999999999        3.2592493856722853E-002   1.4082446197177966E-004
  0.31415926535897931        2.8100000000000001        4.0099999999999998        2.5549389229407728E-002   1.3086589965782244E-004
  0.31415926535897931        2.8100000000000001        4.4100000000000001        2.0621344331015284E-002   1.5492868796135087E-004
  0.31415926535897931        2.8100000000000001        4.8100000000000005        1.6339075692931034E-002   1.5091398734532800E-004
  0.31415926535897931        2.8100000000000001        5.2100000000000000        1.2547854257600792E-002   1.5198788806290755E-004
  0.31415926535897931        2.8100000000000001        5.6100000000000003        1.0037387654724811E-002   1.6116742774560140E-004
  0.31415926535897931        2.8100000000000001        6.0099999999999998        8.2598662462250710E-003   1.6241713542509300E-004
  0.31415926535897931        2.8100000000000001        6.4100000000000001        6.5003673415035997E-003   1.5797016374179541E-004
  0.31415926535897931        2.8100000000000001        6.8100000000000005        4.9579610975947807E-003   1.5006644155760211E-004
  0.31415926535897931        2.8100000000000001        7.2100000000000000        4.1100061764542933E-003   1.5396913969195988E-004
  0.31415926535897931        2.8100000000000001        7.6100000000000003        3.4327343807848180E-003   1.9360179526242563E-004
  0.31415926535897931        2.8100000000000001        8.0099999999999998        2.5726804187855179E-003   1.7456008416911982E-004
  0.31415926535897931        2.8100000000000001        8.4100000000000001        2.3837317673908605E-003   1.7840174128019664E-004
  0.31415926535897931        2.8100000000000001        8.8100000000000005        1.6506043386590951E-003   1.7379557344623990E-004
  0.31415926535897931        2.8100000000000001        9.2100000000000009        1.2751113011077132E-003   1.7903948360013314E-004
  0.31415926535897931        2.8100000000000001        9.6100000000000012        1.2392154454502016E-003   1.7480672290833314E-004
  0.31415926535897931        2.8100000000000001        10.010000000000000        1.0567434385787729E-003   1.6911362162518604E-004
  0.31415926535897931        3.2100000000000000        1.0000000000000000E-002  0.18647625715945745        3.6677528128904757E-004
  0.31415926535897931        3.2100000000000000       0.41000000000000003       0.17964071362402528        3.2433143989466754E-004
  0.31415926535897931        3.2100000000000000       0.81000000000000005       0.16364947275852262        3.0793874903868780E-004
  0.31415926535897931        3.2100000000000000        1.2100000000000002       0.14094031389287856        2.7694088928071833E-004
  0.31415926535897931        3.2100000000000000        1.6100000000000001       0.11592948313847645        2.2032095331293616E-004
  0.31415926535897931        3.2100000000000000        2.0099999999999998        9.3878100831183683E-002   1.8741512139639236E-004
  0.31415926535897931        3.2100000000000000        2.4100000000000001        7.5359422603306803E-002   1.4932989935678405E-004
  0.31415926535897931        3.2100000000000000        2.8100000000000001        6.0126830329409311E-002   1.5002730306488745E-004
  0.31415926535897931        3.2100000000000000        3.2100000000000000        4.8132682379169317E-002   1.4622397504782610E-004
  0.31415926535897931        3.2100000000000000        3.6099999999999999        3.8803861266492511E-002   1.5788036144435093E-004
  0.31415926535897931        3.2100000000000000        4.0099999999999998        3.1221441976303308E-002   1.5497578433722113E-004
  0.31415926535897931        3.2100000000000000        4.4100000000000001        2.4798799149522783E-002   1.5375095398473411E-004
  0.31415926535897931        3.2100000000000000        4.8100000000000005        2.0178891998031849E-002   1.5936747005633269E-004
  0.31415926535897931        3.2100000000000000        5.2100000000000000        1.6178168909659653E-002   1.7079510151988940E-004
  0.31415926535897931        3.2100000000000000        5.6100000000000003        1.2500246591070695E-002   1.5626039824770472E-004
  0.31415926535897931        3.2100000000000000        6.0099999999999998        1.0059774059697487E-002   1.6159104599619987E-004
  0.31415926535897931        3.2100000000000000        6.4100000000000001        8.1820709383957479E-003   1.6302290501172184E-004
  0.31415926535897931        3.2100000000000000        6.8100000000000005        6.3544609338231821E-003   1.5968597821210934E-004
  0.31415926535897931        3.2100000000000000        7.2100000000000000        5.3064602887919745E-003   1.8571746320117477E-004
  0.31415926535897931        3.2100000000000000        7.6100000000000003        4.1662000209993829E-003   1.7193110562606104E-004
  0.31415926535897931        3.2100000000000000        8.0099999999999998        3.8403611304852624E-003   1.7804894891780714E-004
  0.31415926535897931        3.2100000000000000        8.4100000000000001        2.7764363951858287E-003   1.7019106021570095E-004
  0.31415926535897931        3.2100000000000000        8.8100000000000005        2.2920710255284063E-003   1.7245704418094218E-004
  0.31415926535897931        3.2100000000000000        9.2100000000000009        1.9348460741833162E-003   1.7350274758935053E-004
  0.31415926535897931        3.2100000000000000        9.6100000000000012        1.8495937536754869E-003   1.6865410099160686E-004
  0.31415926535897931        3.2100000000000000        10.010000000000000        1.6754797908906111E-003   1.7167353306013207E-004
  0.31415926535897931        3.6099999999999999        1.0000000000000000E-002  0.19863272664572845        3.6767491502291363E-004
  0.31415926535897931        3.6099999999999999       0.41000000000000003       0.19269359211161230        3.2497471007183082E-004
  0.31415926535897931        3.6099999999999999       0.81000000000000005       0.17767005273548747        3.5445994674296761E-004
  0.31415926535897931        3.6099999999999999        1.2100000000000002       0.15479496724561731        2.8853220449580748E-004
  0.31415926535897931        3.6099999999999999        1.6100000000000001       0.12992811945324265        2.5404326389015096E-004
  0.31415926535897931        3.6099999999999999        2.0099999999999998       0.10594987053024847        2.0720781765994271E-004
  0.31415926535897931        3.6099999999999999        2.4100000000000001        8.5572920376086506E-002   1.6701290043581634E-004
  0.31415926535897931        3.6099999999999999        2.8100000000000001        6.9171527233165636E-002   1.4544516314716173E-004
  0.31415926535897931        3.6099999999999999        3.2100000000000000        5.5989018412558662E-002   1.4937213288133188E-004
  0.31415926535897931        3.6099999999999999        3.6099999999999999        4.5609671572741491E-002   1.5495194473083958E-004
  0.31415926535897931        3.6099999999999999        4.0099999999999998        3.6661374000428459E-002   1.5590656103562709E-004
  0.31415926535897931        3.6099999999999999        4.4100000000000001        2.9732784462522931E-002   1.4576149690217398E-004
  0.31415926535897931        3.6099999999999999        4.8100000000000005        2.4042912982905749E-002   1.5692154778588444E-004
  0.31415926535897931        3.6099999999999999        5.2100000000000000        1.9647782744329784E-002   1.6404369711088692E-004
  0.31415926535897931        3.6099999999999999        5.6100000000000003        1.5085991842034371E-002   1.9754059789551224E-004
  0.31415926535897931        3.6099999999999999        6.0099999999999998        1.2615700357557404E-002   1.6849338683724960E-004
  0.31415926535897931        3.6099999999999999        6.4100000000000001        9.6865087772278202E-003   1.7276857313220986E-004
  0.31415926535897931        3.6099999999999999        6.8100000000000005        8.0609693541026130E-003   1.8254080178740911E-004
  0.31415926535897931        3.6099999999999999        7.2100000000000000        6.5429982663393624E-003   1.6003671912085868E-004
  0.31415926535897931        3.6099999999999999        7.6100000000000003        5.1540505448208276E-003   1.6217304415373942E-004
  0.31415926535897931        3.6099999999999999        8.0099999999999998        4.3828117499145796E-003   1.8542348285220531E-004
  0.31415926535897931        3.6099999999999999        8.4100000000000001        3.7333123431993387E-003   1.8283166345996611E-004
  0.31415926535897931        3.6099999999999999        8.8100000000000005        2.9637411788271421E-003   1.8190586361319281E-004
  0.31415926535897931        3.6099999999999999        9.2100000000000009        2.4423682955878987E-003   1.9273975279416437E-004
  0.31415926535897931        3.6099999999999999        9.6100000000000012        2.3869392646748040E-003   1.6785764584715239E-004
  0.31415926535897931        3.6099999999999999        10.010000000000000        1.3977271673478594E-003   1.8561473555513876E-004
  0.31415926535897931        4.0099999999999998        1.0000000000000000E-002  0.20743587775741795        4.0490438901681598E-004
  0.31415926535897931        4.0099999999999998       0.41000000000000003       0.20223244222077821        3.5709624220475511E-004
  0.31415926535897931        4.0099999999999998       0.81000000000000005       0.18842204064871382        3.5321547615028894E-004
  0.31415926535897931        4.0099999999999998        1.2100000000000002       0.16677082565735457        3.0204983235685931E-004
  0.31415926535897931        4.0099999999999998        1.6100000000000001       0.14155119294324198        2.7885080079131290E-004
  0.31415926535897931        4.0099999999999998        2.0099999999999998       0.11709928072744903        2.2710376056644331E-004
  0.31415926535897931        4.0099999999999998        2.4100000000000001        9.5693018515415701E-002   1.8974546700306166E-004
  0.31415926535897931        4.0099999999999998        2.8100000000000001        7.7940726789391845E-002   1.5582256033243018E-004
  0.31415926535897931        4.0099999999999998        3.2100000000000000        6.3698226629026161E-002   1.5544143686619286E-004
  0.31415926535897931        4.0099999999999998        3.6099999999999999        5.1935027011552559E-002   1.5509979001003825E-004
  0.31415926535897931        4.0099999999999998        4.0099999999999998        4.2727899066839825E-002   1.6854543846222663E-004
  0.31415926535897931        4.0099999999999998        4.4100000000000001        3.4831117074408578E-002   1.5626401454694845E-004
  0.31415926535897931        4.0099999999999998        4.8100000000000005        2.8147330564522940E-002   1.7431437451006308E-004
  0.31415926535897931        4.0099999999999998        5.2100000000000000        2.2716836083789351E-002   1.5661149626321639E-004
  0.31415926535897931        4.0099999999999998        5.6100000000000003        1.8553519797030571E-002   1.7180129287349826E-004
  0.31415926535897931        4.0099999999999998        6.0099999999999998        1.4871295881054637E-002   1.6755014523885228E-004
  0.31415926535897931        4.0099999999999998        6.4100000000000001        1.2375416964572332E-002   1.7355824975012835E-004
  0.31415926535897931        4.0099999999999998        6.8100000000000005        9.9524792241369800E-003   1.7671755248960919E-004
  0.31415926535897931        4.0099999999999998        7.2100000000000000        7.9889138135899908E-003   1.6406733889320720E-004
  0.31415926535897931        4.0099999999999998        7.6100000000000003        6.9311412579577212E-003   1.8706738528748347E-004
  0.31415926535897931        4.0099999999999998        8.0099999999999998        5.0631155456454168E-003   1.8046033008022475E-004
  0.31415926535897931        4.0099999999999998        8.4100000000000001        4.4364603978132976E-003   1.9180376491145199E-004
  0.31415926535897931        4.0099999999999998        8.8100000000000005        3.6501921715383859E-003   1.7484905447452255E-004
  0.31415926535897931        4.0099999999999998        9.2100000000000009        2.9874554265775228E-003   1.8220750476265120E-004
  0.31415926535897931        4.0099999999999998        9.6100000000000012        2.4709329858993690E-003   1.7892050007310218E-004
  0.31415926535897931        4.0099999999999998        10.010000000000000        1.7703210849945917E-003   2.0240168056606995E-004
  0.31415926535897931        4.4100000000000001        1.0000000000000000E-002  0.21239301955486814        3.6818865151306315E-004
  0.31415926535897931        4.4100000000000001       0.41000000000000003       0.20830000131283863        4.1295131227213810E-004
  0.31415926535897931        4.4100000000000001       0.81000000000000005       0.19521364741720179        3.3503576455029018E-004
  0.31415926535897931        4.4100000000000001        1.2100000000000002       0.17634190226901655        3.2262501656735881E-004
  0.31415926535897931        4.4100000000000001        1.6100000000000001       0.15237501973150924        2.7807254888845046E-004
  0.31415926535897931        4.4100000000000001        2.0099999999999998       0.12764381173903486        2.4023337199151492E-004
  0.31415926535897931        4.4100000000000001        2.4100000000000001       0.10496329537301323        1.9898741873114015E-004
  0.31415926535897931        4.4100000000000001        2.8100000000000001        8.6180019299867558E-002   1.6683877730254510E-004
  0.31415926535897931        4.4100000000000001        3.2100000000000000        7.1156435629516679E-002   1.6107858263032527E-004
  0.31415926535897931        4.4100000000000001        3.6099999999999999        5.8657572346729081E-002   1.5757552927334276E-004
  0.31415926535897931        4.4100000000000001        4.0099999999999998        4.8510439129216633E-002   1.5756113383608289E-004
  0.31415926535897931        4.4100000000000001        4.4100000000000001        3.9953020666656791E-002   1.7583916241210333E-004
  0.31415926535897931        4.4100000000000001        4.8100000000000005        3.2739151437485167E-002   1.6991052124064505E-004
  0.31415926535897931        4.4100000000000001        5.2100000000000000        2.6542899606498971E-002   1.6937389798116239E-004
  0.31415926535897931        4.4100000000000001        5.6100000000000003        2.1947714654736002E-002   1.7412042943976131E-004
  0.31415926535897931        4.4100000000000001        6.0099999999999998        1.7791026654642508E-002   1.9654485199222684E-004
  0.31415926535897931        4.4100000000000001        6.4100000000000001        1.4309506766838913E-002   1.9263126242791221E-004
  0.31415926535897931        4.4100000000000001        6.8100000000000005        1.1991275160169613E-002   1.8536459700544026E-004
  0.31415926535897931        4.4100000000000001        7.2100000000000000        1.0000883198016145E-002   2.0277689243207686E-004
  0.31415926535897931        4.4100000000000001        7.6100000000000003        7.9002672675367556E-003   1.8048138893375456E-004
  0.31415926535897931        4.4100000000000001        8.0099999999999998        6.4564591440144804E-003   1.8610039492537858E-004
  0.31415926535897931        4.4100000000000001        8.4100000000000001        5.4933388574512970E-003   2.0492958868344568E-004
  0.31415926535897931        4.4100000000000001        8.8100000000000005        4.3648831059689766E-003   1.9136846191428460E-004
  0.31415926535897931        4.4100000000000001        9.2100000000000009        3.7691109192831019E-003   1.9662900215599481E-004
  0.31415926535897931        4.4100000000000001        9.6100000000000012        3.2818690090156625E-003   1.8836968591341450E-004
  0.31415926535897931        4.4100000000000001        10.010000000000000        2.4728842369928410E-003   1.8807043015721666E-004
  0.31415926535897931        4.8100000000000005        1.0000000000000000E-002  0.21410805473675204        4.2462912699055998E-004
  0.31415926535897931        4.8100000000000005       0.41000000000000003       0.21078196833882126        3.7345840847449220E-004
  0.31415926535897931        4.8100000000000005       0.81000000000000005       0.19900864217590777        3.6642222746329021E-004
  0.31415926535897931        4.8100000000000005        1.2100000000000002       0.18248061944549310        3.2120254447662679E-004
  0.31415926535897931        4.8100000000000005        1.6100000000000001       0.15991199226254590        3.1424644891113690E-004
  0.31415926535897931        4.8100000000000005        2.0099999999999998       0.13693899438326870        2.5629188787109009E-004
  0.31415926535897931        4.8100000000000005        2.4100000000000001       0.11425957466129584        2.2318883657775955E-004
  0.31415926535897931        4.8100000000000005        2.8100000000000001        9.4281835144055262E-002   1.8704117459747730E-004
  0.31415926535897931        4.8100000000000005        3.2100000000000000        7.8763592620454098E-002   1.6241542049667173E-004
  0.31415926535897931        4.8100000000000005        3.6099999999999999        6.5274256480704632E-002   2.0203653511208846E-004
  0.31415926535897931        4.8100000000000005        4.0099999999999998        5.4466170430153039E-002   1.6453434659395615E-004
  0.31415926535897931        4.8100000000000005        4.4100000000000001        4.4796921927424696E-002   1.8143198441058806E-004
  0.31415926535897931        4.8100000000000005        4.8100000000000005        3.7687211766597478E-002   1.6682044747523447E-004
  0.31415926535897931        4.8100000000000005        5.2100000000000000        3.0819446233812910E-002   1.6484019484909091E-004
  0.31415926535897931        4.8100000000000005        5.6100000000000003        2.5560652546485155E-002   1.8479875066962102E-004
  0.31415926535897931        4.8100000000000005        6.0099999999999998        2.0467278564214351E-002   1.8313272810675582E-004
  0.31415926535897931        4.8100000000000005        6.4100000000000001        1.6913450386796938E-002   1.7349021367213478E-004
  0.31415926535897931        4.8100000000000005        6.8100000000000005        1.4025177443047775E-002   1.7763592534423216E-004
  0.31415926535897931        4.8100000000000005        7.2100000000000000        1.1221172619816996E-002   1.8996693156179628E-004
  0.31415926535897931        4.8100000000000005        7.6100000000000003        9.1161770281677126E-003   1.8997040558988817E-004
  0.31415926535897931        4.8100000000000005        8.0099999999999998        7.7106065377311817E-003   1.8584222140582027E-004
  0.31415926535897931        4.8100000000000005        8.4100000000000001        6.2229819422316927E-003   2.0255969910049263E-004
  0.31415926535897931        4.8100000000000005        8.8100000000000005        5.2148144539897476E-003   1.7781231643938187E-004
  0.31415926535897931        4.8100000000000005        9.2100000000000009        4.6807692203364058E-003   1.9873858602215206E-004
  0.31415926535897931        4.8100000000000005        9.6100000000000012        3.4818269195481155E-003   1.9578697733094511E-004
  0.31415926535897931        4.8100000000000005        10.010000000000000        2.9551420501400106E-003   1.8810388466582086E-004
  0.31415926535897931        5.2100000000000000        1.0000000000000000E-002  0.21383558013672124        3.7836812886845656E-004
  0.31415926535897931        5.2100000000000000       0.41000000000000003       0.21009106447391340        3.9554726764422660E-004
  0.31415926535897931        5.2100000000000000       0.81000000000000005       0.20125899896342792        3.6663145866522117E-004
  0.31415926535897931        5.2100000000000000        1.2100000000000002       0.18615571699106731        3.1788063421752077E-004
  0.31415926535897931        5.2100000000000000        1.6100000000000001       0.16701879221885577        3.0596403963609772E-004
  0.31415926535897931        5.2100000000000000        2.0099999999999998       0.14535387506963013        2.6793859633276334E-004
  0.31415926535897931        5.2100000000000000        2.4100000000000001       0.12266325467211715        2.3151763665780938E-004
  0.31415926535897931        5.2100000000000000        2.8100000000000001       0.10264162315257268        2.0432727792661962E-004
  0.31415926535897931        5.2100000000000000        3.2100000000000000        8.5675864061699303E-002   1.7701057859839206E-004
  0.31415926535897931        5.2100000000000000        3.6099999999999999        7.1941764325322802E-002   1.7696966157093751E-004
  0.31415926535897931        5.2100000000000000        4.0099999999999998        6.0587975483368410E-002   1.6475364734763864E-004
  0.31415926535897931        5.2100000000000000        4.4100000000000001        5.0759196180854130E-002   1.8017041278736365E-004
  0.31415926535897931        5.2100000000000000        4.8100000000000005        4.2482096304908804E-002   1.8886368840577807E-004
  0.31415926535897931        5.2100000000000000        5.2100000000000000        3.5059409670831120E-002   1.7553009753413598E-004
  0.31415926535897931        5.2100000000000000        5.6100000000000003        2.9287823910967192E-002   1.8860696687310118E-004
  0.31415926535897931        5.2100000000000000        6.0099999999999998        2.4296261635109222E-002   1.7481367604695188E-004
  0.31415926535897931        5.2100000000000000        6.4100000000000001        1.9687123845654284E-002   1.8827723146436657E-004
  0.31415926535897931        5.2100000000000000        6.8100000000000005        1.6230115220003397E-002   1.8925789229706015E-004
  0.31415926535897931        5.2100000000000000        7.2100000000000000        1.3172098844784342E-002   1.8370839445542471E-004
  0.31415926535897931        5.2100000000000000        7.6100000000000003        1.0695187771780459E-002   1.8625116710145110E-004
  0.31415926535897931        5.2100000000000000        8.0099999999999998        9.1325619161666399E-003   2.0699228397086351E-004
  0.31415926535897931        5.2100000000000000        8.4100000000000001        7.1996507575346636E-003   1.8832822211715207E-004
  0.31415926535897931        5.2100000000000000        8.8100000000000005        5.9887373507592377E-003   1.8968418793924673E-004
  0.31415926535897931        5.2100000000000000        9.2100000000000009        4.9752922287748030E-003   2.0552953868830366E-004
  0.31415926535897931        5.2100000000000000        9.6100000000000012        4.6222003071930704E-003   2.1491130859249512E-004
  0.31415926535897931        5.2100000000000000        10.010000000000000        3.8312109583906189E-003   1.8715795838381908E-004
  0.31415926535897931        5.6100000000000003        1.0000000000000000E-002  0.21125272669959738        4.0104287429659010E-004
  0.31415926535897931        5.6100000000000003       0.41000000000000003       0.20835636049726294        3.8722372890077493E-004
  0.31415926535897931        5.6100000000000003       0.81000000000000005       0.20055959237329249        3.8251313714732352E-004
  0.31415926535897931        5.6100000000000003        1.2100000000000002       0.18796030261830468        3.6575133619461077E-004
  0.31415926535897931        5.6100000000000003        1.6100000000000001       0.17109069783285302        3.4145731974094101E-004
  0.31415926535897931        5.6100000000000003        2.0099999999999998       0.15109884199138027        2.8551856366671005E-004
  0.31415926535897931        5.6100000000000003        2.4100000000000001       0.13012081593715771        2.4987211920354200E-004
  0.31415926535897931        5.6100000000000003        2.8100000000000001       0.10985061094478325        2.1798204384170921E-004
  0.31415926535897931        5.6100000000000003        3.2100000000000000        9.2995797752655804E-002   1.8597890317657777E-004
  0.31415926535897931        5.6100000000000003        3.6099999999999999        7.8048887858715874E-002   1.7146739076602180E-004
  0.31415926535897931        5.6100000000000003        4.0099999999999998        6.6630738835156078E-002   1.8276568894311389E-004
  0.31415926535897931        5.6100000000000003        4.4100000000000001        5.5808004580050460E-002   1.7407027499488582E-004
  0.31415926535897931        5.6100000000000003        4.8100000000000005        4.7482396314798454E-002   1.9860904382992066E-004
  0.31415926535897931        5.6100000000000003        5.2100000000000000        3.9458601284599631E-002   1.9218983108735494E-004
  0.31415926535897931        5.6100000000000003        5.6100000000000003        3.2655520428518166E-002   1.7833427279391825E-004
  0.31415926535897931        5.6100000000000003        6.0099999999999998        2.7215159817739091E-002   1.7914181205252650E-004
  0.31415926535897931        5.6100000000000003        6.4100000000000001        2.2265228679182784E-002   1.7918712841086127E-004
  0.31415926535897931        5.6100000000000003        6.8100000000000005        1.8937169835895478E-002   1.8024481118107671E-004
  0.31415926535897931        5.6100000000000003        7.2100000000000000        1.5857640404376743E-002   1.7526791941515027E-004
  0.31415926535897931        5.6100000000000003        7.6100000000000003        1.2788370642833179E-002   1.8997224629248318E-004
  0.31415926535897931        5.6100000000000003        8.0099999999999998        1.0289520581077927E-002   1.9304759011148616E-004
  0.31415926535897931        5.6100000000000003        8.4100000000000001        8.9406507944392744E-003   1.8080526975127392E-004
  0.31415926535897931        5.6100000000000003        8.8100000000000005        7.1913168760391680E-003   1.9333516491364523E-004
  0.31415926535897931        5.6100000000000003        9.2100000000000009        6.2403929307400553E-003   1.8942614792413781E-004
  0.31415926535897931        5.6100000000000003        9.6100000000000012        5.1133734668068623E-003   1.9357467161916364E-004
  0.31415926535897931        5.6100000000000003        10.010000000000000        4.3598047423621770E-003   2.0683297758879998E-004
  0.31415926535897931        6.0099999999999998        1.0000000000000000E-002  0.20551773138150370        3.7461514377086172E-004
  0.31415926535897931        6.0099999999999998       0.41000000000000003       0.20427909383379780        4.0004772978280645E-004
  0.31415926535897931        6.0099999999999998       0.81000000000000005       0.19806022766698428        3.7810467149266500E-004
  0.31415926535897931        6.0099999999999998        1.2100000000000002       0.18843078105622463        3.6154720575213119E-004
  0.31415926535897931        6.0099999999999998        1.6100000000000001       0.17352349351558810        3.1825708920185447E-004
  0.31415926535897931        6.0099999999999998        2.0099999999999998       0.15658917060467298        2.8620599791737676E-004
  0.31415926535897931        6.0099999999999998        2.4100000000000001       0.13666102249094395        2.5821067335736854E-004
  0.31415926535897931        6.0099999999999998        2.8100000000000001       0.11737919265705524        2.3353198455292273E-004
  0.31415926535897931        6.0099999999999998        3.2100000000000000        9.9925652245889868E-002   1.9844852383594784E-004
  0.31415926535897931        6.0099999999999998        3.6099999999999999        8.4582126710330177E-002   1.6866228385210144E-004
  0.31415926535897931        6.0099999999999998        4.0099999999999998        7.2463274113460721E-002   1.7103562888382928E-004
  0.31415926535897931        6.0099999999999998        4.4100000000000001        6.1474318141554699E-002   1.8608408087295928E-004
  0.31415926535897931        6.0099999999999998        4.8100000000000005        5.1941487642892734E-002   1.9179145330755227E-004
  0.31415926535897931        6.0099999999999998        5.2100000000000000        4.3925916050599922E-002   1.8755294095393354E-004
  0.31415926535897931        6.0099999999999998        5.6100000000000003        3.6855424452685845E-002   1.7998758028199126E-004
  0.31415926535897931        6.0099999999999998        6.0099999999999998        3.0794158998252233E-002   1.9418091709738847E-004
  0.31415926535897931        6.0099999999999998        6.4100000000000001        2.5367358411650241E-002   1.8717310579324120E-004
  0.31415926535897931        6.0099999999999998        6.8100000000000005        2.1280166753649174E-002   1.7762160395671668E-004
  0.31415926535897931        6.0099999999999998        7.2100000000000000        1.7200133542202775E-002   1.7577294753977636E-004
  0.31415926535897931        6.0099999999999998        7.6100000000000003        1.4787158163868767E-002   1.9693832886141688E-004
  0.31415926535897931        6.0099999999999998        8.0099999999999998        1.2065444586481584E-002   1.9905825718676367E-004
  0.31415926535897931        6.0099999999999998        8.4100000000000001        9.8637441469206864E-003   2.0363300328314442E-004
  0.31415926535897931        6.0099999999999998        8.8100000000000005        8.4165453620286025E-003   2.0757033630086933E-004
  0.31415926535897931        6.0099999999999998        9.2100000000000009        7.0670651716247760E-003   1.9564680197950606E-004
  0.31415926535897931        6.0099999999999998        9.6100000000000012        5.9813609877705570E-003   2.0440736250978525E-004
  0.31415926535897931        6.0099999999999998        10.010000000000000        4.7188419112774542E-003   2.0081407862252793E-004
  0.31415926535897931        6.4100000000000001        1.0000000000000000E-002  0.19968514416261882        3.7711920027542204E-004
  0.31415926535897931        6.4100000000000001       0.41000000000000003       0.19777254024116231        3.6298597643688748E-004
  0.31415926535897931        6.4100000000000001       0.81000000000000005       0.19384323245555651        3.7436914305268400E-004
  0.31415926535897931        6.4100000000000001        1.2100000000000002       0.18656135305163635        3.6994588133794988E-004
  0.31415926535897931        6.4100000000000001        1.6100000000000001       0.17471160341605188        3.4885109937850912E-004
  0.31415926535897931        6.4100000000000001        2.0099999999999998       0.15962142648150832        3.1588422751415552E-004
  0.31415926535897931        6.4100000000000001        2.4100000000000001       0.14153312356727835        2.6607734126921268E-004
  0.31415926535897931        6.4100000000000001        2.8100000000000001       0.12316874927581181        2.4416058509078614E-004
  0.31415926535897931        6.4100000000000001        3.2100000000000000       0.10616414720649554        2.0866788167901842E-004
  0.31415926535897931        6.4100000000000001        3.6099999999999999        9.0733445476225055E-002   1.7901683333616659E-004
  0.31415926535897931        6.4100000000000001        4.0099999999999998        7.7749472870086447E-002   1.8358097317034371E-004
  0.31415926535897931        6.4100000000000001        4.4100000000000001        6.7075751782563225E-002   1.7458496551609766E-004
  0.31415926535897931        6.4100000000000001        4.8100000000000005        5.6931704849937335E-002   1.8975189572500067E-004
  0.31415926535897931        6.4100000000000001        5.2100000000000000        4.8936208388157695E-002   1.9273208736483811E-004
  0.31415926535897931        6.4100000000000001        5.6100000000000003        4.1050426538902562E-002   1.7368750680566938E-004
  0.31415926535897931        6.4100000000000001        6.0099999999999998        3.4324115229579587E-002   1.8672563971584036E-004
  0.31415926535897931        6.4100000000000001        6.4100000000000001        2.9222435013826747E-002   1.8817010108586351E-004
  0.31415926535897931        6.4100000000000001        6.8100000000000005        2.4009711029398022E-002   1.8656039940210745E-004
  0.31415926535897931        6.4100000000000001        7.2100000000000000        2.0353818081430355E-002   1.8566044337774457E-004
  0.31415926535897931        6.4100000000000001        7.6100000000000003        1.6626341480099911E-002   2.0375967881454174E-004
  0.31415926535897931        6.4100000000000001        8.0099999999999998        1.3903783109312050E-002   1.9739901512562581E-004
  0.31415926535897931        6.4100000000000001        8.4100000000000001        1.1319658656882807E-002   2.0547076179319539E-004
  0.31415926535897931        6.4100000000000001        8.8100000000000005        9.5339528165343385E-003   1.9813921601563085E-004
  0.31415926535897931        6.4100000000000001        9.2100000000000009        8.2106654629276622E-003   2.1357180450265689E-004
  0.31415926535897931        6.4100000000000001        9.6100000000000012        6.8586014943368204E-003   1.9409878563771374E-004
  0.31415926535897931        6.4100000000000001        10.010000000000000        5.8252551349589491E-003   1.9235683882360644E-004
  0.31415926535897931        6.8100000000000005        1.0000000000000000E-002  0.19285681481653050        3.5266449623149988E-004
  0.31415926535897931        6.8100000000000005       0.41000000000000003       0.19199604203723825        3.5791980126788440E-004
  0.31415926535897931        6.8100000000000005       0.81000000000000005       0.18896231543718076        3.5052889137582332E-004
  0.31415926535897931        6.8100000000000005        1.2100000000000002       0.18244579570023087        3.6301334643916775E-004
  0.31415926535897931        6.8100000000000005        1.6100000000000001       0.17330657281848505        3.1621236475477669E-004
  0.31415926535897931        6.8100000000000005        2.0099999999999998       0.16060113114312796        3.0400007893990709E-004
  0.31415926535897931        6.8100000000000005        2.4100000000000001       0.14595001907613675        2.6833673499668449E-004
  0.31415926535897931        6.8100000000000005        2.8100000000000001       0.12876820331861266        2.4578753212801236E-004
  0.31415926535897931        6.8100000000000005        3.2100000000000000       0.11237478958824262        2.1979765184664620E-004
  0.31415926535897931        6.8100000000000005        3.6099999999999999        9.6830212091584753E-002   1.8812701278831225E-004
  0.31415926535897931        6.8100000000000005        4.0099999999999998        8.3411942417287471E-002   1.9074850632960319E-004
  0.31415926535897931        6.8100000000000005        4.4100000000000001        7.2251732476450226E-002   1.9914231309221302E-004
  0.31415926535897931        6.8100000000000005        4.8100000000000005        6.2234883684157319E-002   1.7301681050080708E-004
  0.31415926535897931        6.8100000000000005        5.2100000000000000        5.3283764895344810E-002   1.7779503474776295E-004
  0.31415926535897931        6.8100000000000005        5.6100000000000003        4.5443388678653010E-002   1.8679134696987783E-004
  0.31415926535897931        6.8100000000000005        6.0099999999999998        3.8279943787605970E-002   1.7941302100475651E-004
  0.31415926535897931        6.8100000000000005        6.4100000000000001        3.1920454251428997E-002   1.9682804793991180E-004
  0.31415926535897931        6.8100000000000005        6.8100000000000005        2.6945203466658910E-002   1.9055210816657495E-004
  0.31415926535897931        6.8100000000000005        7.2100000000000000        2.2614495394941321E-002   1.9873619057758158E-004
  0.31415926535897931        6.8100000000000005        7.6100000000000003        1.9031425624192116E-002   2.0338035149766658E-004
  0.31415926535897931        6.8100000000000005        8.0099999999999998        1.5503324737687655E-002   1.9996223939281507E-004
  0.31415926535897931        6.8100000000000005        8.4100000000000001        1.3403096730732202E-002   1.9566394277585408E-004
  0.31415926535897931        6.8100000000000005        8.8100000000000005        1.0891517585533136E-002   2.0027493970625157E-004
  0.31415926535897931        6.8100000000000005        9.2100000000000009        9.1830501288502984E-003   1.9834239236036247E-004
  0.31415926535897931        6.8100000000000005        9.6100000000000012        7.6629669068512887E-003   2.1137817971125135E-004
  0.31415926535897931        6.8100000000000005        10.010000000000000        6.5678422995667845E-003   2.0181259360815387E-004
  0.31415926535897931        7.2100000000000000        1.0000000000000000E-002  0.18556727483857927        3.5008286858838561E-004
  0.31415926535897931        7.2100000000000000       0.41000000000000003       0.18518680037373400        3.6685840685795869E-004
  0.31415926535897931        7.2100000000000000       0.81000000000000005       0.18220347347049770        3.3312511632027381E-004
  0.31415926535897931        7.2100000000000000        1.2100000000000002       0.17812590972126283        3.5576958486533165E-004
  0.31415926535897931        7.2100000000000000        1.6100000000000001       0.17112092756362096        3.2319607817845567E-004
  0.31415926535897931        7.2100000000000000        2.0099999999999998       0.16115162406373254        2.9908857440013350E-004
  0.31415926535897931        7.2100000000000000        2.4100000000000001       0.14886924992880862        2.9365219595854408E-004
  0.31415926535897931        7.2100000000000000        2.8100000000000001       0.13369290733640768        2.6089192587432487E-004
  0.31415926535897931        7.2100000000000000        3.2100000000000000       0.11774417346282942        2.3297536143589880E-004
  0.31415926535897931        7.2100000000000000        3.6099999999999999       0.10272050196934424        2.0133835768920184E-004
  0.31415926535897931        7.2100000000000000        4.0099999999999998        8.9264935547617302E-002   2.0512031634201361E-004
  0.31415926535897931        7.2100000000000000        4.4100000000000001        7.7233895191285248E-002   1.9252106065810925E-004
  0.31415926535897931        7.2100000000000000        4.8100000000000005        6.6797831636189756E-002   1.8892523983129103E-004
  0.31415926535897931        7.2100000000000000        5.2100000000000000        5.8066966994516210E-002   1.9183396447633013E-004
  0.31415926535897931        7.2100000000000000        5.6100000000000003        4.9518780573195566E-002   1.8681678267048820E-004
  0.31415926535897931        7.2100000000000000        6.0099999999999998        4.2579993532441185E-002   1.8641860303976460E-004
  0.31415926535897931        7.2100000000000000        6.4100000000000001        3.5980277169814959E-002   2.0520665879155000E-004
  0.31415926535897931        7.2100000000000000        6.8100000000000005        3.0429865200112066E-002   1.9074642495099016E-004
  0.31415926535897931        7.2100000000000000        7.2100000000000000        2.5210740863492856E-002   2.0236860816424184E-004
  0.31415926535897931        7.2100000000000000        7.6100000000000003        2.1169514558975470E-002   2.0650974401575584E-004
  0.31415926535897931        7.2100000000000000        8.0099999999999998        1.8007430037008332E-002   2.1342517865682533E-004
  0.31415926535897931        7.2100000000000000        8.4100000000000001        1.4987637577568642E-002   2.0550476937943946E-004
  0.31415926535897931        7.2100000000000000        8.8100000000000005        1.2238792886024983E-002   1.9761086652609055E-004
  0.31415926535897931        7.2100000000000000        9.2100000000000009        1.0012923435115945E-002   2.3260963682297060E-004
  0.31415926535897931        7.2100000000000000        9.6100000000000012        8.4339444632187659E-003   2.0948915480166233E-004
  0.31415926535897931        7.2100000000000000        10.010000000000000        7.2737170816741682E-003   2.0604094424187650E-004
  0.31415926535897931        7.6100000000000003        1.0000000000000000E-002  0.17766200000968094        3.4455353544480237E-004
  0.31415926535897931        7.6100000000000003       0.41000000000000003       0.17773248311480597        3.2982678143125637E-004
  0.31415926535897931        7.6100000000000003       0.81000000000000005       0.17545292061150328        3.3831736520728497E-004
  0.31415926535897931        7.6100000000000003        1.2100000000000002       0.17220336704927858        3.3164908767117804E-004
  0.31415926535897931        7.6100000000000003        1.6100000000000001       0.16728121080235558        3.2651492863846015E-004
  0.31415926535897931        7.6100000000000003        2.0099999999999998       0.15989842563930529        2.9110646902192391E-004
  0.31415926535897931        7.6100000000000003        2.4100000000000001       0.14932936564159024        2.9821173717820384E-004
  0.31415926535897931        7.6100000000000003        2.8100000000000001       0.13669685956028352        2.6891676979140755E-004
  0.31415926535897931        7.6100000000000003        3.2100000000000000       0.12242515228718896        2.3893517662676092E-004
  0.31415926535897931        7.6100000000000003        3.6099999999999999       0.10756564641467763        2.1412491527276591E-004
  0.31415926535897931        7.6100000000000003        4.0099999999999998        9.4307277874152759E-002   1.9259769925437020E-004
  0.31415926535897931        7.6100000000000003        4.4100000000000001        8.2519741569035104E-002   1.7392388601431141E-004
  0.31415926535897931        7.6100000000000003        4.8100000000000005        7.1424195885171515E-002   2.0283837578465049E-004
  0.31415926535897931        7.6100000000000003        5.2100000000000000        6.2587847129413704E-002   1.7585657532292573E-004
  0.31415926535897931        7.6100000000000003        5.6100000000000003        5.4041933326374955E-002   1.8696603990575790E-004
  0.31415926535897931        7.6100000000000003        6.0099999999999998        4.6476905823820525E-002   2.0030882083140668E-004
  0.31415926535897931        7.6100000000000003        6.4100000000000001        3.9652995255054391E-002   2.0908169006609152E-004
  0.31415926535897931        7.6100000000000003        6.8100000000000005        3.3725933494111508E-002   1.9984330603840182E-004
  0.31415926535897931        7.6100000000000003        7.2100000000000000        2.8426997018388186E-002   1.9375674109831131E-004
  0.31415926535897931        7.6100000000000003        7.6100000000000003        2.3621872694442960E-002   1.8316761501868607E-004
  0.31415926535897931        7.6100000000000003        8.0099999999999998        1.9825585147256262E-002   2.1816591986756817E-004
  0.31415926535897931        7.6100000000000003        8.4100000000000001        1.6449770424689002E-002   2.0454574100922047E-004
  0.31415926535897931        7.6100000000000003        8.8100000000000005        1.4108915032891209E-002   2.1046350791900761E-004
  0.31415926535897931        7.6100000000000003        9.2100000000000009        1.1884069840605849E-002   2.2144032026486115E-004
  0.31415926535897931        7.6100000000000003        9.6100000000000012        9.8728972067123732E-003   2.0689783637108756E-004
  0.31415926535897931        7.6100000000000003        10.010000000000000        8.2793397586377656E-003   1.9078069527647275E-004
  0.31415926535897931        8.0099999999999998        1.0000000000000000E-002  0.16941735580880241        3.3099833696355687E-004
  0.31415926535897931        8.0099999999999998       0.41000000000000003       0.16915905112800109        3.2906637931565309E-004
  0.31415926535897931        8.0099999999999998       0.81000000000000005       0.16812581757227307        3.1924514075949814E-004
  0.31415926535897931        8.0099999999999998        1.2100000000000002       0.16608274086316988        3.0496388030571363E-004
  0.31415926535897931        8.0099999999999998        1.6100000000000001       0.16291081455816128        3.2402393230374684E-004
  0.31415926535897931        8.0099999999999998        2.0099999999999998       0.15734603353536472        3.1409854897452731E-004
  0.31415926535897931        8.0099999999999998        2.4100000000000001       0.14919114793260330        2.8732850503382942E-004
  0.31415926535897931        8.0099999999999998        2.8100000000000001       0.13883384157072623        2.7158948232120059E-004
  0.31415926535897931        8.0099999999999998        3.2100000000000000       0.12598294231768856        2.3829586219907510E-004
  0.31415926535897931        8.0099999999999998        3.6099999999999999       0.11266548010843114        2.1974993374302549E-004
  0.31415926535897931        8.0099999999999998        4.0099999999999998        9.9099124219863985E-002   1.9770776500228362E-004
  0.31415926535897931        8.0099999999999998        4.4100000000000001        8.6980344819674676E-002   1.8509685853153763E-004
  0.31415926535897931        8.0099999999999998        4.8100000000000005        7.6611470179722460E-002   1.7677212908170603E-004
  0.31415926535897931        8.0099999999999998        5.2100000000000000        6.7262592031072335E-002   1.8579870000878844E-004
  0.31415926535897931        8.0099999999999998        5.6100000000000003        5.8584578937427113E-002   1.9950606525685828E-004
  0.31415926535897931        8.0099999999999998        6.0099999999999998        5.0625545135362868E-002   1.8975919128746803E-004
  0.31415926535897931        8.0099999999999998        6.4100000000000001        4.3497032399950314E-002   1.9806088754736566E-004
  0.31415926535897931        8.0099999999999998        6.8100000000000005        3.6794712012719472E-002   2.0869345656166811E-004
  0.31415926535897931        8.0099999999999998        7.2100000000000000        3.1057259935127788E-002   1.8822212567915679E-004
  0.31415926535897931        8.0099999999999998        7.6100000000000003        2.6492392281837786E-002   1.9613632908938819E-004
  0.31415926535897931        8.0099999999999998        8.0099999999999998        2.1686483395934614E-002   2.0497751732260607E-004
  0.31415926535897931        8.0099999999999998        8.4100000000000001        1.8472234399781250E-002   2.0427479222773242E-004
  0.31415926535897931        8.0099999999999998        8.8100000000000005        1.5560940863055503E-002   2.0841206315251753E-004
  0.31415926535897931        8.0099999999999998        9.2100000000000009        1.2537193838577029E-002   2.0803105996179656E-004
  0.31415926535897931        8.0099999999999998        9.6100000000000012        1.0780814217648199E-002   2.0426606113339312E-004
  0.31415926535897931        8.0099999999999998        10.010000000000000        9.7913961020469776E-003   2.0791415656601855E-004
  0.31415926535897931        8.4100000000000001        1.0000000000000000E-002  0.16185671362458257        3.2144142117106845E-004
  0.31415926535897931        8.4100000000000001       0.41000000000000003       0.16138090095383500        3.1795230155983855E-004
  0.31415926535897931        8.4100000000000001       0.81000000000000005       0.16121794552866101        3.1590659413837453E-004
  0.31415926535897931        8.4100000000000001        1.2100000000000002       0.15986966750112855        3.1257197170614994E-004
  0.31415926535897931        8.4100000000000001        1.6100000000000001       0.15748855356047078        3.0150138832836027E-004
  0.31415926535897931        8.4100000000000001        2.0099999999999998       0.15424758292474838        3.0089640395426288E-004
  0.31415926535897931        8.4100000000000001        2.4100000000000001       0.14842195538639086        2.8284779128337853E-004
  0.31415926535897931        8.4100000000000001        2.8100000000000001       0.13881306532774779        2.6110924595036851E-004
  0.31415926535897931        8.4100000000000001        3.2100000000000000       0.12889759786334812        2.5411925837203272E-004
  0.31415926535897931        8.4100000000000001        3.6099999999999999       0.11647322048769666        2.2975987549861190E-004
  0.31415926535897931        8.4100000000000001        4.0099999999999998       0.10417911943362726        2.0376784890351448E-004
  0.31415926535897931        8.4100000000000001        4.4100000000000001        9.2132115567791703E-002   2.0844941054178770E-004
  0.31415926535897931        8.4100000000000001        4.8100000000000005        8.1287606025106166E-002   1.8678102962592198E-004
  0.31415926535897931        8.4100000000000001        5.2100000000000000        7.1465317344896667E-002   1.9913509533451404E-004
  0.31415926535897931        8.4100000000000001        5.6100000000000003        6.2698554614811094E-002   1.9712858455618349E-004
  0.31415926535897931        8.4100000000000001        6.0099999999999998        5.4844302649024235E-002   1.9085648407733119E-004
  0.31415926535897931        8.4100000000000001        6.4100000000000001        4.7448143154794779E-002   1.9836741624274149E-004
  0.31415926535897931        8.4100000000000001        6.8100000000000005        4.0183806637155331E-002   2.0541096304633544E-004
  0.31415926535897931        8.4100000000000001        7.2100000000000000        3.4175949685503006E-002   2.0286968600458658E-004
  0.31415926535897931        8.4100000000000001        7.6100000000000003        2.8994318936904635E-002   2.0620913987383599E-004
  0.31415926535897931        8.4100000000000001        8.0099999999999998        2.4703605190923003E-002   2.2584767408863392E-004
  0.31415926535897931        8.4100000000000001        8.4100000000000001        2.1000746320319640E-002   2.1009005984334826E-004
  0.31415926535897931        8.4100000000000001        8.8100000000000005        1.7268846240360833E-002   2.2179092099623644E-004
  0.31415926535897931        8.4100000000000001        9.2100000000000009        1.4576453680585926E-002   2.0520108047591601E-004
  0.31415926535897931        8.4100000000000001        9.6100000000000012        1.2401526719233721E-002   2.0170374070872557E-004
  0.31415926535897931        8.4100000000000001        10.010000000000000        1.0660102687911269E-002   1.9878633387308700E-004
  0.31415926535897931        8.8100000000000005        1.0000000000000000E-002  0.15331092560118303        3.0272035092965299E-004
  0.31415926535897931        8.8100000000000005       0.41000000000000003       0.15342317856456439        3.0429075245617780E-004
  0.31415926535897931        8.8100000000000005       0.81000000000000005       0.15438525547500923        2.9049900936917140E-004
  0.31415926535897931        8.8100000000000005        1.2100000000000002       0.15367411627189237        2.8563655179270617E-004
  0.31415926535897931        8.8100000000000005        1.6100000000000001       0.15251598529430177        2.9451676114935907E-004
  0.31415926535897931        8.8100000000000005        2.0099999999999998       0.15058980930063881        2.8337883184843121E-004
  0.31415926535897931        8.8100000000000005        2.4100000000000001       0.14561659784262712        2.7217563950915341E-004
  0.31415926535897931        8.8100000000000005        2.8100000000000001       0.13945091736693291        2.6777414814204282E-004
  0.31415926535897931        8.8100000000000005        3.2100000000000000       0.13029534545093849        2.5755243970494404E-004
  0.31415926535897931        8.8100000000000005        3.6099999999999999       0.11997455086391036        2.3138880952396654E-004
  0.31415926535897931        8.8100000000000005        4.0099999999999998       0.10791604595175884        2.1419045150016799E-004
  0.31415926535897931        8.8100000000000005        4.4100000000000001        9.6651695664791940E-002   2.1133969838430590E-004
  0.31415926535897931        8.8100000000000005        4.8100000000000005        8.5716618247746526E-002   2.1686637072130689E-004
  0.31415926535897931        8.8100000000000005        5.2100000000000000        7.6009442961033902E-002   1.9239395448426407E-004
  0.31415926535897931        8.8100000000000005        5.6100000000000003        6.6879697580267072E-002   1.9930260781242593E-004
  0.31415926535897931        8.8100000000000005        6.0099999999999998        5.8793325177090530E-002   2.0139023099639117E-004
  0.31415926535897931        8.8100000000000005        6.4100000000000001        5.0872916145411895E-002   2.1411211174081744E-004
  0.31415926535897931        8.8100000000000005        6.8100000000000005        4.3934859808374645E-002   2.0594116110707507E-004
  0.31415926535897931        8.8100000000000005        7.2100000000000000        3.7592131928529185E-002   2.0035011098758367E-004
  0.31415926535897931        8.8100000000000005        7.6100000000000003        3.2170409070939328E-002   1.9490589531057662E-004
  0.31415926535897931        8.8100000000000005        8.0099999999999998        2.7126291676571646E-002   2.1063298438676751E-004
  0.31415926535897931        8.8100000000000005        8.4100000000000001        2.2935635594454874E-002   2.1637337969384230E-004
  0.31415926535897931        8.8100000000000005        8.8100000000000005        1.9634376813225767E-002   2.0884285519843040E-004
  0.31415926535897931        8.8100000000000005        9.2100000000000009        1.6116676679208203E-002   1.9892232523550222E-004
  0.31415926535897931        8.8100000000000005        9.6100000000000012        1.3808542365238933E-002   2.0273395890562423E-004
  0.31415926535897931        8.8100000000000005        10.010000000000000        1.1489733656277363E-002   2.1484471080359090E-004
  0.31415926535897931        9.2100000000000009        1.0000000000000000E-002  0.14628447564029265        2.7838629786777248E-004
  0.31415926535897931        9.2100000000000009       0.41000000000000003       0.14610966405537626        2.8003813210057942E-004
  0.31415926535897931        9.2100000000000009       0.81000000000000005       0.14614716753640972        2.8273507221823649E-004
  0.31415926535897931        9.2100000000000009        1.2100000000000002       0.14614450711919807        2.8808577667873380E-004
  0.31415926535897931        9.2100000000000009        1.6100000000000001       0.14645791533035163        2.7714083962825114E-004
  0.31415926535897931        9.2100000000000009        2.0099999999999998       0.14511838187270251        2.8237763157321853E-004
  0.31415926535897931        9.2100000000000009        2.4100000000000001       0.14269410247822803        2.7639251514839430E-004
  0.31415926535897931        9.2100000000000009        2.8100000000000001       0.13820702070970026        2.7104598824168264E-004
  0.31415926535897931        9.2100000000000009        3.2100000000000000       0.13131966167592163        2.5885342842738447E-004
  0.31415926535897931        9.2100000000000009        3.6099999999999999       0.12215106706889767        2.3432604749719095E-004
  0.31415926535897931        9.2100000000000009        4.0099999999999998       0.11131260045304749        2.1624859171771708E-004
  0.31415926535897931        9.2100000000000009        4.4100000000000001       0.10073017317373897        2.1277956625883769E-004
  0.31415926535897931        9.2100000000000009        4.8100000000000005        9.0024426113910802E-002   1.9778456206640847E-004
  0.31415926535897931        9.2100000000000009        5.2100000000000000        8.0573997803292441E-002   2.1094870692094268E-004
  0.31415926535897931        9.2100000000000009        5.6100000000000003        7.1401240980048797E-002   1.9459811377381229E-004
  0.31415926535897931        9.2100000000000009        6.0099999999999998        6.2577888166308160E-002   1.8425553245207950E-004
  0.31415926535897931        9.2100000000000009        6.4100000000000001        5.4896259396198369E-002   1.9978809649255598E-004
  0.31415926535897931        9.2100000000000009        6.8100000000000005        4.7667203157413698E-002   2.1266297404908070E-004
  0.31415926535897931        9.2100000000000009        7.2100000000000000        4.0639948906203004E-002   2.1257497983226799E-004
  0.31415926535897931        9.2100000000000009        7.6100000000000003        3.5081606071168295E-002   2.0644757649572262E-004
  0.31415926535897931        9.2100000000000009        8.0099999999999998        2.9924916274675320E-002   2.0840711670290778E-004
  0.31415926535897931        9.2100000000000009        8.4100000000000001        2.5348011147347707E-002   1.9217679946434323E-004
  0.31415926535897931        9.2100000000000009        8.8100000000000005        2.1239208351662545E-002   2.2286445782491434E-004
  0.31415926535897931        9.2100000000000009        9.2100000000000009        1.8229262429590394E-002   2.1491730204115133E-004
  0.31415926535897931        9.2100000000000009        9.6100000000000012        1.5137076818874703E-002   2.1489068623269458E-004
  0.31415926535897931        9.2100000000000009        10.010000000000000        1.3220274870761219E-002   2.0483153911353153E-004
  0.31415926535897931        9.6100000000000012        1.0000000000000000E-002  0.13832058495161315        2.7390541718446754E-004
  0.31415926535897931        9.6100000000000012       0.41000000000000003       0.13850741382088569        2.6923246135732577E-004
  0.31415926535897931        9.6100000000000012       0.81000000000000005       0.13887261923157018        2.7039759871514134E-004
  0.31415926535897931        9.6100000000000012        1.2100000000000002       0.13945414882736942        2.6520367413549053E-004
  0.31415926535897931        9.6100000000000012        1.6100000000000001       0.14064038840362608        2.6445163058800447E-004
  0.31415926535897931        9.6100000000000012        2.0099999999999998       0.13983866426544947        2.7875570115248790E-004
  0.31415926535897931        9.6100000000000012        2.4100000000000001       0.13880593651650722        2.6797950278342769E-004
  0.31415926535897931        9.6100000000000012        2.8100000000000001       0.13569160207012393        2.6095693448494376E-004
  0.31415926535897931        9.6100000000000012        3.2100000000000000       0.13113660723251491        2.5255351141169476E-004
  0.31415926535897931        9.6100000000000012        3.6099999999999999       0.12360187883147523        2.4448491870602027E-004
  0.31415926535897931        9.6100000000000012        4.0099999999999998       0.11453579877117331        2.2357946305696645E-004
  0.31415926535897931        9.6100000000000012        4.4100000000000001       0.10419615256890226        2.0647418026567655E-004
  0.31415926535897931        9.6100000000000012        4.8100000000000005        9.4129502746248164E-002   2.0418825403846721E-004
  0.31415926535897931        9.6100000000000012        5.2100000000000000        8.4664784471504231E-002   2.0329518045878906E-004
  0.31415926535897931        9.6100000000000012        5.6100000000000003        7.5507282634028505E-002   1.8817892331366717E-004
  0.31415926535897931        9.6100000000000012        6.0099999999999998        6.6560141435759460E-002   2.0667202887202373E-004
  0.31415926535897931        9.6100000000000012        6.4100000000000001        5.8867657667772327E-002   1.9536828490570430E-004
  0.31415926535897931        9.6100000000000012        6.8100000000000005        5.1250287899139449E-002   1.9938148326187249E-004
  0.31415926535897931        9.6100000000000012        7.2100000000000000        4.4703294270123206E-002   2.2149602680658409E-004
  0.31415926535897931        9.6100000000000012        7.6100000000000003        3.7976070433646383E-002   1.9717034657017516E-004
  0.31415926535897931        9.6100000000000012        8.0099999999999998        3.2594157112610232E-002   2.0314328745435242E-004
  0.31415926535897931        9.6100000000000012        8.4100000000000001        2.7294776601969200E-002   2.0047816332626294E-004
  0.31415926535897931        9.6100000000000012        8.8100000000000005        2.3576479630111526E-002   2.0528042695233952E-004
  0.31415926535897931        9.6100000000000012        9.2100000000000009        1.9836038196962859E-002   2.2666400005706233E-004
  0.31415926535897931        9.6100000000000012        9.6100000000000012        1.7182082556261316E-002   2.1526579795411185E-004
  0.31415926535897931        9.6100000000000012        10.010000000000000        1.4279672003531717E-002   2.2435120332335898E-004
  0.31415926535897931        10.010000000000000        1.0000000000000000E-002  0.13115946761715055        2.5659538412427273E-004
  0.31415926535897931        10.010000000000000       0.41000000000000003       0.13136857880004163        2.5525988242015591E-004
  0.31415926535897931        10.010000000000000       0.81000000000000005       0.13210467144130442        2.5694584753210771E-004
  0.31415926535897931        10.010000000000000        1.2100000000000002       0.13294588848498701        2.6300275514560509E-004
  0.31415926535897931        10.010000000000000        1.6100000000000001       0.13398908761982078        2.5996272418721088E-004
  0.31415926535897931        10.010000000000000        2.0099999999999998       0.13464880594521894        2.6153388870076575E-004
  0.31415926535897931        10.010000000000000        2.4100000000000001       0.13445106999795897        2.6053665701960697E-004
  0.31415926535897931        10.010000000000000        2.8100000000000001       0.13282523280734690        2.6468949118065878E-004
  0.31415926535897931        10.010000000000000        3.2100000000000000       0.12983004350712346        2.4855283706405943E-004
  0.31415926535897931        10.010000000000000        3.6099999999999999       0.12382973239423038        2.4754849453526712E-004
  0.31415926535897931        10.010000000000000        4.0099999999999998       0.11607813059032439        2.2918637923289751E-004
  0.31415926535897931        10.010000000000000        4.4100000000000001       0.10722425251617852        2.0902409793735542E-004
  0.31415926535897931        10.010000000000000        4.8100000000000005        9.7908154748734808E-002   1.9500339034849104E-004
  0.31415926535897931        10.010000000000000        5.2100000000000000        8.8727558860398542E-002   2.0619862897688861E-004
  0.31415926535897931        10.010000000000000        5.6100000000000003        7.9196684312417789E-002   2.2640685998616397E-004
  0.31415926535897931        10.010000000000000        6.0099999999999998        7.0957183911434282E-002   2.0615280761404181E-004
  0.31415926535897931        10.010000000000000        6.4100000000000001        6.2705510092405187E-002   1.9307735722602404E-004
  0.31415926535897931        10.010000000000000        6.8100000000000005        5.5103465384468829E-002   1.9626325200567687E-004
  0.31415926535897931        10.010000000000000        7.2100000000000000        4.8121504146027352E-002   2.0659676541673723E-004
  0.31415926535897931        10.010000000000000        7.6100000000000003        4.1334898588025470E-002   2.1280930030547309E-004
  0.31415926535897931        10.010000000000000        8.0099999999999998        3.5540267199058236E-002   2.1044109645435176E-004
  0.31415926535897931        10.010000000000000        8.4100000000000001        3.0236966539223687E-002   2.1291607216726005E-004
  0.31415926535897931        10.010000000000000        8.8100000000000005        2.6019859830681790E-002   2.1075688754425186E-004
  0.31415926535897931        10.010000000000000        9.2100000000000009        2.1697772580595583E-002   1.9991271678541000E-004
  0.31415926535897931        10.010000000000000        9.6100000000000012        1.8750446753333198E-002   2.2523516603233245E-004
  0.31415926535897931        10.010000000000000        10.010000000000000        1.5613463627744900E-002   2.0853615258121762E-004
  0.62831853071795862        1.0000000000000000E-002   1.0000000000000000E-002   1.3004989704899431E-005   1.2979744363624917E-007
  0.62831853071795862        1.0000000000000000E-002  0.41000000000000003        1.2044834206303851E-005   5.6088421096414817E-007
  0.62831853071795862        1.0000000000000000E-002  0.81000000000000005        7.9847019353226517E-006   9.2376992771753052E-007
  0.62831853071795862        1.0000000000000000E-002   1.2100000000000002        9.2810318919493930E-006   1.3376849565435929E-006
  0.62831853071795862        1.0000000000000000E-002   1.6100000000000001        9.7391085513278871E-006   2.4196315595411803E-006
  0.62831853071795862        1.0000000000000000E-002   2.0099999999999998        4.4761724190447441E-006   2.0675025383148648E-006
  0.62831853071795862        1.0000000000000000E-002   2.4100000000000001        3.3481112209808995E-006   1.8878245435173101E-006
  0.62831853071795862        1.0000000000000000E-002   2.8100000000000001        2.8398990114035164E-006   1.8521828010881215E-006
  0.62831853071795862        1.0000000000000000E-002   3.2100000000000000        3.7089235762629615E-006   1.9495438441955625E-006
  0.62831853071795862        1.0000000000000000E-002   3.6099999999999999       -7.2050612245057335E-007   2.2740251631951793E-006
  0.62831853071795862        1.0000000000000000E-002   4.0099999999999998        3.5757118698312914E-006   1.8848342565548437E-006
  0.62831853071795862        1.0000000000000000E-002   4.4100000000000001        1.8809610893216697E-006   2.4941908414844769E-006
  0.62831853071795862        1.0000000000000000E-002   4.8100000000000005        2.8594325534410275E-006   1.6931450411635438E-006
  0.62831853071795862        1.0000000000000000E-002   5.2100000000000000       -2.8228682018701382E-006   2.2102115767287182E-006
  0.62831853071795862        1.0000000000000000E-002   5.6100000000000003        2.7684032863890472E-006   1.9957273164231359E-006
  0.62831853071795862        1.0000000000000000E-002   6.0099999999999998       -1.3057153419550732E-007   2.1218310306214650E-006
  0.62831853071795862        1.0000000000000000E-002   6.4100000000000001       -1.6157832276345250E-007   1.8860727070467342E-006
  0.62831853071795862        1.0000000000000000E-002   6.8100000000000005        2.7863180653744628E-006   2.0319942578808215E-006
  0.62831853071795862        1.0000000000000000E-002   7.2100000000000000       -4.9191020818577950E-007   2.0213832066192934E-006
  0.62831853071795862        1.0000000000000000E-002   7.6100000000000003        1.6807838774664235E-006   2.3453889695150309E-006
  0.62831853071795862        1.0000000000000000E-002   8.0099999999999998       -2.8175229511351103E-006   2.0048787905700608E-006
  0.62831853071795862        1.0000000000000000E-002   8.4100000000000001        4.7568708876834371E-006   2.1209610881877499E-006
  0.62831853071795862        1.0000000000000000E-002   8.8100000000000005       -2.1286077383144162E-006   1.7942826628895351E-006
  0.62831853071795862        1.0000000000000000E-002   9.2100000000000009       -5.9733765681446098E-008   2.1109060124976752E-006
  0.62831853071795862        1.0000000000000000E-002   9.6100000000000012       -2.2329681166227835E-006   2.2845777165873146E-006
  0.62831853071795862        1.0000000000000000E-002   10.010000000000000       -1.4866135071397628E-006   2.3417365057475414E-006
  0.62831853071795862       0.41000000000000003        1.0000000000000000E-002   1.2531723013508488E-002   3.1218875217823777E-005
  0.62831853071795862       0.41000000000000003       0.41000000000000003        1.2078364260709136E-002   3.6297161292566395E-005
  0.62831853071795862       0.41000000000000003       0.81000000000000005        1.0456098167746699E-002   3.0468103006390459E-005
  0.62831853071795862       0.41000000000000003        1.2100000000000002        8.6564222574876185E-003   3.9705857787633675E-005
  0.62831853071795862       0.41000000000000003        1.6100000000000001        6.9048414830698499E-003   4.8748484511244061E-005
  0.62831853071795862       0.41000000000000003        2.0099999999999998        5.4580395859211931E-003   5.2794058438123023E-005
  0.62831853071795862       0.41000000000000003        2.4100000000000001        4.0251804775169328E-003   4.7043581539786273E-005
  0.62831853071795862       0.41000000000000003        2.8100000000000001        3.0528967140698708E-003   4.5681786074959721E-005
  0.62831853071795862       0.41000000000000003        3.2100000000000000        2.2709332868526117E-003   5.7757824899535468E-005
  0.62831853071795862       0.41000000000000003        3.6099999999999999        1.6458797761483182E-003   4.8581452406751263E-005
  0.62831853071795862       0.41000000000000003        4.0099999999999998        1.2049713561045944E-003   5.2072673195506636E-005
  0.62831853071795862       0.41000000000000003        4.4100000000000001        8.7326186829294824E-004   5.9506930831601179E-005
  0.62831853071795862       0.41000000000000003        4.8100000000000005        6.7905198564999691E-004   5.0261884212498852E-005
  0.62831853071795862       0.41000000000000003        5.2100000000000000        5.6454679447971040E-004   5.5554874270126818E-005
  0.62831853071795862       0.41000000000000003        5.6100000000000003        3.6707100099245537E-004   5.5489388415963438E-005
  0.62831853071795862       0.41000000000000003        6.0099999999999998        2.9367615894685306E-004   5.3938588446986306E-005
  0.62831853071795862       0.41000000000000003        6.4100000000000001        2.2735945461959740E-004   4.9789250273126436E-005
  0.62831853071795862       0.41000000000000003        6.8100000000000005        7.6102596997531784E-005   5.4053635392275333E-005
  0.62831853071795862       0.41000000000000003        7.2100000000000000        7.9697989542815248E-005   6.5080451903716372E-005
  0.62831853071795862       0.41000000000000003        7.6100000000000003        6.7605787340113381E-005   5.2189351322999905E-005
  0.62831853071795862       0.41000000000000003        8.0099999999999998        8.6007880393729685E-005   5.8468967763286964E-005
  0.62831853071795862       0.41000000000000003        8.4100000000000001        1.7488155509379983E-006   6.1887568342162841E-005
  0.62831853071795862       0.41000000000000003        8.8100000000000005       -7.2821837018335232E-006   6.2363588263483226E-005
  0.62831853071795862       0.41000000000000003        9.2100000000000009        8.9544613804559841E-005   5.5889459833059819E-005
  0.62831853071795862       0.41000000000000003        9.6100000000000012       -2.1631237382035842E-005   7.0730978127607090E-005
  0.62831853071795862       0.41000000000000003        10.010000000000000        7.5215858051879255E-005   5.9517895943437732E-005
  0.62831853071795862       0.81000000000000005        1.0000000000000000E-002   3.6738175948162026E-002   6.9126217406313345E-005
  0.62831853071795862       0.81000000000000005       0.41000000000000003        3.4992964232523877E-002   6.9338034108315123E-005
  0.62831853071795862       0.81000000000000005       0.81000000000000005        3.0966995369965472E-002   6.3607346326980402E-005
  0.62831853071795862       0.81000000000000005        1.2100000000000002        2.5670202549341135E-002   6.8671038568759508E-005
  0.62831853071795862       0.81000000000000005        1.6100000000000001        2.0409401559572136E-002   7.2031000581485613E-005
  0.62831853071795862       0.81000000000000005        2.0099999999999998        1.5954835476381615E-002   6.7599177682137315E-005
  0.62831853071795862       0.81000000000000005        2.4100000000000001        1.2119394733199692E-002   7.5527521376141449E-005
  0.62831853071795862       0.81000000000000005        2.8100000000000001        9.2444297608379241E-003   7.2409488352683139E-005
  0.62831853071795862       0.81000000000000005        3.2100000000000000        7.0280961685589812E-003   8.9525254294578010E-005
  0.62831853071795862       0.81000000000000005        3.6099999999999999        5.1651136044204241E-003   8.0132364399874314E-005
  0.62831853071795862       0.81000000000000005        4.0099999999999998        3.8015014391218280E-003   7.9158185090553442E-005
  0.62831853071795862       0.81000000000000005        4.4100000000000001        2.9584657086282749E-003   7.9268287396197322E-005
  0.62831853071795862       0.81000000000000005        4.8100000000000005        2.2651503620247588E-003   8.7047720695903165E-005
  0.62831853071795862       0.81000000000000005        5.2100000000000000        1.7958668823881293E-003   8.7595073727805047E-005
  0.62831853071795862       0.81000000000000005        5.6100000000000003        1.2144030429000990E-003   8.6126224082551283E-005
  0.62831853071795862       0.81000000000000005        6.0099999999999998        1.0117065206466888E-003   9.0583964707907305E-005
  0.62831853071795862       0.81000000000000005        6.4100000000000001        8.9778707596414311E-004   8.7147697442497578E-005
  0.62831853071795862       0.81000000000000005        6.8100000000000005        4.4064264621343372E-004   8.3638508426537431E-005
  0.62831853071795862       0.81000000000000005        7.2100000000000000        3.8939866595277079E-004   8.2514306339075908E-005
  0.62831853071795862       0.81000000000000005        7.6100000000000003        3.6406535355330594E-004   8.5201396780400609E-005
  0.62831853071795862       0.81000000000000005        8.0099999999999998        3.1331831876646395E-004   9.2931631671511926E-005
  0.62831853071795862       0.81000000000000005        8.4100000000000001        1.8860499826936267E-004   9.5322839428978564E-005
  0.62831853071795862       0.81000000000000005        8.8100000000000005        1.5558555227329732E-004   8.8689235148364340E-005
  0.62831853071795862       0.81000000000000005        9.2100000000000009        1.5313023853982862E-004   8.4632158508970935E-005
  0.62831853071795862       0.81000000000000005        9.6100000000000012        2.0674487729015171E-004   9.3415122427228348E-005
  0.62831853071795862       0.81000000000000005        10.010000000000000        1.0376581749080109E-004   9.1168340590677859E-005
  0.62831853071795862        1.2100000000000002        1.0000000000000000E-002   6.5363222100326981E-002   1.2674327447346079E-004
  0.62831853071795862        1.2100000000000002       0.41000000000000003        6.2371033088048020E-002   1.1913952745406720E-004
  0.62831853071795862        1.2100000000000002       0.81000000000000005        5.5281186924009608E-002   1.0935826161066464E-004
  0.62831853071795862        1.2100000000000002        1.2100000000000002        4.5867723119449769E-002   9.1251018070296505E-005
  0.62831853071795862        1.2100000000000002        1.6100000000000001        3.6725387827543199E-002   8.3237034710866386E-005
  0.62831853071795862        1.2100000000000002        2.0099999999999998        2.9071183531047609E-002   8.7228506823814036E-005
  0.62831853071795862        1.2100000000000002        2.4100000000000001        2.2387917766485615E-002   9.2610371135910737E-005
  0.62831853071795862        1.2100000000000002        2.8100000000000001        1.7173656372425690E-002   9.1393036783786314E-005
  0.62831853071795862        1.2100000000000002        3.2100000000000000        1.3051290105340632E-002   9.9872284457084320E-005
  0.62831853071795862        1.2100000000000002        3.6099999999999999        9.8584810972614182E-003   9.9861937891809922E-005
  0.62831853071795862        1.2100000000000002        4.0099999999999998        7.6821667733336903E-003   9.9110284568352082E-005
  0.62831853071795862        1.2100000000000002        4.4100000000000001        5.6075660605052410E-003   1.0513905157715320E-004
  0.62831853071795862        1.2100000000000002        4.8100000000000005        4.4719311269412580E-003   1.0488165617664218E-004
  0.62831853071795862        1.2100000000000002        5.2100000000000000        3.1819479232554223E-003   1.0355480786516919E-004
  0.62831853071795862        1.2100000000000002        5.6100000000000003        2.3397094279210663E-003   1.1875370060655158E-004
  0.62831853071795862        1.2100000000000002        6.0099999999999998        1.7630822461087018E-003   1.1487324487376502E-004
  0.62831853071795862        1.2100000000000002        6.4100000000000001        1.5423492138770666E-003   1.1944416385776819E-004
  0.62831853071795862        1.2100000000000002        6.8100000000000005        1.0836705542326031E-003   1.0694640623184328E-004
  0.62831853071795862        1.2100000000000002        7.2100000000000000        9.4954979040687748E-004   1.0966177914959912E-004
  0.62831853071795862        1.2100000000000002        7.6100000000000003        7.6986915772615458E-004   1.0672481253886558E-004
  0.62831853071795862        1.2100000000000002        8.0099999999999998        4.6040412482033753E-004   1.2651109848278925E-004
  0.62831853071795862        1.2100000000000002        8.4100000000000001        7.3405400257738843E-004   1.2307963385972142E-004
  0.62831853071795862        1.2100000000000002        8.8100000000000005        1.9356073951437602E-004   1.1327501349831518E-004
  0.62831853071795862        1.2100000000000002        9.2100000000000009        2.0789941039887474E-004   1.0741378498112598E-004
  0.62831853071795862        1.2100000000000002        9.6100000000000012        1.4740027990088627E-004   1.2050356149749235E-004
  0.62831853071795862        1.2100000000000002        10.010000000000000        5.6910770737489505E-005   1.2211849697488765E-004
  0.62831853071795862        1.6100000000000001        1.0000000000000000E-002   9.5227027790127400E-002   1.8505425742107760E-004
  0.62831853071795862        1.6100000000000001       0.41000000000000003        9.1041853815810425E-002   1.6365267200070787E-004
  0.62831853071795862        1.6100000000000001       0.81000000000000005        8.0429246114362432E-002   1.4928972256518728E-004
  0.62831853071795862        1.6100000000000001        1.2100000000000002        6.7434564151505477E-002   1.3196131284944063E-004
  0.62831853071795862        1.6100000000000001        1.6100000000000001        5.4529774750702843E-002   1.0612955680212108E-004
  0.62831853071795862        1.6100000000000001        2.0099999999999998        4.3072738397613594E-002   1.0189843353670566E-004
  0.62831853071795862        1.6100000000000001        2.4100000000000001        3.3635256151063608E-002   1.0778135447647781E-004
  0.62831853071795862        1.6100000000000001        2.8100000000000001        2.6042554612003482E-002   1.1492605169573041E-004
  0.62831853071795862        1.6100000000000001        3.2100000000000000        1.9847121786828077E-002   1.2584319247328028E-004
  0.62831853071795862        1.6100000000000001        3.6099999999999999        1.5320287200102039E-002   1.2343209477253217E-004
  0.62831853071795862        1.6100000000000001        4.0099999999999998        1.1663305044132443E-002   1.2124745192430570E-004
  0.62831853071795862        1.6100000000000001        4.4100000000000001        8.8419446464339212E-003   1.1989190412942767E-004
  0.62831853071795862        1.6100000000000001        4.8100000000000005        7.0346223559976367E-003   1.3957524925415596E-004
  0.62831853071795862        1.6100000000000001        5.2100000000000000        5.3406733946015630E-003   1.1581927867830699E-004
  0.62831853071795862        1.6100000000000001        5.6100000000000003        4.0830291574214302E-003   1.1978886311354427E-004
  0.62831853071795862        1.6100000000000001        6.0099999999999998        3.1784600217632884E-003   1.3573874782227616E-004
  0.62831853071795862        1.6100000000000001        6.4100000000000001        2.5066276655530198E-003   1.3207707768663016E-004
  0.62831853071795862        1.6100000000000001        6.8100000000000005        2.0070144598831477E-003   1.2827101594504168E-004
  0.62831853071795862        1.6100000000000001        7.2100000000000000        1.8992618114967537E-003   1.2644048927336018E-004
  0.62831853071795862        1.6100000000000001        7.6100000000000003        1.0206342827321535E-003   1.4456716480254741E-004
  0.62831853071795862        1.6100000000000001        8.0099999999999998        7.6130277250640080E-004   1.3475678563757405E-004
  0.62831853071795862        1.6100000000000001        8.4100000000000001        6.3416791669556585E-004   1.4295171636766866E-004
  0.62831853071795862        1.6100000000000001        8.8100000000000005        4.4296679562092200E-004   1.3254408807510814E-004
  0.62831853071795862        1.6100000000000001        9.2100000000000009        5.2296915034241265E-004   1.3530595967188556E-004
  0.62831853071795862        1.6100000000000001        9.6100000000000012        4.2742800534760391E-004   1.3117123221598821E-004
  0.62831853071795862        1.6100000000000001        10.010000000000000        1.0760744982885196E-004   1.3424986843580281E-004
  0.62831853071795862        2.0099999999999998        1.0000000000000000E-002  0.12346563073884914        2.2133743721387545E-004
  0.62831853071795862        2.0099999999999998       0.41000000000000003       0.11818510088640577        2.1535037169824071E-004
  0.62831853071795862        2.0099999999999998       0.81000000000000005       0.10516603162895098        2.0026415325605882E-004
  0.62831853071795862        2.0099999999999998        1.2100000000000002        8.8765399203576442E-002   1.7187534313735275E-004
  0.62831853071795862        2.0099999999999998        1.6100000000000001        7.2315359095804874E-002   1.4072272845903715E-004
  0.62831853071795862        2.0099999999999998        2.0099999999999998        5.7625510431750175E-002   1.1285035048336805E-004
  0.62831853071795862        2.0099999999999998        2.4100000000000001        4.5403764133015105E-002   1.1250019381704433E-004
  0.62831853071795862        2.0099999999999998        2.8100000000000001        3.5265010358650477E-002   1.1528657107809701E-004
  0.62831853071795862        2.0099999999999998        3.2100000000000000        2.7619977888542334E-002   1.1279051959154130E-004
  0.62831853071795862        2.0099999999999998        3.6099999999999999        2.1486615323048661E-002   1.2399948270499565E-004
  0.62831853071795862        2.0099999999999998        4.0099999999999998        1.6334375891758457E-002   1.2618418124268535E-004
  0.62831853071795862        2.0099999999999998        4.4100000000000001        1.2941473513360844E-002   1.2804928433373237E-004
  0.62831853071795862        2.0099999999999998        4.8100000000000005        9.6775310978653370E-003   1.3866005803170455E-004
  0.62831853071795862        2.0099999999999998        5.2100000000000000        7.6619824683623137E-003   1.3564185294604692E-004
  0.62831853071795862        2.0099999999999998        5.6100000000000003        5.8957324674959663E-003   1.3691940623023543E-004
  0.62831853071795862        2.0099999999999998        6.0099999999999998        4.4492596934815245E-003   1.4525652941826513E-004
  0.62831853071795862        2.0099999999999998        6.4100000000000001        3.4654353791548987E-003   1.4071867879655365E-004
  0.62831853071795862        2.0099999999999998        6.8100000000000005        2.9284843428467448E-003   1.5162999521608643E-004
  0.62831853071795862        2.0099999999999998        7.2100000000000000        2.2349130021707196E-003   1.3802736710415806E-004
  0.62831853071795862        2.0099999999999998        7.6100000000000003        1.4551039978104522E-003   1.4405470035560875E-004
  0.62831853071795862        2.0099999999999998        8.0099999999999998        1.1010663456371434E-003   1.4160010037641961E-004
  0.62831853071795862        2.0099999999999998        8.4100000000000001        1.1467927114633049E-003   1.3806272456477528E-004
  0.62831853071795862        2.0099999999999998        8.8100000000000005        7.3965389413229994E-004   1.5640386035805184E-004
  0.62831853071795862        2.0099999999999998        9.2100000000000009        5.6040340621710152E-004   1.4951660750429880E-004
  0.62831853071795862        2.0099999999999998        9.6100000000000012        6.6863690553915604E-004   1.4605181550074572E-004
  0.62831853071795862        2.0099999999999998        10.010000000000000        6.1489206697297352E-004   1.4735291293354412E-004
  0.62831853071795862        2.4100000000000001        1.0000000000000000E-002  0.14775774927234511        2.5614524848525217E-004
  0.62831853071795862        2.4100000000000001       0.41000000000000003       0.14235656387673706        2.6731328985767614E-004
  0.62831853071795862        2.4100000000000001       0.81000000000000005       0.12804296050923195        2.2765398588771475E-004
  0.62831853071795862        2.4100000000000001        1.2100000000000002       0.10896988810518961        2.0927694953521011E-004
  0.62831853071795862        2.4100000000000001        1.6100000000000001        8.9336000093084192E-002   1.7738650061282225E-004
  0.62831853071795862        2.4100000000000001        2.0099999999999998        7.2174932821119309E-002   1.4010661736826125E-004
  0.62831853071795862        2.4100000000000001        2.4100000000000001        5.7246012107339365E-002   1.2929717622558060E-004
  0.62831853071795862        2.4100000000000001        2.8100000000000001        4.5235287651296086E-002   1.2388010718132505E-004
  0.62831853071795862        2.4100000000000001        3.2100000000000000        3.5303032377252776E-002   1.5170584447652991E-004
  0.62831853071795862        2.4100000000000001        3.6099999999999999        2.7724694305595775E-002   1.3127942149470425E-004
  0.62831853071795862        2.4100000000000001        4.0099999999999998        2.1535804450082723E-002   1.4589192156119673E-004
  0.62831853071795862        2.4100000000000001        4.4100000000000001        1.6739117777982853E-002   1.5228334731561127E-004
  0.62831853071795862        2.4100000000000001        4.8100000000000005        1.3162672163487064E-002   1.3983546137963273E-004
  0.62831853071795862        2.4100000000000001        5.2100000000000000        1.0154991280684207E-002   1.6295727634519676E-004
  0.62831853071795862        2.4100000000000001        5.6100000000000003        7.9675165942473206E-003   1.4442230793087991E-004
  0.62831853071795862        2.4100000000000001        6.0099999999999998        6.1599476498832234E-003   1.4804050084162194E-004
  0.62831853071795862        2.4100000000000001        6.4100000000000001        5.0039988526953847E-003   1.4503128626113806E-004
  0.62831853071795862        2.4100000000000001        6.8100000000000005        4.0275532813082151E-003   1.5737370777814519E-004
  0.62831853071795862        2.4100000000000001        7.2100000000000000        3.1234542630794939E-003   1.5771239797224507E-004
  0.62831853071795862        2.4100000000000001        7.6100000000000003        2.4951976118706247E-003   1.5274619784523931E-004
  0.62831853071795862        2.4100000000000001        8.0099999999999998        2.1884949663741778E-003   1.6269192773939859E-004
  0.62831853071795862        2.4100000000000001        8.4100000000000001        1.6886633219599597E-003   1.7790958833468673E-004
  0.62831853071795862        2.4100000000000001        8.8100000000000005        1.4007185488767819E-003   1.5050111402547685E-004
  0.62831853071795862        2.4100000000000001        9.2100000000000009        1.2891608982524634E-003   1.6145378910628245E-004
  0.62831853071795862        2.4100000000000001        9.6100000000000012        7.1637507620938938E-004   1.6133057820799396E-004
  0.62831853071795862        2.4100000000000001        10.010000000000000        6.3881732346314838E-004   1.5080479129302092E-004
  0.62831853071795862        2.8100000000000001        1.0000000000000000E-002  0.16868248295448884        3.1043194001627929E-004
  0.62831853071795862        2.8100000000000001       0.41000000000000003       0.16318840842156665        3.1027137247094735E-004
  0.62831853071795862        2.8100000000000001       0.81000000000000005       0.14789286183722930        2.8394447440430133E-004
  0.62831853071795862        2.8100000000000001        1.2100000000000002       0.12739859043347793        2.4940320024178673E-004
  0.62831853071795862        2.8100000000000001        1.6100000000000001       0.10569012577522989        2.0373660796136407E-004
  0.62831853071795862        2.8100000000000001        2.0099999999999998        8.5586937386575954E-002   1.7105272778862737E-004
  0.62831853071795862        2.8100000000000001        2.4100000000000001        6.8728261096028753E-002   1.3594747491337659E-004
  0.62831853071795862        2.8100000000000001        2.8100000000000001        5.4873020094837154E-002   1.4214160997283931E-004
  0.62831853071795862        2.8100000000000001        3.2100000000000000        4.3405100077244088E-002   1.5455526801781238E-004
  0.62831853071795862        2.8100000000000001        3.6099999999999999        3.4595551974652160E-002   1.4435346299647664E-004
  0.62831853071795862        2.8100000000000001        4.0099999999999998        2.6914633777497973E-002   1.3914614747460654E-004
  0.62831853071795862        2.8100000000000001        4.4100000000000001        2.1190415475077114E-002   1.5136278269961478E-004
  0.62831853071795862        2.8100000000000001        4.8100000000000005        1.6522200496293341E-002   1.4681744761028143E-004
  0.62831853071795862        2.8100000000000001        5.2100000000000000        1.2960782497184811E-002   1.5355836819134388E-004
  0.62831853071795862        2.8100000000000001        5.6100000000000003        1.0513667580529578E-002   1.6685950929067869E-004
  0.62831853071795862        2.8100000000000001        6.0099999999999998        8.0783011506557912E-003   1.6050692944867732E-004
  0.62831853071795862        2.8100000000000001        6.4100000000000001        6.4378569194678556E-003   1.5764921546038843E-004
  0.62831853071795862        2.8100000000000001        6.8100000000000005        4.8925978912759084E-003   1.5321821419593925E-004
  0.62831853071795862        2.8100000000000001        7.2100000000000000        3.9883960125488725E-003   1.6301575085096286E-004
  0.62831853071795862        2.8100000000000001        7.6100000000000003        3.2841130218512517E-003   1.5663167665208941E-004
  0.62831853071795862        2.8100000000000001        8.0099999999999998        2.8833872305057038E-003   1.5431507529981353E-004
  0.62831853071795862        2.8100000000000001        8.4100000000000001        2.1017865715660805E-003   1.6549194584642701E-004
  0.62831853071795862        2.8100000000000001        8.8100000000000005        1.9883762623653925E-003   1.6531835945999884E-004
  0.62831853071795862        2.8100000000000001        9.2100000000000009        1.4280619386358411E-003   1.7833332023706061E-004
  0.62831853071795862        2.8100000000000001        9.6100000000000012        1.5008604895658886E-003   1.7853583574499882E-004
  0.62831853071795862        2.8100000000000001        10.010000000000000        9.4687828006721569E-004   1.6285130984868359E-004
  0.62831853071795862        3.2100000000000000        1.0000000000000000E-002  0.18615211242992621        3.2113215317310784E-004
  0.62831853071795862        3.2100000000000000       0.41000000000000003       0.18057258736724810        3.0528182629946328E-004
  0.62831853071795862        3.2100000000000000       0.81000000000000005       0.16424791135298183        3.0698483571648397E-004
  0.62831853071795862        3.2100000000000000        1.2100000000000002       0.14373866575953767        2.8581633422425129E-004
  0.62831853071795862        3.2100000000000000        1.6100000000000001       0.12053753312664119        2.3431799318296637E-004
  0.62831853071795862        3.2100000000000000        2.0099999999999998        9.9128001820804404E-002   1.9570028683033722E-004
  0.62831853071795862        3.2100000000000000        2.4100000000000001        8.0342845544143879E-002   1.5965446609732492E-004
  0.62831853071795862        3.2100000000000000        2.8100000000000001        6.4438231635776472E-002   1.5970322538582895E-004
  0.62831853071795862        3.2100000000000000        3.2100000000000000        5.1537313245240371E-002   1.4101100143612113E-004
  0.62831853071795862        3.2100000000000000        3.6099999999999999        4.1652280339418445E-002   1.5295162334906881E-004
  0.62831853071795862        3.2100000000000000        4.0099999999999998        3.2846331548879067E-002   1.5653851024345904E-004
  0.62831853071795862        3.2100000000000000        4.4100000000000001        2.5736864919187891E-002   1.5177724003663656E-004
  0.62831853071795862        3.2100000000000000        4.8100000000000005        2.0284114692956712E-002   1.5921008146948276E-004
  0.62831853071795862        3.2100000000000000        5.2100000000000000        1.6126040044711944E-002   1.5371884341050274E-004
  0.62831853071795862        3.2100000000000000        5.6100000000000003        1.2738855358134989E-002   1.7445141619626094E-004
  0.62831853071795862        3.2100000000000000        6.0099999999999998        1.0183690524868656E-002   1.6153155329293273E-004
  0.62831853071795862        3.2100000000000000        6.4100000000000001        8.0745657995002860E-003   1.6548117559982012E-004
  0.62831853071795862        3.2100000000000000        6.8100000000000005        6.4002340739618508E-003   1.6876026685262212E-004
  0.62831853071795862        3.2100000000000000        7.2100000000000000        5.0290750560147953E-003   1.6400983664690948E-004
  0.62831853071795862        3.2100000000000000        7.6100000000000003        4.2413740401564910E-003   1.6589143768586871E-004
  0.62831853071795862        3.2100000000000000        8.0099999999999998        3.4976431722082428E-003   1.7592517612075706E-004
  0.62831853071795862        3.2100000000000000        8.4100000000000001        2.6884072408887723E-003   1.7562748255342290E-004
  0.62831853071795862        3.2100000000000000        8.8100000000000005        2.2539187144299394E-003   1.8255972049186522E-004
  0.62831853071795862        3.2100000000000000        9.2100000000000009        2.0280842430159471E-003   1.7963547231375507E-004
  0.62831853071795862        3.2100000000000000        9.6100000000000012        1.4519816115148097E-003   2.0066254466763345E-004
  0.62831853071795862        3.2100000000000000        10.010000000000000        1.4235480364065919E-003   1.6305787176900817E-004
  0.62831853071795862        3.6099999999999999        1.0000000000000000E-002  0.19910241720164829        3.7293606299477713E-004
  0.62831853071795862        3.6099999999999999       0.41000000000000003       0.19294233270190156        3.6214096237392409E-004
  0.62831853071795862        3.6099999999999999       0.81000000000000005       0.17807039414612771        3.3237859871269176E-004
  0.62831853071795862        3.6099999999999999        1.2100000000000002       0.15701199597439905        2.7493636325582905E-004
  0.62831853071795862        3.6099999999999999        1.6100000000000001       0.13355074398105549        2.6043070272968545E-004
  0.62831853071795862        3.6099999999999999        2.0099999999999998       0.11070222244203337        2.0758892767693815E-004
  0.62831853071795862        3.6099999999999999        2.4100000000000001        9.0809469468077914E-002   1.7852843203243867E-004
  0.62831853071795862        3.6099999999999999        2.8100000000000001        7.3932538474480725E-002   1.4763714598500671E-004
  0.62831853071795862        3.6099999999999999        3.2100000000000000        5.9974814689320928E-002   1.5380233105595820E-004
  0.62831853071795862        3.6099999999999999        3.6099999999999999        4.7985402686947544E-002   1.7434712721760073E-004
  0.62831853071795862        3.6099999999999999        4.0099999999999998        3.8297410637759745E-002   1.5928402222751924E-004
  0.62831853071795862        3.6099999999999999        4.4100000000000001        3.0872916005693415E-002   1.6112196215021431E-004
  0.62831853071795862        3.6099999999999999        4.8100000000000005        2.4470219736233617E-002   1.6236208748223943E-004
  0.62831853071795862        3.6099999999999999        5.2100000000000000        1.9416125562695154E-002   1.8022067811334096E-004
  0.62831853071795862        3.6099999999999999        5.6100000000000003        1.5298248268645356E-002   1.7191029817943985E-004
  0.62831853071795862        3.6099999999999999        6.0099999999999998        1.2543005455167410E-002   1.7784549128190412E-004
  0.62831853071795862        3.6099999999999999        6.4100000000000001        9.9013134866850882E-003   1.6228019542858266E-004
  0.62831853071795862        3.6099999999999999        6.8100000000000005        7.8847118292202419E-003   1.7943755663855625E-004
  0.62831853071795862        3.6099999999999999        7.2100000000000000        6.3083138419502164E-003   1.8682197625074332E-004
  0.62831853071795862        3.6099999999999999        7.6100000000000003        5.4076551240031644E-003   1.7192222334959872E-004
  0.62831853071795862        3.6099999999999999        8.0099999999999998        4.5232359060444326E-003   1.6685784752261081E-004
  0.62831853071795862        3.6099999999999999        8.4100000000000001        3.5884369410406928E-003   1.9406220714648502E-004
  0.62831853071795862        3.6099999999999999        8.8100000000000005        2.8500913676556949E-003   1.9056471866589386E-004
  0.62831853071795862        3.6099999999999999        9.2100000000000009        2.3241736939211563E-003   1.7526850649742033E-004
  0.62831853071795862        3.6099999999999999        9.6100000000000012        1.8284636116472019E-003   1.7247997371244876E-004
  0.62831853071795862        3.6099999999999999        10.010000000000000        1.3765963113337900E-003   1.7991784135294579E-004
  0.62831853071795862        4.0099999999999998        1.0000000000000000E-002  0.20785525363386356        3.8034512650062424E-004
  0.62831853071795862        4.0099999999999998       0.41000000000000003       0.20181561538414025        3.3266452483820451E-004
  0.62831853071795862        4.0099999999999998       0.81000000000000005       0.18836811532636355        3.3141703654057929E-004
  0.62831853071795862        4.0099999999999998        1.2100000000000002       0.16822008847407083        3.3178528221910103E-004
  0.62831853071795862        4.0099999999999998        1.6100000000000001       0.14469039418576499        2.8011932668542937E-004
  0.62831853071795862        4.0099999999999998        2.0099999999999998       0.12122331985013078        2.3819908261890068E-004
  0.62831853071795862        4.0099999999999998        2.4100000000000001       0.10074373384398624        1.9460904406708355E-004
  0.62831853071795862        4.0099999999999998        2.8100000000000001        8.2627019331259710E-002   1.6354646286747282E-004
  0.62831853071795862        4.0099999999999998        3.2100000000000000        6.7416114348960762E-002   1.5396372107759004E-004
  0.62831853071795862        4.0099999999999998        3.6099999999999999        5.4643313106930456E-002   1.5143855765026637E-004
  0.62831853071795862        4.0099999999999998        4.0099999999999998        4.4174450329583219E-002   1.6368908180767965E-004
  0.62831853071795862        4.0099999999999998        4.4100000000000001        3.5824720830096302E-002   1.5446931540438291E-004
  0.62831853071795862        4.0099999999999998        4.8100000000000005        2.8480691128490582E-002   1.6140175935308091E-004
  0.62831853071795862        4.0099999999999998        5.2100000000000000        2.3042694599944145E-002   1.6124194320362006E-004
  0.62831853071795862        4.0099999999999998        5.6100000000000003        1.8759854352369393E-002   1.6426456926207586E-004
  0.62831853071795862        4.0099999999999998        6.0099999999999998        1.5167946107274229E-002   1.6962306829452687E-004
  0.62831853071795862        4.0099999999999998        6.4100000000000001        1.1770714861496964E-002   1.7294694631240620E-004
  0.62831853071795862        4.0099999999999998        6.8100000000000005        9.8943994287226510E-003   1.7478700011819683E-004
  0.62831853071795862        4.0099999999999998        7.2100000000000000        7.9761562926612267E-003   1.8496607269301543E-004
  0.62831853071795862        4.0099999999999998        7.6100000000000003        6.4359493272151290E-003   1.7942866960443950E-004
  0.62831853071795862        4.0099999999999998        8.0099999999999998        5.2524815689261447E-003   1.7805208745318043E-004
  0.62831853071795862        4.0099999999999998        8.4100000000000001        4.2935264553870013E-003   1.7073385096745783E-004
  0.62831853071795862        4.0099999999999998        8.8100000000000005        3.7569752314404888E-003   1.8158045546483250E-004
  0.62831853071795862        4.0099999999999998        9.2100000000000009        2.9135477685559709E-003   1.8976517911803198E-004
  0.62831853071795862        4.0099999999999998        9.6100000000000012        2.4219939167775088E-003   1.8915321703351235E-004
  0.62831853071795862        4.0099999999999998        10.010000000000000        2.2154362978311381E-003   1.6842444545086868E-004
  0.62831853071795862        4.4100000000000001        1.0000000000000000E-002  0.21248144036801819        3.5515346842264348E-004
  0.62831853071795862        4.4100000000000001       0.41000000000000003       0.20766620933584784        4.0053145909117673E-004
  0.62831853071795862        4.4100000000000001       0.81000000000000005       0.19533412545944717        3.6117714937109195E-004
  0.62831853071795862        4.4100000000000001        1.2100000000000002       0.17674628851789845        3.4328104679785766E-004
  0.62831853071795862        4.4100000000000001        1.6100000000000001       0.15380764707348238        2.8527170614616956E-004
  0.62831853071795862        4.4100000000000001        2.0099999999999998       0.13139495944329035        2.6179296056325714E-004
  0.62831853071795862        4.4100000000000001        2.4100000000000001       0.10984213098649734        2.0821315550437216E-004
  0.62831853071795862        4.4100000000000001        2.8100000000000001        9.0858195491643576E-002   1.7871634712463453E-004
  0.62831853071795862        4.4100000000000001        3.2100000000000000        7.4692738771342165E-002   1.5106685105442278E-004
  0.62831853071795862        4.4100000000000001        3.6099999999999999        6.1492882474928713E-002   1.6870486632899207E-004
  0.62831853071795862        4.4100000000000001        4.0099999999999998        5.0312800059974842E-002   1.8919648591406930E-004
  0.62831853071795862        4.4100000000000001        4.4100000000000001        4.0721660360999432E-002   1.6244577134827360E-004
  0.62831853071795862        4.4100000000000001        4.8100000000000005        3.3000406731845025E-002   1.7357054871896226E-004
  0.62831853071795862        4.4100000000000001        5.2100000000000000        2.6738123672690271E-002   1.6424708891111942E-004
  0.62831853071795862        4.4100000000000001        5.6100000000000003        2.1437992123176534E-002   1.6921139873315479E-004
  0.62831853071795862        4.4100000000000001        6.0099999999999998        1.7538641599689538E-002   1.7880184126792124E-004
  0.62831853071795862        4.4100000000000001        6.4100000000000001        1.3876649141720520E-002   1.8846270545456209E-004
  0.62831853071795862        4.4100000000000001        6.8100000000000005        1.1479068948522105E-002   1.7458389670625647E-004
  0.62831853071795862        4.4100000000000001        7.2100000000000000        9.1860001279226635E-003   1.7175740489493193E-004
  0.62831853071795862        4.4100000000000001        7.6100000000000003        7.6458157860419115E-003   1.7483318448891535E-004
  0.62831853071795862        4.4100000000000001        8.0099999999999998        6.0092795749700214E-003   1.8667201471428305E-004
  0.62831853071795862        4.4100000000000001        8.4100000000000001        5.1302985264864761E-003   1.8679214158001244E-004
  0.62831853071795862        4.4100000000000001        8.8100000000000005        3.6923771436363773E-003   1.8839926823626700E-004
  0.62831853071795862        4.4100000000000001        9.2100000000000009        3.5987063335795010E-003   1.9237308163848517E-004
  0.62831853071795862        4.4100000000000001        9.6100000000000012        2.9795937260915133E-003   1.8248612850011434E-004
  0.62831853071795862        4.4100000000000001        10.010000000000000        2.1001228606164772E-003   1.8954335052959829E-004
  0.62831853071795862        4.8100000000000005        1.0000000000000000E-002  0.21409822168269413        3.6472541597221245E-004
  0.62831853071795862        4.8100000000000005       0.41000000000000003       0.20962031082659449        3.9459452240233651E-004
  0.62831853071795862        4.8100000000000005       0.81000000000000005       0.19847876628381936        3.8179891918486416E-004
  0.62831853071795862        4.8100000000000005        1.2100000000000002       0.18163972865065034        3.4234094049343005E-004
  0.62831853071795862        4.8100000000000005        1.6100000000000001       0.16068615080467236        2.9370662623314078E-004
  0.62831853071795862        4.8100000000000005        2.0099999999999998       0.13909066205267737        2.6940909472872966E-004
  0.62831853071795862        4.8100000000000005        2.4100000000000001       0.11762271618887481        2.3091568546886588E-004
  0.62831853071795862        4.8100000000000005        2.8100000000000001        9.8863087802480668E-002   1.9177514072241518E-004
  0.62831853071795862        4.8100000000000005        3.2100000000000000        8.2073687702839418E-002   1.7406653430525153E-004
  0.62831853071795862        4.8100000000000005        3.6099999999999999        6.7670557487453389E-002   1.6834503266986595E-004
  0.62831853071795862        4.8100000000000005        4.0099999999999998        5.5504831102215657E-002   1.7613331881479003E-004
  0.62831853071795862        4.8100000000000005        4.4100000000000001        4.5661646440977949E-002   1.5425632515431547E-004
  0.62831853071795862        4.8100000000000005        4.8100000000000005        3.7457805689942218E-002   1.7322029627241800E-004
  0.62831853071795862        4.8100000000000005        5.2100000000000000        3.0242024558391284E-002   1.6577440161859067E-004
  0.62831853071795862        4.8100000000000005        5.6100000000000003        2.4947588217899802E-002   1.6606284583378902E-004
  0.62831853071795862        4.8100000000000005        6.0099999999999998        1.9723423066097524E-002   1.7485202331630318E-004
  0.62831853071795862        4.8100000000000005        6.4100000000000001        1.6033686141484916E-002   1.7502317333787911E-004
  0.62831853071795862        4.8100000000000005        6.8100000000000005        1.2850287077580335E-002   1.8562478148384588E-004
  0.62831853071795862        4.8100000000000005        7.2100000000000000        1.0598353608998461E-002   2.0252281622728374E-004
  0.62831853071795862        4.8100000000000005        7.6100000000000003        8.8271811755512124E-003   1.8221110361456394E-004
  0.62831853071795862        4.8100000000000005        8.0099999999999998        7.3789708540520907E-003   2.1235093281919768E-004
  0.62831853071795862        4.8100000000000005        8.4100000000000001        5.8974527774760567E-003   1.7271327852806526E-004
  0.62831853071795862        4.8100000000000005        8.8100000000000005        4.8436684144666006E-003   1.9111622738236290E-004
  0.62831853071795862        4.8100000000000005        9.2100000000000009        4.6608494851644797E-003   1.8015749542276574E-004
  0.62831853071795862        4.8100000000000005        9.6100000000000012        3.6421116837168036E-003   1.9734383384233039E-004
  0.62831853071795862        4.8100000000000005        10.010000000000000        2.9001165796449439E-003   1.9107379637324170E-004
  0.62831853071795862        5.2100000000000000        1.0000000000000000E-002  0.21307288482276704        4.0346975379277413E-004
  0.62831853071795862        5.2100000000000000       0.41000000000000003       0.20960254368004333        3.9088319518103108E-004
  0.62831853071795862        5.2100000000000000       0.81000000000000005       0.20022170916142443        3.9417550025639981E-004
  0.62831853071795862        5.2100000000000000        1.2100000000000002       0.18535916260078686        3.6868569888690624E-004
  0.62831853071795862        5.2100000000000000        1.6100000000000001       0.16531309545456863        3.1548901555429327E-004
  0.62831853071795862        5.2100000000000000        2.0099999999999998       0.14535624630625710        2.7771398947452241E-004
  0.62831853071795862        5.2100000000000000        2.4100000000000001       0.12468361278679756        2.4473217741979918E-004
  0.62831853071795862        5.2100000000000000        2.8100000000000001       0.10554560077782160        2.0954639814624266E-004
  0.62831853071795862        5.2100000000000000        3.2100000000000000        8.8555707287580221E-002   1.7606795679132013E-004
  0.62831853071795862        5.2100000000000000        3.6099999999999999        7.3912108685047551E-002   1.7257569377850286E-004
  0.62831853071795862        5.2100000000000000        4.0099999999999998        6.1432061796415041E-002   1.6927616915455031E-004
  0.62831853071795862        5.2100000000000000        4.4100000000000001        5.0596620112586227E-002   1.7073628050834466E-004
  0.62831853071795862        5.2100000000000000        4.8100000000000005        4.2021522325878941E-002   1.8265775810411976E-004
  0.62831853071795862        5.2100000000000000        5.2100000000000000        3.4117049375910688E-002   1.7729318468519658E-004
  0.62831853071795862        5.2100000000000000        5.6100000000000003        2.7463341530744281E-002   1.8244170407088242E-004
  0.62831853071795862        5.2100000000000000        6.0099999999999998        2.2661237372421022E-002   1.7336646669265535E-004
  0.62831853071795862        5.2100000000000000        6.4100000000000001        1.8485600333317444E-002   1.7714790824052058E-004
  0.62831853071795862        5.2100000000000000        6.8100000000000005        1.5062727914089892E-002   1.7811358618584493E-004
  0.62831853071795862        5.2100000000000000        7.2100000000000000        1.2444103619697146E-002   1.9257232670013750E-004
  0.62831853071795862        5.2100000000000000        7.6100000000000003        1.0161868039970691E-002   1.9443883832540409E-004
  0.62831853071795862        5.2100000000000000        8.0099999999999998        8.8142819454454201E-003   2.0726001780467239E-004
  0.62831853071795862        5.2100000000000000        8.4100000000000001        7.1721713918063250E-003   1.9765004418986198E-004
  0.62831853071795862        5.2100000000000000        8.8100000000000005        5.7297907638200925E-003   1.9490175206388083E-004
  0.62831853071795862        5.2100000000000000        9.2100000000000009        4.7434572714207483E-003   1.9045997510378331E-004
  0.62831853071795862        5.2100000000000000        9.6100000000000012        4.3005447663313325E-003   1.9895006563721583E-004
  0.62831853071795862        5.2100000000000000        10.010000000000000        3.5653851040066378E-003   1.9181828997434967E-004
  0.62831853071795862        5.6100000000000003        1.0000000000000000E-002  0.21071416636675494        4.0685621238184023E-004
  0.62831853071795862        5.6100000000000003       0.41000000000000003       0.20798080851948361        4.0076621819213276E-004
  0.62831853071795862        5.6100000000000003       0.81000000000000005       0.19879920222883216        3.5345880025542450E-004
  0.62831853071795862        5.6100000000000003        1.2100000000000002       0.18652478163779768        3.4424135188598504E-004
  0.62831853071795862        5.6100000000000003        1.6100000000000001       0.16919449618465587        3.0799516507052049E-004
  0.62831853071795862        5.6100000000000003        2.0099999999999998       0.14971521431988596        2.8121569107504520E-004
  0.62831853071795862        5.6100000000000003        2.4100000000000001       0.13011299455314626        2.5272691944370763E-004
  0.62831853071795862        5.6100000000000003        2.8100000000000001       0.11209547073461645        2.1844291337929909E-004
  0.62831853071795862        5.6100000000000003        3.2100000000000000        9.4651779755039606E-002   1.8889345726848101E-004
  0.62831853071795862        5.6100000000000003        3.6099999999999999        7.9528730848448664E-002   1.6870750913055337E-004
  0.62831853071795862        5.6100000000000003        4.0099999999999998        6.6488292833447038E-002   1.6640110611278262E-004
  0.62831853071795862        5.6100000000000003        4.4100000000000001        5.5618783409100779E-002   1.7358181447331002E-004
  0.62831853071795862        5.6100000000000003        4.8100000000000005        4.6016272677899754E-002   1.8110369354361954E-004
  0.62831853071795862        5.6100000000000003        5.2100000000000000        3.8128110704291063E-002   1.8098594974794234E-004
  0.62831853071795862        5.6100000000000003        5.6100000000000003        3.1446512611513648E-002   1.8857384316756944E-004
  0.62831853071795862        5.6100000000000003        6.0099999999999998        2.5575323129983986E-002   1.7726130359493650E-004
  0.62831853071795862        5.6100000000000003        6.4100000000000001        2.0706975223025982E-002   1.8655254567374459E-004
  0.62831853071795862        5.6100000000000003        6.8100000000000005        1.7229309618211629E-002   1.8835339802786776E-004
  0.62831853071795862        5.6100000000000003        7.2100000000000000        1.4531030612790995E-002   1.9158685402647431E-004
  0.62831853071795862        5.6100000000000003        7.6100000000000003        1.1787642493938556E-002   1.9163971858359135E-004
  0.62831853071795862        5.6100000000000003        8.0099999999999998        9.5720363081143768E-003   1.9837507822203531E-004
  0.62831853071795862        5.6100000000000003        8.4100000000000001        8.1589150758202885E-003   1.8600415918682678E-004
  0.62831853071795862        5.6100000000000003        8.8100000000000005        6.3550639917284357E-003   2.0234775309484014E-004
  0.62831853071795862        5.6100000000000003        9.2100000000000009        5.8740199719295302E-003   2.0003230303007868E-004
  0.62831853071795862        5.6100000000000003        9.6100000000000012        4.4052374662742139E-003   2.0682211566232903E-004
  0.62831853071795862        5.6100000000000003        10.010000000000000        3.4477608228490912E-003   2.1360551788313515E-004
  0.62831853071795862        6.0099999999999998        1.0000000000000000E-002  0.20552421141262037        3.7878086883428382E-004
  0.62831853071795862        6.0099999999999998       0.41000000000000003       0.20376704533400294        4.0068707407962735E-004
  0.62831853071795862        6.0099999999999998       0.81000000000000005       0.19665540386240030        3.7315920525939512E-004
  0.62831853071795862        6.0099999999999998        1.2100000000000002       0.18479377350635875        3.5784188861859892E-004
  0.62831853071795862        6.0099999999999998        1.6100000000000001       0.17036360575849446        3.1517211217890609E-004
  0.62831853071795862        6.0099999999999998        2.0099999999999998       0.15278315942074722        2.9606835725744457E-004
  0.62831853071795862        6.0099999999999998        2.4100000000000001       0.13468797232904847        2.6036399326372333E-004
  0.62831853071795862        6.0099999999999998        2.8100000000000001       0.11701316356554517        2.3267096590043443E-004
  0.62831853071795862        6.0099999999999998        3.2100000000000000       0.10035087232161735        1.9871443478374734E-004
  0.62831853071795862        6.0099999999999998        3.6099999999999999        8.5391816840169263E-002   1.9734490854104384E-004
  0.62831853071795862        6.0099999999999998        4.0099999999999998        7.1513240730302574E-002   1.7893627676149538E-004
  0.62831853071795862        6.0099999999999998        4.4100000000000001        6.0381812436791478E-002   1.7726134422173815E-004
  0.62831853071795862        6.0099999999999998        4.8100000000000005        5.0536781852291657E-002   1.7369411397965325E-004
  0.62831853071795862        6.0099999999999998        5.2100000000000000        4.1740026124729386E-002   1.8745235697048302E-004
  0.62831853071795862        6.0099999999999998        5.6100000000000003        3.4749733617675520E-002   1.8657653177507345E-004
  0.62831853071795862        6.0099999999999998        6.0099999999999998        2.8373656423236443E-002   1.7654079433190812E-004
  0.62831853071795862        6.0099999999999998        6.4100000000000001        2.3281474701350648E-002   1.8975184832094294E-004
  0.62831853071795862        6.0099999999999998        6.8100000000000005        1.9307366155293063E-002   1.8788671568635248E-004
  0.62831853071795862        6.0099999999999998        7.2100000000000000        1.6301882602863013E-002   1.8683836765923985E-004
  0.62831853071795862        6.0099999999999998        7.6100000000000003        1.3459473074775534E-002   1.8633630723767893E-004
  0.62831853071795862        6.0099999999999998        8.0099999999999998        1.0749105273417449E-002   2.1214563019359206E-004
  0.62831853071795862        6.0099999999999998        8.4100000000000001        8.6001461213791805E-003   1.9492031717315310E-004
  0.62831853071795862        6.0099999999999998        8.8100000000000005        7.7822834064296626E-003   1.8542120019033074E-004
  0.62831853071795862        6.0099999999999998        9.2100000000000009        6.4680227417701604E-003   1.8616946006185583E-004
  0.62831853071795862        6.0099999999999998        9.6100000000000012        5.3781971254678986E-003   2.0706230806985916E-004
  0.62831853071795862        6.0099999999999998        10.010000000000000        4.7604673802285761E-003   2.0778598076714801E-004
  0.62831853071795862        6.4100000000000001        1.0000000000000000E-002  0.19986862531832389        3.9107934576961077E-004
  0.62831853071795862        6.4100000000000001       0.41000000000000003       0.19775762425008242        3.5516804957417164E-004
  0.62831853071795862        6.4100000000000001       0.81000000000000005       0.19130423164256513        3.5016987329819884E-004
  0.62831853071795862        6.4100000000000001        1.2100000000000002       0.18212373524911935        3.2210140120326564E-004
  0.62831853071795862        6.4100000000000001        1.6100000000000001       0.16978775226289392        3.0420976024109485E-004
  0.62831853071795862        6.4100000000000001        2.0099999999999998       0.15475168944295500        3.0542266796012771E-004
  0.62831853071795862        6.4100000000000001        2.4100000000000001       0.13804977248178615        2.6468127391498993E-004
  0.62831853071795862        6.4100000000000001        2.8100000000000001       0.12089040226334075        2.3196236109187003E-004
  0.62831853071795862        6.4100000000000001        3.2100000000000000       0.10496121773111997        2.0522183928108759E-004
  0.62831853071795862        6.4100000000000001        3.6099999999999999        8.9975326553127344E-002   1.8318033955204476E-004
  0.62831853071795862        6.4100000000000001        4.0099999999999998        7.6578866201245974E-002   1.9397571553303412E-004
  0.62831853071795862        6.4100000000000001        4.4100000000000001        6.4484220979563356E-002   2.0045828512432352E-004
  0.62831853071795862        6.4100000000000001        4.8100000000000005        5.4456552459731335E-002   1.7837935541636913E-004
  0.62831853071795862        6.4100000000000001        5.2100000000000000        4.5756724707978362E-002   1.7754482565917682E-004
  0.62831853071795862        6.4100000000000001        5.6100000000000003        3.8209125357866434E-002   1.6987959019317892E-004
  0.62831853071795862        6.4100000000000001        6.0099999999999998        3.1419223127628543E-002   1.8018126855274676E-004
  0.62831853071795862        6.4100000000000001        6.4100000000000001        2.6030727983825743E-002   1.7941967449611689E-004
  0.62831853071795862        6.4100000000000001        6.8100000000000005        2.1826589921068045E-002   1.8225829124297253E-004
  0.62831853071795862        6.4100000000000001        7.2100000000000000        1.7459801389625749E-002   1.8769022844323952E-004
  0.62831853071795862        6.4100000000000001        7.6100000000000003        1.4736475922920355E-002   1.8072569631266255E-004
  0.62831853071795862        6.4100000000000001        8.0099999999999998        1.2383739709891241E-002   2.0056946686420905E-004
  0.62831853071795862        6.4100000000000001        8.4100000000000001        1.0120334423196198E-002   2.1370512215612548E-004
  0.62831853071795862        6.4100000000000001        8.8100000000000005        8.8123483926769424E-003   1.9309382933471863E-004
  0.62831853071795862        6.4100000000000001        9.2100000000000009        7.0682139308215980E-003   2.0269363066874975E-004
  0.62831853071795862        6.4100000000000001        9.6100000000000012        5.7959483432245664E-003   2.0025800305758352E-004
  0.62831853071795862        6.4100000000000001        10.010000000000000        5.0461665393081419E-003   2.0920200416451443E-004
  0.62831853071795862        6.8100000000000005        1.0000000000000000E-002  0.19242517182984237        3.4147966602598794E-004
  0.62831853071795862        6.8100000000000005       0.41000000000000003       0.19115727648841530        3.4958683941879823E-004
  0.62831853071795862        6.8100000000000005       0.81000000000000005       0.18630780451035051        3.4690040668669910E-004
  0.62831853071795862        6.8100000000000005        1.2100000000000002       0.17797726551169474        3.4798741580097683E-004
  0.62831853071795862        6.8100000000000005        1.6100000000000001       0.16795244950336549        3.1452838820677338E-004
  0.62831853071795862        6.8100000000000005        2.0099999999999998       0.15425579927048755        2.9309977924930143E-004
  0.62831853071795862        6.8100000000000005        2.4100000000000001       0.14043805176216223        2.6471414347167691E-004
  0.62831853071795862        6.8100000000000005        2.8100000000000001       0.12406487828834933        2.4206578528032085E-004
  0.62831853071795862        6.8100000000000005        3.2100000000000000       0.10886759656195379        2.0979269322669538E-004
  0.62831853071795862        6.8100000000000005        3.6099999999999999        9.4430586386254983E-002   1.9045412702334893E-004
  0.62831853071795862        6.8100000000000005        4.0099999999999998        8.0939497865661014E-002   1.7142234515833725E-004
  0.62831853071795862        6.8100000000000005        4.4100000000000001        6.9418247664484581E-002   1.8224851473480516E-004
  0.62831853071795862        6.8100000000000005        4.8100000000000005        5.8522400338942140E-002   1.8993722436706626E-004
  0.62831853071795862        6.8100000000000005        5.2100000000000000        4.9697613135859860E-002   2.0221959187882645E-004
  0.62831853071795862        6.8100000000000005        5.6100000000000003        4.1555735667716032E-002   1.7895104951503048E-004
  0.62831853071795862        6.8100000000000005        6.0099999999999998        3.4338801472364663E-002   1.9897629867601341E-004
  0.62831853071795862        6.8100000000000005        6.4100000000000001        2.8705251356938730E-002   1.9963261459646523E-004
  0.62831853071795862        6.8100000000000005        6.8100000000000005        2.3846206375153257E-002   1.9168207097648783E-004
  0.62831853071795862        6.8100000000000005        7.2100000000000000        1.9642932195464778E-002   1.8024720730976953E-004
  0.62831853071795862        6.8100000000000005        7.6100000000000003        1.6756501165580757E-002   2.0127476774204231E-004
  0.62831853071795862        6.8100000000000005        8.0099999999999998        1.3726472846025109E-002   1.9498660675324429E-004
  0.62831853071795862        6.8100000000000005        8.4100000000000001        1.1406241964109380E-002   1.9881987398897463E-004
  0.62831853071795862        6.8100000000000005        8.8100000000000005        9.5051043910229140E-003   1.9197048572892420E-004
  0.62831853071795862        6.8100000000000005        9.2100000000000009        8.4614294432033763E-003   2.0539459404381207E-004
  0.62831853071795862        6.8100000000000005        9.6100000000000012        6.8115912807901174E-003   1.8581579251292669E-004
  0.62831853071795862        6.8100000000000005        10.010000000000000        5.8690959749416538E-003   2.0201192348315105E-004
  0.62831853071795862        7.2100000000000000        1.0000000000000000E-002  0.18546563959764828        3.4455747701195511E-004
  0.62831853071795862        7.2100000000000000       0.41000000000000003       0.18409446045278247        3.4673726838307538E-004
  0.62831853071795862        7.2100000000000000       0.81000000000000005       0.18010753974622268        3.4096167280810077E-004
  0.62831853071795862        7.2100000000000000        1.2100000000000002       0.17463085941484377        3.2886310047041041E-004
  0.62831853071795862        7.2100000000000000        1.6100000000000001       0.16466604314366726        3.0568499220643070E-004
  0.62831853071795862        7.2100000000000000        2.0099999999999998       0.15274710768723532        2.8670785239441501E-004
  0.62831853071795862        7.2100000000000000        2.4100000000000001       0.13998337552562465        2.6270805570065725E-004
  0.62831853071795862        7.2100000000000000        2.8100000000000001       0.12623464479111463        2.4428182520666217E-004
  0.62831853071795862        7.2100000000000000        3.2100000000000000       0.11236017974848912        2.2274373879357018E-004
  0.62831853071795862        7.2100000000000000        3.6099999999999999        9.8034609910751788E-002   1.9313687839111389E-004
  0.62831853071795862        7.2100000000000000        4.0099999999999998        8.4975590434508447E-002   1.7952783363504933E-004
  0.62831853071795862        7.2100000000000000        4.4100000000000001        7.3218219335877438E-002   1.8100657877496686E-004
  0.62831853071795862        7.2100000000000000        4.8100000000000005        6.1996132596968435E-002   1.8871410391562535E-004
  0.62831853071795862        7.2100000000000000        5.2100000000000000        5.2870490716171670E-002   1.8783666443883016E-004
  0.62831853071795862        7.2100000000000000        5.6100000000000003        4.4798988089069354E-002   1.9770099036188116E-004
  0.62831853071795862        7.2100000000000000        6.0099999999999998        3.7494382067258018E-002   1.9157110140150297E-004
  0.62831853071795862        7.2100000000000000        6.4100000000000001        3.1761618859241857E-002   1.8592807265472647E-004
  0.62831853071795862        7.2100000000000000        6.8100000000000005        2.6163026965673526E-002   2.0028006177686582E-004
  0.62831853071795862        7.2100000000000000        7.2100000000000000        2.2213244542241280E-002   1.9730454520628364E-004
  0.62831853071795862        7.2100000000000000        7.6100000000000003        1.8179426793794862E-002   1.8980970404923654E-004
  0.62831853071795862        7.2100000000000000        8.0099999999999998        1.5219806683379692E-002   1.9703669040596302E-004
  0.62831853071795862        7.2100000000000000        8.4100000000000001        1.2794539189583789E-002   2.1916077595867954E-004
  0.62831853071795862        7.2100000000000000        8.8100000000000005        1.0715767522327552E-002   1.9619808959771333E-004
  0.62831853071795862        7.2100000000000000        9.2100000000000009        9.0108652502969531E-003   1.9925538099533900E-004
  0.62831853071795862        7.2100000000000000        9.6100000000000012        7.0507605145379163E-003   2.2463985305844333E-004
  0.62831853071795862        7.2100000000000000        10.010000000000000        6.6228674738855603E-003   2.2514845511367596E-004
  0.62831853071795862        7.6100000000000003        1.0000000000000000E-002  0.17788995620496700        3.3066787046571414E-004
  0.62831853071795862        7.6100000000000003       0.41000000000000003       0.17693224139091296        3.3012389088738289E-004
  0.62831853071795862        7.6100000000000003       0.81000000000000005       0.17369159292534739        3.1596919693850466E-004
  0.62831853071795862        7.6100000000000003        1.2100000000000002       0.16897703598273245        3.1649572416516444E-004
  0.62831853071795862        7.6100000000000003        1.6100000000000001       0.16029597952302474        3.2009785749023293E-004
  0.62831853071795862        7.6100000000000003        2.0099999999999998       0.15149833525786294        2.9245292745357548E-004
  0.62831853071795862        7.6100000000000003        2.4100000000000001       0.14010821999499218        2.6614307188221604E-004
  0.62831853071795862        7.6100000000000003        2.8100000000000001       0.12749445287149563        2.5123365789142755E-004
  0.62831853071795862        7.6100000000000003        3.2100000000000000       0.11418118258213260        2.1987855972597045E-004
  0.62831853071795862        7.6100000000000003        3.6099999999999999       0.10099633993072198        2.0105976754638803E-004
  0.62831853071795862        7.6100000000000003        4.0099999999999998        8.8560165495167945E-002   1.9425747528306690E-004
  0.62831853071795862        7.6100000000000003        4.4100000000000001        7.6946331267994814E-002   1.8358235919655811E-004
  0.62831853071795862        7.6100000000000003        4.8100000000000005        6.5845566172130568E-002   1.7864324036268440E-004
  0.62831853071795862        7.6100000000000003        5.2100000000000000        5.6492747669570825E-002   1.9030074457586501E-004
  0.62831853071795862        7.6100000000000003        5.6100000000000003        4.7831799373031059E-002   1.7914645911247044E-004
  0.62831853071795862        7.6100000000000003        6.0099999999999998        4.0368247541974413E-002   2.0236121019630112E-004
  0.62831853071795862        7.6100000000000003        6.4100000000000001        3.3600214391994850E-002   2.0820777097391475E-004
  0.62831853071795862        7.6100000000000003        6.8100000000000005        2.8536071317457650E-002   1.9902326905834133E-004
  0.62831853071795862        7.6100000000000003        7.2100000000000000        2.4018656950499619E-002   2.0947646996463670E-004
  0.62831853071795862        7.6100000000000003        7.6100000000000003        1.9972693973089817E-002   1.9530947081659297E-004
  0.62831853071795862        7.6100000000000003        8.0099999999999998        1.6608661028947209E-002   1.8736483067474389E-004
  0.62831853071795862        7.6100000000000003        8.4100000000000001        1.4145237471069473E-002   2.1886492377403620E-004
  0.62831853071795862        7.6100000000000003        8.8100000000000005        1.1661186408073289E-002   2.0165474867478797E-004
  0.62831853071795862        7.6100000000000003        9.2100000000000009        1.0030751086420974E-002   2.0834072853686441E-004
  0.62831853071795862        7.6100000000000003        9.6100000000000012        8.6020351950448371E-003   2.1020026317580752E-004
  0.62831853071795862        7.6100000000000003        10.010000000000000        7.1228851717434873E-003   2.1846946370633995E-004
  0.62831853071795862        8.0099999999999998        1.0000000000000000E-002  0.16965537954860510        3.1809422391299323E-004
  0.62831853071795862        8.0099999999999998       0.41000000000000003       0.16905527074872559        3.1106077025751971E-004
  0.62831853071795862        8.0099999999999998       0.81000000000000005       0.16618214754028524        3.2140501579008054E-004
  0.62831853071795862        8.0099999999999998        1.2100000000000002       0.16202975444068612        3.0811364021749094E-004
  0.62831853071795862        8.0099999999999998        1.6100000000000001       0.15622043889738690        3.1168044597449474E-004
  0.62831853071795862        8.0099999999999998        2.0099999999999998       0.14815541290456477        2.9374894296598690E-004
  0.62831853071795862        8.0099999999999998        2.4100000000000001       0.13873364585316569        2.7007669131369982E-004
  0.62831853071795862        8.0099999999999998        2.8100000000000001       0.12697371810623911        2.4413354978999069E-004
  0.62831853071795862        8.0099999999999998        3.2100000000000000       0.11544640887751360        2.2224286762136775E-004
  0.62831853071795862        8.0099999999999998        3.6099999999999999       0.10341126638050770        2.0205657826345008E-004
  0.62831853071795862        8.0099999999999998        4.0099999999999998        9.1224864403941938E-002   1.8386992301636318E-004
  0.62831853071795862        8.0099999999999998        4.4100000000000001        8.0209522896286481E-002   2.1098878669884759E-004
  0.62831853071795862        8.0099999999999998        4.8100000000000005        6.9427762443670174E-002   2.0914916505380962E-004
  0.62831853071795862        8.0099999999999998        5.2100000000000000        5.9439298802549737E-002   1.8876128480754318E-004
  0.62831853071795862        8.0099999999999998        5.6100000000000003        5.1214312959633468E-002   1.7752370604228748E-004
  0.62831853071795862        8.0099999999999998        6.0099999999999998        4.3417122015952256E-002   1.9984581597525506E-004
  0.62831853071795862        8.0099999999999998        6.4100000000000001        3.6952095318237586E-002   2.0289262350164014E-004
  0.62831853071795862        8.0099999999999998        6.8100000000000005        3.0877084590826515E-002   1.9136609854381872E-004
  0.62831853071795862        8.0099999999999998        7.2100000000000000        2.6246584931634676E-002   2.0360443986928273E-004
  0.62831853071795862        8.0099999999999998        7.6100000000000003        2.1536550289568676E-002   1.9101762211627368E-004
  0.62831853071795862        8.0099999999999998        8.0099999999999998        1.8468003235820717E-002   2.1496985698622216E-004
  0.62831853071795862        8.0099999999999998        8.4100000000000001        1.5305581026262602E-002   2.3665807271889340E-004
  0.62831853071795862        8.0099999999999998        8.8100000000000005        1.3002170392297440E-002   2.1800138889092798E-004
  0.62831853071795862        8.0099999999999998        9.2100000000000009        1.1111727369565987E-002   2.1739996167613050E-004
  0.62831853071795862        8.0099999999999998        9.6100000000000012        9.4120544716947783E-003   2.0211798669172765E-004
  0.62831853071795862        8.0099999999999998        10.010000000000000        7.6971647056399851E-003   2.0734902602150633E-004
  0.62831853071795862        8.4100000000000001        1.0000000000000000E-002  0.16184976810652435        3.0868993190195161E-004
  0.62831853071795862        8.4100000000000001       0.41000000000000003       0.16130018593156656        3.1709840383176553E-004
  0.62831853071795862        8.4100000000000001       0.81000000000000005       0.15912027711905694        3.0195553926654035E-004
  0.62831853071795862        8.4100000000000001        1.2100000000000002       0.15540218957500213        2.9442277779556121E-004
  0.62831853071795862        8.4100000000000001        1.6100000000000001       0.15114381642956171        2.9802511891116997E-004
  0.62831853071795862        8.4100000000000001        2.0099999999999998       0.14469877474890336        2.8200532559480523E-004
  0.62831853071795862        8.4100000000000001        2.4100000000000001       0.13620309418120921        2.5818482346868832E-004
  0.62831853071795862        8.4100000000000001        2.8100000000000001       0.12635344530623055        2.4569587342870446E-004
  0.62831853071795862        8.4100000000000001        3.2100000000000000       0.11617512784564926        2.3163297144492852E-004
  0.62831853071795862        8.4100000000000001        3.6099999999999999       0.10480749941515766        2.0960560346165011E-004
  0.62831853071795862        8.4100000000000001        4.0099999999999998        9.3703798798904211E-002   1.9224149540647044E-004
  0.62831853071795862        8.4100000000000001        4.4100000000000001        8.2695552236034420E-002   1.9736085400027053E-004
  0.62831853071795862        8.4100000000000001        4.8100000000000005        7.2475979454806161E-002   1.9006965188544467E-004
  0.62831853071795862        8.4100000000000001        5.2100000000000000        6.3081605423778803E-002   2.1546906334000412E-004
  0.62831853071795862        8.4100000000000001        5.6100000000000003        5.3955679708941696E-002   1.9192130404490344E-004
  0.62831853071795862        8.4100000000000001        6.0099999999999998        4.6089303334507198E-002   1.9200045590495613E-004
  0.62831853071795862        8.4100000000000001        6.4100000000000001        3.9448267032889138E-002   2.0063424302271514E-004
  0.62831853071795862        8.4100000000000001        6.8100000000000005        3.3106331365906835E-002   2.0589548992070757E-004
  0.62831853071795862        8.4100000000000001        7.2100000000000000        2.8538164563671205E-002   2.1934687102443878E-004
  0.62831853071795862        8.4100000000000001        7.6100000000000003        2.3853066507455188E-002   2.1092378551620881E-004
  0.62831853071795862        8.4100000000000001        8.0099999999999998        1.9946352982157762E-002   2.0485886055469227E-004
  0.62831853071795862        8.4100000000000001        8.4100000000000001        1.7390999350366212E-002   2.0663754970819126E-004
  0.62831853071795862        8.4100000000000001        8.8100000000000005        1.4122569591662444E-002   2.1780705909643126E-004
  0.62831853071795862        8.4100000000000001        9.2100000000000009        1.2287113774726148E-002   1.9671572188396260E-004
  0.62831853071795862        8.4100000000000001        9.6100000000000012        1.0405486960687384E-002   2.0630079269137868E-004
  0.62831853071795862        8.4100000000000001        10.010000000000000        8.8697557466019851E-003   2.0667402110693879E-004
  0.62831853071795862        8.8100000000000005        1.0000000000000000E-002  0.15404857787279785        2.9645973432901134E-004
  0.62831853071795862        8.8100000000000005       0.41000000000000003       0.15296116227843842        3.0504215362051301E-004
  0.62831853071795862        8.8100000000000005       0.81000000000000005       0.15198360839067326        2.8703222023353491E-004
  0.62831853071795862        8.8100000000000005        1.2100000000000002       0.14921079180359731        2.9101348577747533E-004
  0.62831853071795862        8.8100000000000005        1.6100000000000001       0.14508300480585198        2.7678549355762201E-004
  0.62831853071795862        8.8100000000000005        2.0099999999999998       0.14011604744969997        2.6589100290137481E-004
  0.62831853071795862        8.8100000000000005        2.4100000000000001       0.13335654656364163        2.5947834261882459E-004
  0.62831853071795862        8.8100000000000005        2.8100000000000001       0.12500744830422603        2.4186997612909292E-004
  0.62831853071795862        8.8100000000000005        3.2100000000000000       0.11564658275595202        2.2417540157561110E-004
  0.62831853071795862        8.8100000000000005        3.6099999999999999       0.10569603501312907        2.0885774767404777E-004
  0.62831853071795862        8.8100000000000005        4.0099999999999998        9.5181029226856020E-002   1.8915988217594820E-004
  0.62831853071795862        8.8100000000000005        4.4100000000000001        8.4486486750297352E-002   1.8707634858460399E-004
  0.62831853071795862        8.8100000000000005        4.8100000000000005        7.5138781389703022E-002   2.1839215556847231E-004
  0.62831853071795862        8.8100000000000005        5.2100000000000000        6.5285968791883559E-002   1.8527700257014052E-004
  0.62831853071795862        8.8100000000000005        5.6100000000000003        5.6681195872802841E-002   1.9774827745972951E-004
  0.62831853071795862        8.8100000000000005        6.0099999999999998        4.8802489903184684E-002   1.8867849372366317E-004
  0.62831853071795862        8.8100000000000005        6.4100000000000001        4.1743009838417583E-002   1.8455848248106349E-004
  0.62831853071795862        8.8100000000000005        6.8100000000000005        3.5415137588020271E-002   1.9442890415301902E-004
  0.62831853071795862        8.8100000000000005        7.2100000000000000        3.0423192305357963E-002   1.9539157570622236E-004
  0.62831853071795862        8.8100000000000005        7.6100000000000003        2.6115577328386739E-002   2.1034262715842589E-004
  0.62831853071795862        8.8100000000000005        8.0099999999999998        2.1425262236629515E-002   2.0047785210100281E-004
  0.62831853071795862        8.8100000000000005        8.4100000000000001        1.7865306473088479E-002   2.1604263999983509E-004
  0.62831853071795862        8.8100000000000005        8.8100000000000005        1.5465938455302026E-002   2.1258524970409919E-004
  0.62831853071795862        8.8100000000000005        9.2100000000000009        1.3255700773930503E-002   1.9990504669188287E-004
  0.62831853071795862        8.8100000000000005        9.6100000000000012        1.1066037409849371E-002   2.2918908866095624E-004
  0.62831853071795862        8.8100000000000005        10.010000000000000        9.5338411083390490E-003   2.2809271640898714E-004
  0.62831853071795862        9.2100000000000009        1.0000000000000000E-002  0.14563558598807966        2.8667710034024907E-004
  0.62831853071795862        9.2100000000000009       0.41000000000000003       0.14562202305286695        2.7885490741030118E-004
  0.62831853071795862        9.2100000000000009       0.81000000000000005       0.14479169172292289        2.8956106285396387E-004
  0.62831853071795862        9.2100000000000009        1.2100000000000002       0.14267864835076954        2.8472637992653247E-004
  0.62831853071795862        9.2100000000000009        1.6100000000000001       0.13930884131356691        2.7772884068749920E-004
  0.62831853071795862        9.2100000000000009        2.0099999999999998       0.13527523702309888        2.5546547673318930E-004
  0.62831853071795862        9.2100000000000009        2.4100000000000001       0.13029263621100742        2.4401488370582797E-004
  0.62831853071795862        9.2100000000000009        2.8100000000000001       0.12292877099383619        2.4486304632392755E-004
  0.62831853071795862        9.2100000000000009        3.2100000000000000       0.11519914978026856        2.2372797347004528E-004
  0.62831853071795862        9.2100000000000009        3.6099999999999999       0.10587003283638681        2.0998555509621134E-004
  0.62831853071795862        9.2100000000000009        4.0099999999999998        9.6480525751206164E-002   1.9072254216079986E-004
  0.62831853071795862        9.2100000000000009        4.4100000000000001        8.6751895214595073E-002   1.9595208240448601E-004
  0.62831853071795862        9.2100000000000009        4.8100000000000005        7.6914379829980478E-002   1.9232740263833709E-004
  0.62831853071795862        9.2100000000000009        5.2100000000000000        6.7951009691676376E-002   2.0018411128772844E-004
  0.62831853071795862        9.2100000000000009        5.6100000000000003        5.9167956960532488E-002   2.0326205687021536E-004
  0.62831853071795862        9.2100000000000009        6.0099999999999998        5.0737172405808266E-002   1.9670051107056205E-004
  0.62831853071795862        9.2100000000000009        6.4100000000000001        4.4504984215980134E-002   1.9325313749883285E-004
  0.62831853071795862        9.2100000000000009        6.8100000000000005        3.8016624183205672E-002   2.1138295389492903E-004
  0.62831853071795862        9.2100000000000009        7.2100000000000000        3.2253646092379351E-002   2.0973261258040637E-004
  0.62831853071795862        9.2100000000000009        7.6100000000000003        2.7381398583899479E-002   2.1494553656190948E-004
  0.62831853071795862        9.2100000000000009        8.0099999999999998        2.3157993792240407E-002   2.0617796664764299E-004
  0.62831853071795862        9.2100000000000009        8.4100000000000001        1.9671884720119690E-002   2.2084544371732038E-004
  0.62831853071795862        9.2100000000000009        8.8100000000000005        1.6553145775106290E-002   2.2177528903899389E-004
  0.62831853071795862        9.2100000000000009        9.2100000000000009        1.4551644987753106E-002   2.2609952790112953E-004
  0.62831853071795862        9.2100000000000009        9.6100000000000012        1.1902177168437472E-002   2.2954545334726175E-004
  0.62831853071795862        9.2100000000000009        10.010000000000000        1.0200535564857519E-002   2.1218699819541722E-004
  0.62831853071795862        9.6100000000000012        1.0000000000000000E-002  0.13811609366103489        2.7152564890395509E-004
  0.62831853071795862        9.6100000000000012       0.41000000000000003       0.13791765621961696        2.7135055009410141E-004
  0.62831853071795862        9.6100000000000012       0.81000000000000005       0.13721239836018942        2.7357918567129277E-004
  0.62831853071795862        9.6100000000000012        1.2100000000000002       0.13617870661387180        2.6777809263739654E-004
  0.62831853071795862        9.6100000000000012        1.6100000000000001       0.13342376714804854        2.5623085441066638E-004
  0.62831853071795862        9.6100000000000012        2.0099999999999998       0.13044106299814867        2.5596826690952684E-004
  0.62831853071795862        9.6100000000000012        2.4100000000000001       0.12593385498136309        2.4585142675831424E-004
  0.62831853071795862        9.6100000000000012        2.8100000000000001       0.12029708641289319        2.3833555171887076E-004
  0.62831853071795862        9.6100000000000012        3.2100000000000000       0.11340675911988991        2.2523414382865639E-004
  0.62831853071795862        9.6100000000000012        3.6099999999999999       0.10566219367868415        2.0933210633274356E-004
  0.62831853071795862        9.6100000000000012        4.0099999999999998        9.6998409724920034E-002   2.2873727905615526E-004
  0.62831853071795862        9.6100000000000012        4.4100000000000001        8.8200895027233814E-002   2.0945845845338397E-004
  0.62831853071795862        9.6100000000000012        4.8100000000000005        7.8785310849929360E-002   1.9266146505516406E-004
  0.62831853071795862        9.6100000000000012        5.2100000000000000        6.9842854100986312E-002   1.9626795828465914E-004
  0.62831853071795862        9.6100000000000012        5.6100000000000003        6.1793248485246623E-002   1.9320492765099407E-004
  0.62831853071795862        9.6100000000000012        6.0099999999999998        5.3481778962378157E-002   2.1648201275508867E-004
  0.62831853071795862        9.6100000000000012        6.4100000000000001        4.6517563059621743E-002   1.8434117725080269E-004
  0.62831853071795862        9.6100000000000012        6.8100000000000005        3.9861815077675437E-002   2.1560262218914855E-004
  0.62831853071795862        9.6100000000000012        7.2100000000000000        3.4234130926609881E-002   2.0033676642280664E-004
  0.62831853071795862        9.6100000000000012        7.6100000000000003        2.9247022143891788E-002   2.2286122672309308E-004
  0.62831853071795862        9.6100000000000012        8.0099999999999998        2.5005879463379146E-002   2.0067003412806083E-004
  0.62831853071795862        9.6100000000000012        8.4100000000000001        2.1063536727160399E-002   2.1790286606447785E-004
  0.62831853071795862        9.6100000000000012        8.8100000000000005        1.8136406187190892E-002   2.1495549283437202E-004
  0.62831853071795862        9.6100000000000012        9.2100000000000009        1.5450874442868252E-002   2.1814160196447627E-004
  0.62831853071795862        9.6100000000000012        9.6100000000000012        1.3215718203659126E-002   2.2218022280261131E-004
  0.62831853071795862        9.6100000000000012        10.010000000000000        1.1257749362185925E-002   2.0378843681816611E-004
  0.62831853071795862        10.010000000000000        1.0000000000000000E-002  0.13117569902672255        2.6164275492292449E-004
  0.62831853071795862        10.010000000000000       0.41000000000000003       0.13124344492230139        2.5122392915581773E-004
  0.62831853071795862        10.010000000000000       0.81000000000000005       0.13078087489722098        2.6053598765160991E-004
  0.62831853071795862        10.010000000000000        1.2100000000000002       0.12927535048728842        2.5598980696795370E-004
  0.62831853071795862        10.010000000000000        1.6100000000000001       0.12812565987832825        2.4623847728180237E-004
  0.62831853071795862        10.010000000000000        2.0099999999999998       0.12534271098055730        2.4315109789836543E-004
  0.62831853071795862        10.010000000000000        2.4100000000000001       0.12167530179557687        2.3585308569887744E-004
  0.62831853071795862        10.010000000000000        2.8100000000000001       0.11698024423507965        2.3151297242972042E-004
  0.62831853071795862        10.010000000000000        3.2100000000000000       0.11117378782043082        2.1671664354504594E-004
  0.62831853071795862        10.010000000000000        3.6099999999999999       0.10461028297545683        2.0874473182763058E-004
  0.62831853071795862        10.010000000000000        4.0099999999999998        9.7140864892770795E-002   1.9275627377707781E-004
  0.62831853071795862        10.010000000000000        4.4100000000000001        8.8560789680817556E-002   2.0528169408738625E-004
  0.62831853071795862        10.010000000000000        4.8100000000000005        8.0386924236072105E-002   2.0713881379157912E-004
  0.62831853071795862        10.010000000000000        5.2100000000000000        7.1798626191448459E-002   2.0724564148249313E-004
  0.62831853071795862        10.010000000000000        5.6100000000000003        6.3794654280068780E-002   2.2031590459652852E-004
  0.62831853071795862        10.010000000000000        6.0099999999999998        5.5660199311865687E-002   2.1350002523517635E-004
  0.62831853071795862        10.010000000000000        6.4100000000000001        4.8747843211642716E-002   2.0031677819718320E-004
  0.62831853071795862        10.010000000000000        6.8100000000000005        4.2314828396169291E-002   2.1277293527572917E-004
  0.62831853071795862        10.010000000000000        7.2100000000000000        3.6395674234209530E-002   1.9320746834519526E-004
  0.62831853071795862        10.010000000000000        7.6100000000000003        3.0925665206945847E-002   2.0526481635683229E-004
  0.62831853071795862        10.010000000000000        8.0099999999999998        2.6648073125625709E-002   2.0359589856025823E-004
  0.62831853071795862        10.010000000000000        8.4100000000000001        2.2892457977165683E-002   2.0649154064154312E-004
  0.62831853071795862        10.010000000000000        8.8100000000000005        1.9704021687043383E-002   2.1238549281030962E-004
  0.62831853071795862        10.010000000000000        9.2100000000000009        1.6483697300866466E-002   2.2134662113521542E-004
  0.62831853071795862        10.010000000000000        9.6100000000000012        1.4264420072462891E-002   2.0671408922784504E-004
  0.62831853071795862        10.010000000000000        10.010000000000000        1.1862063635274651E-002   1.9635476153140904E-004
  0.94247779607693793        1.0000000000000000E-002   1.0000000000000000E-002   1.3874429182458329E-005   1.8852548099864737E-007
  0.94247779607693793        1.0000000000000000E-002  0.41000000000000003        1.1485214857281405E-005   5.6608936622167894E-007
  0.94247779607693793        1.0000000000000000E-002  0.81000000000000005        9.0961481987517991E-006   1.1922076937403401E-006
  0.94247779607693793        1.0000000000000000E-002   1.2100000000000002        9.0742747639432175E-006   1.2289700529605955E-006
  0.94247779607693793        1.0000000000000000E-002   1.6100000000000001        7.4715767042033590E-006   1.5309478805876285E-006
  0.94247779607693793        1.0000000000000000E-002   2.0099999999999998        3.8457032832332132E-006   1.4919172758177141E-006
  0.94247779607693793        1.0000000000000000E-002   2.4100000000000001        2.3081005833442537E-006   1.6561305057886217E-006
  0.94247779607693793        1.0000000000000000E-002   2.8100000000000001        4.7952758119434792E-007   2.0772125192168408E-006
  0.94247779607693793        1.0000000000000000E-002   3.2100000000000000        1.4798618291255171E-006   1.8451571967143811E-006
  0.94247779607693793        1.0000000000000000E-002   3.6099999999999999        2.2390867822647749E-006   2.0607467380572064E-006
  0.94247779607693793        1.0000000000000000E-002   4.0099999999999998        4.2871933818143305E-006   2.5286294900291971E-006
  0.94247779607693793        1.0000000000000000E-002   4.4100000000000001       -3.5446887230234773E-007   1.8869941447368302E-006
  0.94247779607693793        1.0000000000000000E-002   4.8100000000000005        2.2143853522150296E-006   2.2150860030949430E-006
  0.94247779607693793        1.0000000000000000E-002   5.2100000000000000        5.5915149202378266E-007   1.5113825949890283E-006
  0.94247779607693793        1.0000000000000000E-002   5.6100000000000003       -1.7059287624496536E-006   2.0610017143326984E-006
  0.94247779607693793        1.0000000000000000E-002   6.0099999999999998       -2.2620650780973153E-006   2.0798752553930134E-006
  0.94247779607693793        1.0000000000000000E-002   6.4100000000000001        1.2143249383129630E-006   2.1609434532967291E-006
  0.94247779607693793        1.0000000000000000E-002   6.8100000000000005        3.6963017677513347E-007   2.2683501381023592E-006
  0.94247779607693793        1.0000000000000000E-002   7.2100000000000000        1.8366304093061904E-007   2.3811048150346366E-006
  0.94247779607693793        1.0000000000000000E-002   7.6100000000000003        2.7769336868648890E-007   2.5941450469891041E-006
  0.94247779607693793        1.0000000000000000E-002   8.0099999999999998       -2.0199982158370906E-006   1.9764344929809586E-006
  0.94247779607693793        1.0000000000000000E-002   8.4100000000000001       -1.0861863051906172E-006   2.2888872415483602E-006
  0.94247779607693793        1.0000000000000000E-002   8.8100000000000005       -1.5113500033223666E-006   2.0011381430261769E-006
  0.94247779607693793        1.0000000000000000E-002   9.2100000000000009       -2.1773850193415069E-007   2.1520946836706781E-006
  0.94247779607693793        1.0000000000000000E-002   9.6100000000000012        9.5620983825334560E-007   2.4923775334307783E-006
  0.94247779607693793        1.0000000000000000E-002   10.010000000000000        6.1392520233517369E-007   2.2306225913150041E-006
  0.94247779607693793       0.41000000000000003        1.0000000000000000E-002   1.2543080924443048E-002   2.7778543912988244E-005
  0.94247779607693793       0.41000000000000003       0.41000000000000003        1.2063384188027255E-002   4.0282708305828193E-005
  0.94247779607693793       0.41000000000000003       0.81000000000000005        1.0659695077420669E-002   3.3358141438596527E-005
  0.94247779607693793       0.41000000000000003        1.2100000000000002        9.1165920360578544E-003   4.2788846288269861E-005
  0.94247779607693793       0.41000000000000003        1.6100000000000001        7.1749359509508497E-003   4.9733162587660911E-005
  0.94247779607693793       0.41000000000000003        2.0099999999999998        5.6677215533352367E-003   5.1475410544570329E-005
  0.94247779607693793       0.41000000000000003        2.4100000000000001        4.3209069576625138E-003   5.4443155071060207E-005
  0.94247779607693793       0.41000000000000003        2.8100000000000001        3.2033391778951191E-003   5.2856181544626998E-005
  0.94247779607693793       0.41000000000000003        3.2100000000000000        2.4888155628101914E-003   5.1593391537096540E-005
  0.94247779607693793       0.41000000000000003        3.6099999999999999        1.7882582125867141E-003   4.9886089363235598E-005
  0.94247779607693793       0.41000000000000003        4.0099999999999998        1.3307693987675690E-003   6.5858797967371561E-005
  0.94247779607693793       0.41000000000000003        4.4100000000000001        9.9341415174333662E-004   5.3649996798147700E-005
  0.94247779607693793       0.41000000000000003        4.8100000000000005        6.7067046693084918E-004   5.5305730552228222E-005
  0.94247779607693793       0.41000000000000003        5.2100000000000000        6.5655956961083921E-004   5.6864620257576010E-005
  0.94247779607693793       0.41000000000000003        5.6100000000000003        3.9048811187732542E-004   5.6700134074741654E-005
  0.94247779607693793       0.41000000000000003        6.0099999999999998        2.3962698385544812E-004   5.4008615412967245E-005
  0.94247779607693793       0.41000000000000003        6.4100000000000001        1.6644122331642725E-004   6.2695186000615011E-005
  0.94247779607693793       0.41000000000000003        6.8100000000000005        1.3544067800220092E-004   5.2977095524973759E-005
  0.94247779607693793       0.41000000000000003        7.2100000000000000        1.3528869372881431E-004   6.2244099420670029E-005
  0.94247779607693793       0.41000000000000003        7.6100000000000003        1.4957239900960744E-004   6.1343404424564433E-005
  0.94247779607693793       0.41000000000000003        8.0099999999999998        4.3096784674277244E-005   6.4837704198424253E-005
  0.94247779607693793       0.41000000000000003        8.4100000000000001        1.2884285092269412E-005   5.6567673687243106E-005
  0.94247779607693793       0.41000000000000003        8.8100000000000005        6.7315203603083586E-005   5.7372963425687148E-005
  0.94247779607693793       0.41000000000000003        9.2100000000000009        2.5161395954274348E-005   5.7548839673378468E-005
  0.94247779607693793       0.41000000000000003        9.6100000000000012        4.0958594530545132E-005   5.9060748140971070E-005
  0.94247779607693793       0.41000000000000003        10.010000000000000        9.0702019916702456E-005   6.0838829324101623E-005
  0.94247779607693793       0.81000000000000005        1.0000000000000000E-002   3.6674528725180865E-002   7.2625810432696311E-005
  0.94247779607693793       0.81000000000000005       0.41000000000000003        3.5071801242429451E-002   6.9320069908395445E-005
  0.94247779607693793       0.81000000000000005       0.81000000000000005        3.1495827935848875E-002   6.2708153241407340E-005
  0.94247779607693793       0.81000000000000005        1.2100000000000002        2.6402973923689448E-002   6.7169312570486008E-005
  0.94247779607693793       0.81000000000000005        1.6100000000000001        2.1440581278251762E-002   7.3836279961394781E-005
  0.94247779607693793       0.81000000000000005        2.0099999999999998        1.6716586343107236E-002   6.9287538738923429E-005
  0.94247779607693793       0.81000000000000005        2.4100000000000001        1.2819329669513480E-002   6.9584388759154591E-005
  0.94247779607693793       0.81000000000000005        2.8100000000000001        9.7050716832567767E-003   7.6321229538190298E-005
  0.94247779607693793       0.81000000000000005        3.2100000000000000        7.5362597946576609E-003   8.4573277092880899E-005
  0.94247779607693793       0.81000000000000005        3.6099999999999999        5.4901038176051655E-003   7.9001401741671693E-005
  0.94247779607693793       0.81000000000000005        4.0099999999999998        4.1069108431251765E-003   8.0853757903686716E-005
  0.94247779607693793       0.81000000000000005        4.4100000000000001        3.1263965915639749E-003   8.8638101001794507E-005
  0.94247779607693793       0.81000000000000005        4.8100000000000005        2.1961860736602733E-003   7.8305401093651446E-005
  0.94247779607693793       0.81000000000000005        5.2100000000000000        1.6079117272622585E-003   9.1650412322799010E-005
  0.94247779607693793       0.81000000000000005        5.6100000000000003        1.3238907706614369E-003   8.6480451229416542E-005
  0.94247779607693793       0.81000000000000005        6.0099999999999998        1.0082708772902471E-003   9.1701086616256615E-005
  0.94247779607693793       0.81000000000000005        6.4100000000000001        7.3628781326493832E-004   7.8429591791381284E-005
  0.94247779607693793       0.81000000000000005        6.8100000000000005        4.8560041364528598E-004   8.4391958924760519E-005
  0.94247779607693793       0.81000000000000005        7.2100000000000000        6.3075912384698838E-004   8.7284514989878582E-005
  0.94247779607693793       0.81000000000000005        7.6100000000000003        4.5109045333487015E-004   9.8791691562965392E-005
  0.94247779607693793       0.81000000000000005        8.0099999999999998        3.1271198707418532E-004   8.6849883458665241E-005
  0.94247779607693793       0.81000000000000005        8.4100000000000001        2.0735505247460883E-004   9.3651562113021713E-005
  0.94247779607693793       0.81000000000000005        8.8100000000000005        2.6774269100934448E-004   9.2259073140760361E-005
  0.94247779607693793       0.81000000000000005        9.2100000000000009        1.2898840593707610E-004   8.9788792282128617E-005
  0.94247779607693793       0.81000000000000005        9.6100000000000012        6.8732296814617296E-005   1.0697408226597251E-004
  0.94247779607693793       0.81000000000000005        10.010000000000000       -1.4341400641084469E-004   9.9274800218591123E-005
  0.94247779607693793        1.2100000000000002        1.0000000000000000E-002   6.5485115850303172E-002   1.2456377858334496E-004
  0.94247779607693793        1.2100000000000002       0.41000000000000003        6.2796927243804715E-002   1.1645843029314011E-004
  0.94247779607693793        1.2100000000000002       0.81000000000000005        5.6231168514849598E-002   1.1007065576879427E-004
  0.94247779607693793        1.2100000000000002        1.2100000000000002        4.7712657365520036E-002   9.4450007817166340E-005
  0.94247779607693793        1.2100000000000002        1.6100000000000001        3.8817945474617109E-002   9.0626244033424527E-005
  0.94247779607693793        1.2100000000000002        2.0099999999999998        3.0498638466476945E-002   9.0359616672831838E-005
  0.94247779607693793        1.2100000000000002        2.4100000000000001        2.3906570330117005E-002   1.0821900130612058E-004
  0.94247779607693793        1.2100000000000002        2.8100000000000001        1.8502875938382637E-002   1.0295385813333547E-004
  0.94247779607693793        1.2100000000000002        3.2100000000000000        1.3909062699034152E-002   1.0495550592533238E-004
  0.94247779607693793        1.2100000000000002        3.6099999999999999        1.0635786354532457E-002   1.2241487545311229E-004
  0.94247779607693793        1.2100000000000002        4.0099999999999998        7.8695921023020417E-003   1.0140327951309348E-004
  0.94247779607693793        1.2100000000000002        4.4100000000000001        6.0243472946205920E-003   1.1609962614842726E-004
  0.94247779607693793        1.2100000000000002        4.8100000000000005        4.7477754743382901E-003   1.0487267644448511E-004
  0.94247779607693793        1.2100000000000002        5.2100000000000000        3.4394399021632329E-003   1.1543391673116870E-004
  0.94247779607693793        1.2100000000000002        5.6100000000000003        2.4891973829574499E-003   1.0721737113503290E-004
  0.94247779607693793        1.2100000000000002        6.0099999999999998        1.9410357883132619E-003   1.1458739158275746E-004
  0.94247779607693793        1.2100000000000002        6.4100000000000001        1.4524577758848311E-003   1.1667142591898467E-004
  0.94247779607693793        1.2100000000000002        6.8100000000000005        1.2352505896796621E-003   1.1702481772595906E-004
  0.94247779607693793        1.2100000000000002        7.2100000000000000        9.7500961043748841E-004   1.1981527445468653E-004
  0.94247779607693793        1.2100000000000002        7.6100000000000003        6.9361188027328223E-004   1.0521231209918406E-004
  0.94247779607693793        1.2100000000000002        8.0099999999999998        4.7146869807297926E-004   1.1501260224379440E-004
  0.94247779607693793        1.2100000000000002        8.4100000000000001        4.4541634236534492E-004   1.2398611562046728E-004
  0.94247779607693793        1.2100000000000002        8.8100000000000005        3.9927437572621780E-004   1.0737198505785427E-004
  0.94247779607693793        1.2100000000000002        9.2100000000000009        2.4998991388456969E-004   1.2099091799606536E-004
  0.94247779607693793        1.2100000000000002        9.6100000000000012        2.9759202165788811E-004   1.1723013256060799E-004
  0.94247779607693793        1.2100000000000002        10.010000000000000        9.8741738412387993E-005   1.1845894807349388E-004
  0.94247779607693793        1.6100000000000001        1.0000000000000000E-002   9.5016931228150664E-002   1.8134317221996538E-004
  0.94247779607693793        1.6100000000000001       0.41000000000000003        9.1132511341636926E-002   1.7081649674035397E-004
  0.94247779607693793        1.6100000000000001       0.81000000000000005        8.2117233961022190E-002   1.5830831815521467E-004
  0.94247779607693793        1.6100000000000001        1.2100000000000002        6.9821005140030382E-002   1.3530886468885144E-004
  0.94247779607693793        1.6100000000000001        1.6100000000000001        5.7133307213285182E-002   1.1071988974718237E-004
  0.94247779607693793        1.6100000000000001        2.0099999999999998        4.5841777011774033E-002   9.7983556726855047E-005
  0.94247779607693793        1.6100000000000001        2.4100000000000001        3.6295691960747188E-002   1.1681423082285604E-004
  0.94247779607693793        1.6100000000000001        2.8100000000000001        2.7939959102297646E-002   1.1024658583081901E-004
  0.94247779607693793        1.6100000000000001        3.2100000000000000        2.1366024070356586E-002   1.0213346947763075E-004
  0.94247779607693793        1.6100000000000001        3.6099999999999999        1.6297029066781321E-002   1.2382079073386715E-004
  0.94247779607693793        1.6100000000000001        4.0099999999999998        1.2344691737287930E-002   1.1363834966934804E-004
  0.94247779607693793        1.6100000000000001        4.4100000000000001        9.6105676786899952E-003   1.3174483999444538E-004
  0.94247779607693793        1.6100000000000001        4.8100000000000005        7.2817099097126055E-003   1.2009779402792944E-004
  0.94247779607693793        1.6100000000000001        5.2100000000000000        5.5565470068418502E-003   1.1650328090404248E-004
  0.94247779607693793        1.6100000000000001        5.6100000000000003        4.3898150176833895E-003   1.3359207241379727E-004
  0.94247779607693793        1.6100000000000001        6.0099999999999998        3.2003317652303455E-003   1.2425396544917758E-004
  0.94247779607693793        1.6100000000000001        6.4100000000000001        2.7111189135384951E-003   1.3789879720629936E-004
  0.94247779607693793        1.6100000000000001        6.8100000000000005        2.1148224443539774E-003   1.3192550831121619E-004
  0.94247779607693793        1.6100000000000001        7.2100000000000000        1.7593718906374039E-003   1.2851720736925857E-004
  0.94247779607693793        1.6100000000000001        7.6100000000000003        1.2277949088798140E-003   1.3177469509355000E-004
  0.94247779607693793        1.6100000000000001        8.0099999999999998        1.1930284536265411E-003   1.3121310373827001E-004
  0.94247779607693793        1.6100000000000001        8.4100000000000001        6.4176677418192841E-004   1.2648764499599915E-004
  0.94247779607693793        1.6100000000000001        8.8100000000000005        5.0744777804843217E-004   1.2768664787663530E-004
  0.94247779607693793        1.6100000000000001        9.2100000000000009        5.7461686533943521E-004   1.2464585799270851E-004
  0.94247779607693793        1.6100000000000001        9.6100000000000012        3.3392309573855290E-004   1.3446293214880122E-004
  0.94247779607693793        1.6100000000000001        10.010000000000000        5.2387067040852477E-004   1.4009793289899270E-004
  0.94247779607693793        2.0099999999999998        1.0000000000000000E-002  0.12298522413772538        2.3281532210930216E-004
  0.94247779607693793        2.0099999999999998       0.41000000000000003       0.11837942605579910        2.2102771532524852E-004
  0.94247779607693793        2.0099999999999998       0.81000000000000005       0.10677219097969946        1.9959259452025145E-004
  0.94247779607693793        2.0099999999999998        1.2100000000000002        9.1685911993991981E-002   1.7941357646140082E-004
  0.94247779607693793        2.0099999999999998        1.6100000000000001        7.5869716977197202E-002   1.4495223353304398E-004
  0.94247779607693793        2.0099999999999998        2.0099999999999998        6.1146338310572153E-002   1.2076124124257567E-004
  0.94247779607693793        2.0099999999999998        2.4100000000000001        4.8363178051574376E-002   1.1482370876771731E-004
  0.94247779607693793        2.0099999999999998        2.8100000000000001        3.7964999907621935E-002   1.3110935043644993E-004
  0.94247779607693793        2.0099999999999998        3.2100000000000000        2.9417029111617164E-002   1.2049657816610473E-004
  0.94247779607693793        2.0099999999999998        3.6099999999999999        2.2778314014865391E-002   1.2430865555894575E-004
  0.94247779607693793        2.0099999999999998        4.0099999999999998        1.7521613435910639E-002   1.2872246673970806E-004
  0.94247779607693793        2.0099999999999998        4.4100000000000001        1.3662785605290894E-002   1.3350366504738425E-004
  0.94247779607693793        2.0099999999999998        4.8100000000000005        1.0331438344966236E-002   1.3299084367352442E-004
  0.94247779607693793        2.0099999999999998        5.2100000000000000        7.8898963676606836E-003   1.2897878264883124E-004
  0.94247779607693793        2.0099999999999998        5.6100000000000003        6.0160591019254714E-003   1.3850041933990189E-004
  0.94247779607693793        2.0099999999999998        6.0099999999999998        5.0296770553783562E-003   1.3061626766760212E-004
  0.94247779607693793        2.0099999999999998        6.4100000000000001        3.7641045310940684E-003   1.3646306582972359E-004
  0.94247779607693793        2.0099999999999998        6.8100000000000005        2.7518619508063824E-003   1.3236842391513276E-004
  0.94247779607693793        2.0099999999999998        7.2100000000000000        2.2110611267590098E-003   1.4106214015254439E-004
  0.94247779607693793        2.0099999999999998        7.6100000000000003        1.8185513819977122E-003   1.5045190643922962E-004
  0.94247779607693793        2.0099999999999998        8.0099999999999998        1.4604475458752620E-003   1.4055470909278054E-004
  0.94247779607693793        2.0099999999999998        8.4100000000000001        1.0327563217952197E-003   1.5228162990475310E-004
  0.94247779607693793        2.0099999999999998        8.8100000000000005        7.7336990280512036E-004   1.4252527802820715E-004
  0.94247779607693793        2.0099999999999998        9.2100000000000009        6.2229546409918847E-004   1.4959363574615543E-004
  0.94247779607693793        2.0099999999999998        9.6100000000000012        6.8483709547911332E-004   1.4717762522978138E-004
  0.94247779607693793        2.0099999999999998        10.010000000000000        5.1472095005055795E-004   1.4745517328840129E-004
  0.94247779607693793        2.4100000000000001        1.0000000000000000E-002  0.14816866376995544        2.4283643157862469E-004
  0.94247779607693793        2.4100000000000001       0.41000000000000003       0.14281116010590192        2.7553504757432158E-004
  0.94247779607693793        2.4100000000000001       0.81000000000000005       0.12939172430122794        2.4714155388419224E-004
  0.94247779607693793        2.4100000000000001        1.2100000000000002       0.11222830728939431        2.1638936369906448E-004
  0.94247779607693793        2.4100000000000001        1.6100000000000001        9.3733627783779555E-002   1.8467457053579974E-004
  0.94247779607693793        2.4100000000000001        2.0099999999999998        7.6025928944693261E-002   1.4804524708625927E-004
  0.94247779607693793        2.4100000000000001        2.4100000000000001        6.0744594099745031E-002   1.2242993704417995E-004
  0.94247779607693793        2.4100000000000001        2.8100000000000001        4.8188836224767245E-002   1.4591544753988884E-004
  0.94247779607693793        2.4100000000000001        3.2100000000000000        3.7566463565837281E-002   1.3601506980582818E-004
  0.94247779607693793        2.4100000000000001        3.6099999999999999        2.9368380101571355E-002   1.5112132737597129E-004
  0.94247779607693793        2.4100000000000001        4.0099999999999998        2.2502781083566233E-002   1.3531505296247853E-004
  0.94247779607693793        2.4100000000000001        4.4100000000000001        1.7402490198188691E-002   1.5234104703709927E-004
  0.94247779607693793        2.4100000000000001        4.8100000000000005        1.3390534095014527E-002   1.5148451936530162E-004
  0.94247779607693793        2.4100000000000001        5.2100000000000000        1.0691781288661103E-002   1.5153415652692908E-004
  0.94247779607693793        2.4100000000000001        5.6100000000000003        8.1964920735437333E-003   1.4849173860599976E-004
  0.94247779607693793        2.4100000000000001        6.0099999999999998        6.5638162230179679E-003   1.5548207539149857E-004
  0.94247779607693793        2.4100000000000001        6.4100000000000001        5.1413787857235316E-003   1.5601860540959183E-004
  0.94247779607693793        2.4100000000000001        6.8100000000000005        4.0649418470867131E-003   1.5807817657634252E-004
  0.94247779607693793        2.4100000000000001        7.2100000000000000        3.0051223456972844E-003   1.6113897418422742E-004
  0.94247779607693793        2.4100000000000001        7.6100000000000003        2.5870380021128861E-003   1.5810989032620737E-004
  0.94247779607693793        2.4100000000000001        8.0099999999999998        1.7906547087703148E-003   1.6359476126076212E-004
  0.94247779607693793        2.4100000000000001        8.4100000000000001        1.6445068751362085E-003   1.7811120782672637E-004
  0.94247779607693793        2.4100000000000001        8.8100000000000005        1.2241600087475886E-003   1.7410394039398208E-004
  0.94247779607693793        2.4100000000000001        9.2100000000000009        9.6898140000540960E-004   1.5423371040910284E-004
  0.94247779607693793        2.4100000000000001        9.6100000000000012        1.1015387369734317E-003   1.6385549555333258E-004
  0.94247779607693793        2.4100000000000001        10.010000000000000        6.5640611483005443E-004   1.5949180350439114E-004
  0.94247779607693793        2.8100000000000001        1.0000000000000000E-002  0.16835989326740997        2.8582845160802172E-004
  0.94247779607693793        2.8100000000000001       0.41000000000000003       0.16412811673978772        3.0081417916746878E-004
  0.94247779607693793        2.8100000000000001       0.81000000000000005       0.14956466779665173        2.5526899605355334E-004
  0.94247779607693793        2.8100000000000001        1.2100000000000002       0.13041557580108315        2.4334125649900175E-004
  0.94247779607693793        2.8100000000000001        1.6100000000000001       0.11013701565499021        2.1237384816980611E-004
  0.94247779607693793        2.8100000000000001        2.0099999999999998        9.0249447838340990E-002   1.7622650398440228E-004
  0.94247779607693793        2.8100000000000001        2.4100000000000001        7.2800598588019141E-002   1.4264444585690458E-004
  0.94247779607693793        2.8100000000000001        2.8100000000000001        5.8218487694007073E-002   1.4655613565323921E-004
  0.94247779607693793        2.8100000000000001        3.2100000000000000        4.5913815457313448E-002   1.4897864442772177E-004
  0.94247779607693793        2.8100000000000001        3.6099999999999999        3.5838737853252631E-002   1.3903499829075525E-004
  0.94247779607693793        2.8100000000000001        4.0099999999999998        2.8071397241858882E-002   1.3533558681995582E-004
  0.94247779607693793        2.8100000000000001        4.4100000000000001        2.2054392473552169E-002   1.4539905631075502E-004
  0.94247779607693793        2.8100000000000001        4.8100000000000005        1.7380261742471481E-002   1.6153091806241508E-004
  0.94247779607693793        2.8100000000000001        5.2100000000000000        1.3726864884083844E-002   1.6069101450017235E-004
  0.94247779607693793        2.8100000000000001        5.6100000000000003        1.0422057923254848E-002   1.5118963966392296E-004
  0.94247779607693793        2.8100000000000001        6.0099999999999998        8.2973454634539395E-003   1.4942752234565920E-004
  0.94247779607693793        2.8100000000000001        6.4100000000000001        6.6463378240105347E-003   1.6107513796243913E-004
  0.94247779607693793        2.8100000000000001        6.8100000000000005        5.2283183311942899E-003   1.5090025826058884E-004
  0.94247779607693793        2.8100000000000001        7.2100000000000000        3.9213960043724440E-003   1.6110955091601012E-004
  0.94247779607693793        2.8100000000000001        7.6100000000000003        3.3648702781945740E-003   1.7688461838986149E-004
  0.94247779607693793        2.8100000000000001        8.0099999999999998        3.0520635403434295E-003   1.7452424193714142E-004
  0.94247779607693793        2.8100000000000001        8.4100000000000001        2.1168081754165979E-003   1.7910690337500084E-004
  0.94247779607693793        2.8100000000000001        8.8100000000000005        1.9586571917165666E-003   1.6530203152989020E-004
  0.94247779607693793        2.8100000000000001        9.2100000000000009        1.5029267000133328E-003   1.6298669025434825E-004
  0.94247779607693793        2.8100000000000001        9.6100000000000012        7.1015828025995881E-004   1.7439190099085433E-004
  0.94247779607693793        2.8100000000000001        10.010000000000000        1.1512950543993389E-003   1.6349189187743910E-004
  0.94247779607693793        3.2100000000000000        1.0000000000000000E-002  0.18605404589053640        3.3857780374841863E-004
  0.94247779607693793        3.2100000000000000       0.41000000000000003       0.18084639731136251        3.5161530603445803E-004
  0.94247779607693793        3.2100000000000000       0.81000000000000005       0.16616049166972086        3.1870687404652410E-004
  0.94247779607693793        3.2100000000000000        1.2100000000000002       0.14559232907111291        2.7017730890371248E-004
  0.94247779607693793        3.2100000000000000        1.6100000000000001       0.12427100535389431        2.4397167474911823E-004
  0.94247779607693793        3.2100000000000000        2.0099999999999998       0.10281142264179806        1.9983691287624606E-004
  0.94247779607693793        3.2100000000000000        2.4100000000000001        8.4153624559938606E-002   1.6669683367762100E-004
  0.94247779607693793        3.2100000000000000        2.8100000000000001        6.7457524439647573E-002   1.4402820444363968E-004
  0.94247779607693793        3.2100000000000000        3.2100000000000000        5.3917648788867220E-002   1.5412691717479413E-004
  0.94247779607693793        3.2100000000000000        3.6099999999999999        4.2343370353589205E-002   1.4313034433311223E-004
  0.94247779607693793        3.2100000000000000        4.0099999999999998        3.3801208182799997E-002   1.5176421546057934E-004
  0.94247779607693793        3.2100000000000000        4.4100000000000001        2.6488205346874644E-002   1.5344975230777074E-004
  0.94247779607693793        3.2100000000000000        4.8100000000000005        2.0975468057101650E-002   1.6124372351126291E-004
  0.94247779607693793        3.2100000000000000        5.2100000000000000        1.6166842471634791E-002   1.6629392578264201E-004
  0.94247779607693793        3.2100000000000000        5.6100000000000003        1.2923077081178643E-002   1.6374170319695917E-004
  0.94247779607693793        3.2100000000000000        6.0099999999999998        1.0266084019904856E-002   1.6189372790075749E-004
  0.94247779607693793        3.2100000000000000        6.4100000000000001        8.1944972513329582E-003   1.7755314379893570E-004
  0.94247779607693793        3.2100000000000000        6.8100000000000005        6.7873999604083661E-003   1.6740018108995862E-004
  0.94247779607693793        3.2100000000000000        7.2100000000000000        5.4954424217319112E-003   1.6242243100011246E-004
  0.94247779607693793        3.2100000000000000        7.6100000000000003        4.3236343469659792E-003   1.7350460443141534E-004
  0.94247779607693793        3.2100000000000000        8.0099999999999998        3.4851128385275988E-003   1.6170873820829532E-004
  0.94247779607693793        3.2100000000000000        8.4100000000000001        3.0674953698693317E-003   1.6488746224832529E-004
  0.94247779607693793        3.2100000000000000        8.8100000000000005        2.2027228494500670E-003   1.9905999009003567E-004
  0.94247779607693793        3.2100000000000000        9.2100000000000009        1.9412340171771065E-003   1.6906753189572138E-004
  0.94247779607693793        3.2100000000000000        9.6100000000000012        1.7812346097233322E-003   1.7247560892214576E-004
  0.94247779607693793        3.2100000000000000        10.010000000000000        1.0481138367292744E-003   1.9192610215154114E-004
  0.94247779607693793        3.6099999999999999        1.0000000000000000E-002  0.19900026014685135        3.9528329603105244E-004
  0.94247779607693793        3.6099999999999999       0.41000000000000003       0.19251253625459452        3.5814664806740166E-004
  0.94247779607693793        3.6099999999999999       0.81000000000000005       0.17910101773395887        3.2381039640054548E-004
  0.94247779607693793        3.6099999999999999        1.2100000000000002       0.15873828056329056        2.9484812729134967E-004
  0.94247779607693793        3.6099999999999999        1.6100000000000001       0.13665084486520859        2.6945304112505427E-004
  0.94247779607693793        3.6099999999999999        2.0099999999999998       0.11467853918839206        2.1554890658620631E-004
  0.94247779607693793        3.6099999999999999        2.4100000000000001        9.4053630937302124E-002   1.8080870186643392E-004
  0.94247779607693793        3.6099999999999999        2.8100000000000001        7.6371024764158732E-002   1.5177095326484943E-004
  0.94247779607693793        3.6099999999999999        3.2100000000000000        6.1633668085878245E-002   1.3735919979006067E-004
  0.94247779607693793        3.6099999999999999        3.6099999999999999        4.8929761436698707E-002   1.4720918254376621E-004
  0.94247779607693793        3.6099999999999999        4.0099999999999998        3.9588336733528406E-002   1.5983779624537318E-004
  0.94247779607693793        3.6099999999999999        4.4100000000000001        3.0841470043238499E-002   1.6851536058400444E-004
  0.94247779607693793        3.6099999999999999        4.8100000000000005        2.4697551315772982E-002   1.8011136831684051E-004
  0.94247779607693793        3.6099999999999999        5.2100000000000000        1.9453644946659226E-002   1.6098484128869130E-004
  0.94247779607693793        3.6099999999999999        5.6100000000000003        1.5572266667110800E-002   1.6245111832183224E-004
  0.94247779607693793        3.6099999999999999        6.0099999999999998        1.1964634897868275E-002   1.5888034110971407E-004
  0.94247779607693793        3.6099999999999999        6.4100000000000001        9.9934800077322548E-003   1.8866439671354676E-004
  0.94247779607693793        3.6099999999999999        6.8100000000000005        7.7196766368632999E-003   1.6989098385764511E-004
  0.94247779607693793        3.6099999999999999        7.2100000000000000        6.6189605577630902E-003   1.8086436443530166E-004
  0.94247779607693793        3.6099999999999999        7.6100000000000003        5.1670867481399402E-003   1.6946002102808197E-004
  0.94247779607693793        3.6099999999999999        8.0099999999999998        4.4376604997872155E-003   1.8892553181173275E-004
  0.94247779607693793        3.6099999999999999        8.4100000000000001        3.3956702284980989E-003   1.7842007730862745E-004
  0.94247779607693793        3.6099999999999999        8.8100000000000005        2.9458392684216725E-003   1.7101531408497298E-004
  0.94247779607693793        3.6099999999999999        9.2100000000000009        2.7349680959444624E-003   1.8397677297625066E-004
  0.94247779607693793        3.6099999999999999        9.6100000000000012        2.2036440951918369E-003   1.9566895692993744E-004
  0.94247779607693793        3.6099999999999999        10.010000000000000        1.3928202510149342E-003   2.1666132901760436E-004
  0.94247779607693793        4.0099999999999998        1.0000000000000000E-002  0.20722729597138140        3.7406294029745170E-004
  0.94247779607693793        4.0099999999999998       0.41000000000000003       0.20213775923184732        4.0107038315457481E-004
  0.94247779607693793        4.0099999999999998       0.81000000000000005       0.18827770725574355        3.3191881520893286E-004
  0.94247779607693793        4.0099999999999998        1.2100000000000002       0.16896076235349389        3.0139902847999976E-004
  0.94247779607693793        4.0099999999999998        1.6100000000000001       0.14645110982635781        2.9238786292132350E-004
  0.94247779607693793        4.0099999999999998        2.0099999999999998       0.12381726909953833        2.3878078278352817E-004
  0.94247779607693793        4.0099999999999998        2.4100000000000001       0.10306063543919747        1.9858768417201379E-004
  0.94247779607693793        4.0099999999999998        2.8100000000000001        8.4279496262171766E-002   1.6553121830286218E-004
  0.94247779607693793        4.0099999999999998        3.2100000000000000        6.8683359587473944E-002   1.5480713529694609E-004
  0.94247779607693793        4.0099999999999998        3.6099999999999999        5.5419866191077506E-002   1.5878159795190119E-004
  0.94247779607693793        4.0099999999999998        4.0099999999999998        4.4398878257042099E-002   1.7548967729298296E-004
  0.94247779607693793        4.0099999999999998        4.4100000000000001        3.5637882669149933E-002   1.7204138054784909E-004
  0.94247779607693793        4.0099999999999998        4.8100000000000005        2.8488627000261630E-002   1.6570465289555560E-004
  0.94247779607693793        4.0099999999999998        5.2100000000000000        2.2613198436774853E-002   1.7064188578341994E-004
  0.94247779607693793        4.0099999999999998        5.6100000000000003        1.8037504908078438E-002   1.7118117877852021E-004
  0.94247779607693793        4.0099999999999998        6.0099999999999998        1.4374430927911278E-002   1.9560347274457239E-004
  0.94247779607693793        4.0099999999999998        6.4100000000000001        1.1451194042130743E-002   1.6797079333928997E-004
  0.94247779607693793        4.0099999999999998        6.8100000000000005        9.4745253675634650E-003   1.8593613495355041E-004
  0.94247779607693793        4.0099999999999998        7.2100000000000000        7.1138243560627794E-003   1.7427254787425091E-004
  0.94247779607693793        4.0099999999999998        7.6100000000000003        6.1459962276632762E-003   1.7790212737494449E-004
  0.94247779607693793        4.0099999999999998        8.0099999999999998        5.2588267085299876E-003   1.6703866972535582E-004
  0.94247779607693793        4.0099999999999998        8.4100000000000001        4.4044874177272117E-003   1.7908492879493344E-004
  0.94247779607693793        4.0099999999999998        8.8100000000000005        3.5231529423042879E-003   1.7553584668429927E-004
  0.94247779607693793        4.0099999999999998        9.2100000000000009        2.9968040039541951E-003   1.7317857488354402E-004
  0.94247779607693793        4.0099999999999998        9.6100000000000012        2.3590792123058977E-003   1.8346817341784077E-004
  0.94247779607693793        4.0099999999999998        10.010000000000000        1.5715622411452987E-003   1.9289702477505357E-004
  0.94247779607693793        4.4100000000000001        1.0000000000000000E-002  0.21243259873767686        4.0442989368119501E-004
  0.94247779607693793        4.4100000000000001       0.41000000000000003       0.20842279357904381        3.5717621977855957E-004
  0.94247779607693793        4.4100000000000001       0.81000000000000005       0.19444704256600437        3.8612871939339952E-004
  0.94247779607693793        4.4100000000000001        1.2100000000000002       0.17609762576546586        3.2659504282841719E-004
  0.94247779607693793        4.4100000000000001        1.6100000000000001       0.15438571770448020        3.0770312578524755E-004
  0.94247779607693793        4.4100000000000001        2.0099999999999998       0.13161858660334572        2.5347569101891881E-004
  0.94247779607693793        4.4100000000000001        2.4100000000000001       0.11097771432011749        2.1223818452288280E-004
  0.94247779607693793        4.4100000000000001        2.8100000000000001        9.1892729335291357E-002   1.7984359289006992E-004
  0.94247779607693793        4.4100000000000001        3.2100000000000000        7.5141701763661820E-002   1.6087526878821127E-004
  0.94247779607693793        4.4100000000000001        3.6099999999999999        6.0864788349371028E-002   1.6178359012526856E-004
  0.94247779607693793        4.4100000000000001        4.0099999999999998        4.9457705841501567E-002   1.5500109068290277E-004
  0.94247779607693793        4.4100000000000001        4.4100000000000001        3.9977037007333939E-002   1.8485992451257923E-004
  0.94247779607693793        4.4100000000000001        4.8100000000000005        3.1885193414254172E-002   1.7693351074071976E-004
  0.94247779607693793        4.4100000000000001        5.2100000000000000        2.5702946142085684E-002   1.7075286942133376E-004
  0.94247779607693793        4.4100000000000001        5.6100000000000003        2.0620876970221694E-002   1.7871879851754223E-004
  0.94247779607693793        4.4100000000000001        6.0099999999999998        1.6622219331697812E-002   1.8613254790540495E-004
  0.94247779607693793        4.4100000000000001        6.4100000000000001        1.3517691384073985E-002   1.6172206338347050E-004
  0.94247779607693793        4.4100000000000001        6.8100000000000005        1.0898095168386291E-002   2.0504191700831218E-004
  0.94247779607693793        4.4100000000000001        7.2100000000000000        8.4837564126492120E-003   1.6704171859352658E-004
  0.94247779607693793        4.4100000000000001        7.6100000000000003        6.7746474234582467E-003   1.8452672737438090E-004
  0.94247779607693793        4.4100000000000001        8.0099999999999998        5.7443828674810958E-003   1.8110741489618952E-004
  0.94247779607693793        4.4100000000000001        8.4100000000000001        4.9269914152370543E-003   1.9010184669115520E-004
  0.94247779607693793        4.4100000000000001        8.8100000000000005        3.8751197490997456E-003   1.9255574101235609E-004
  0.94247779607693793        4.4100000000000001        9.2100000000000009        3.5608505383407712E-003   1.8905595964978776E-004
  0.94247779607693793        4.4100000000000001        9.6100000000000012        2.4400436375103061E-003   2.0926221757379596E-004
  0.94247779607693793        4.4100000000000001        10.010000000000000        2.1163037851294041E-003   1.9659004562765361E-004
  0.94247779607693793        4.8100000000000005        1.0000000000000000E-002  0.21432193734275698        3.9282355185806949E-004
  0.94247779607693793        4.8100000000000005       0.41000000000000003       0.20941013728537136        3.7756353093376611E-004
  0.94247779607693793        4.8100000000000005       0.81000000000000005       0.19830997877052750        3.7090758608004617E-004
  0.94247779607693793        4.8100000000000005        1.2100000000000002       0.18011070177859792        3.3169227922187638E-004
  0.94247779607693793        4.8100000000000005        1.6100000000000001       0.15931147273456422        3.1359608538667838E-004
  0.94247779607693793        4.8100000000000005        2.0099999999999998       0.13790889017781210        2.6530164044210149E-004
  0.94247779607693793        4.8100000000000005        2.4100000000000001       0.11722428567478502        2.3037869451077563E-004
  0.94247779607693793        4.8100000000000005        2.8100000000000001        9.8232599677501004E-002   1.9184220563030620E-004
  0.94247779607693793        4.8100000000000005        3.2100000000000000        8.1009075202929423E-002   1.6406183634376018E-004
  0.94247779607693793        4.8100000000000005        3.6099999999999999        6.6355378477167881E-002   1.7257463236070109E-004
  0.94247779607693793        4.8100000000000005        4.0099999999999998        5.4171801563301210E-002   1.7621945595457209E-004
  0.94247779607693793        4.8100000000000005        4.4100000000000001        4.3944693238334963E-002   1.5727300362777214E-004
  0.94247779607693793        4.8100000000000005        4.8100000000000005        3.5297748380643972E-002   1.6439554791075731E-004
  0.94247779607693793        4.8100000000000005        5.2100000000000000        2.8759957533272745E-002   1.7606481281244458E-004
  0.94247779607693793        4.8100000000000005        5.6100000000000003        2.3159166854228582E-002   1.8471530565654295E-004
  0.94247779607693793        4.8100000000000005        6.0099999999999998        1.8494196917292850E-002   1.7787239695153849E-004
  0.94247779607693793        4.8100000000000005        6.4100000000000001        1.5316002496043365E-002   1.8451437828230692E-004
  0.94247779607693793        4.8100000000000005        6.8100000000000005        1.2188915873648818E-002   1.7813880990364620E-004
  0.94247779607693793        4.8100000000000005        7.2100000000000000        1.0065967555041962E-002   1.8770876318583305E-004
  0.94247779607693793        4.8100000000000005        7.6100000000000003        8.5358447225071035E-003   1.7911636940804717E-004
  0.94247779607693793        4.8100000000000005        8.0099999999999998        6.5547500245580915E-003   1.7890077769363701E-004
  0.94247779607693793        4.8100000000000005        8.4100000000000001        5.4644644242199053E-003   1.8143755893793058E-004
  0.94247779607693793        4.8100000000000005        8.8100000000000005        5.1023943079869316E-003   1.8951481411049706E-004
  0.94247779607693793        4.8100000000000005        9.2100000000000009        3.9499906947526083E-003   1.8258941850669798E-004
  0.94247779607693793        4.8100000000000005        9.6100000000000012        3.6003505685690716E-003   1.9380758778368739E-004
  0.94247779607693793        4.8100000000000005        10.010000000000000        2.8334671328004777E-003   1.9642351925671750E-004
  0.94247779607693793        5.2100000000000000        1.0000000000000000E-002  0.21367668809292178        3.7376152379268177E-004
  0.94247779607693793        5.2100000000000000       0.41000000000000003       0.20955513459861305        3.8371747901887491E-004
  0.94247779607693793        5.2100000000000000       0.81000000000000005       0.19876821972653685        3.4785355124107234E-004
  0.94247779607693793        5.2100000000000000        1.2100000000000002       0.18250884923363475        3.4943549312210634E-004
  0.94247779607693793        5.2100000000000000        1.6100000000000001       0.16292330658940793        3.0274591712248298E-004
  0.94247779607693793        5.2100000000000000        2.0099999999999998       0.14242237721298828        2.6385644468202132E-004
  0.94247779607693793        5.2100000000000000        2.4100000000000001       0.12225902011386285        2.3211946095409245E-004
  0.94247779607693793        5.2100000000000000        2.8100000000000001       0.10342536872456003        2.0623742638460526E-004
  0.94247779607693793        5.2100000000000000        3.2100000000000000        8.6226268567082487E-002   1.7444798012779904E-004
  0.94247779607693793        5.2100000000000000        3.6099999999999999        7.1389486526139190E-002   1.6217379754358206E-004
  0.94247779607693793        5.2100000000000000        4.0099999999999998        5.8496326018689405E-002   1.7027292972257785E-004
  0.94247779607693793        5.2100000000000000        4.4100000000000001        4.8155515274503416E-002   1.6980355318234742E-004
  0.94247779607693793        5.2100000000000000        4.8100000000000005        3.9474095735764242E-002   1.8769240263691745E-004
  0.94247779607693793        5.2100000000000000        5.2100000000000000        3.1771262928207832E-002   1.8266373204772486E-004
  0.94247779607693793        5.2100000000000000        5.6100000000000003        2.5750061293765645E-002   1.9143978086900312E-004
  0.94247779607693793        5.2100000000000000        6.0099999999999998        2.0975717760498998E-002   1.8291203603346319E-004
  0.94247779607693793        5.2100000000000000        6.4100000000000001        1.7012428291145621E-002   1.7841566897981986E-004
  0.94247779607693793        5.2100000000000000        6.8100000000000005        1.4132491852968297E-002   1.8704471034951996E-004
  0.94247779607693793        5.2100000000000000        7.2100000000000000        1.1529486496552515E-002   2.0104590853501508E-004
  0.94247779607693793        5.2100000000000000        7.6100000000000003        8.7474352471996614E-003   1.9814769188181548E-004
  0.94247779607693793        5.2100000000000000        8.0099999999999998        7.9741557210076894E-003   1.9432372945431625E-004
  0.94247779607693793        5.2100000000000000        8.4100000000000001        6.6078646279724889E-003   1.8439651040708734E-004
  0.94247779607693793        5.2100000000000000        8.8100000000000005        5.5049045955503275E-003   1.8331405602557319E-004
  0.94247779607693793        5.2100000000000000        9.2100000000000009        4.4314718990804084E-003   1.8466360134273600E-004
  0.94247779607693793        5.2100000000000000        9.6100000000000012        3.7628028456714513E-003   1.9277008126888118E-004
  0.94247779607693793        5.2100000000000000        10.010000000000000        3.1151856355969136E-003   1.8165833783631246E-004
  0.94247779607693793        5.6100000000000003        1.0000000000000000E-002  0.21059218061430982        3.7877327379421500E-004
  0.94247779607693793        5.6100000000000003       0.41000000000000003       0.20660418358579222        4.1163313124934202E-004
  0.94247779607693793        5.6100000000000003       0.81000000000000005       0.19739126022402773        3.8819465439821527E-004
  0.94247779607693793        5.6100000000000003        1.2100000000000002       0.18282328314329804        3.1833248655270839E-004
  0.94247779607693793        5.6100000000000003        1.6100000000000001       0.16466363302089718        3.2775978831523563E-004
  0.94247779607693793        5.6100000000000003        2.0099999999999998       0.14576759496115585        2.6682794783813954E-004
  0.94247779607693793        5.6100000000000003        2.4100000000000001       0.12603122923576454        2.4105840086987787E-004
  0.94247779607693793        5.6100000000000003        2.8100000000000001       0.10744787221586918        2.0751267738981804E-004
  0.94247779607693793        5.6100000000000003        3.2100000000000000        9.0425906515986310E-002   1.7857399556082986E-004
  0.94247779607693793        5.6100000000000003        3.6099999999999999        7.5696469725662185E-002   1.7181094374288494E-004
  0.94247779607693793        5.6100000000000003        4.0099999999999998        6.2751133847271739E-002   1.7012240721441571E-004
  0.94247779607693793        5.6100000000000003        4.4100000000000001        5.1655897106560995E-002   1.7603348691276729E-004
  0.94247779607693793        5.6100000000000003        4.8100000000000005        4.2288257637519068E-002   1.8722362759323479E-004
  0.94247779607693793        5.6100000000000003        5.2100000000000000        3.4581653364959233E-002   1.7483990175013925E-004
  0.94247779607693793        5.6100000000000003        5.6100000000000003        2.8280106257042477E-002   1.6777597127573849E-004
  0.94247779607693793        5.6100000000000003        6.0099999999999998        2.3075903986825280E-002   1.7532943680620359E-004
  0.94247779607693793        5.6100000000000003        6.4100000000000001        1.8844279581103698E-002   1.8064315580445904E-004
  0.94247779607693793        5.6100000000000003        6.8100000000000005        1.5553608071272642E-002   1.7519808244131427E-004
  0.94247779607693793        5.6100000000000003        7.2100000000000000        1.3002439674114371E-002   1.9260583338276632E-004
  0.94247779607693793        5.6100000000000003        7.6100000000000003        1.0673733467816963E-002   2.0351964421940800E-004
  0.94247779607693793        5.6100000000000003        8.0099999999999998        8.6037188118414289E-003   1.7823353540619231E-004
  0.94247779607693793        5.6100000000000003        8.4100000000000001        7.1382335800740182E-003   2.0374441742266041E-004
  0.94247779607693793        5.6100000000000003        8.8100000000000005        5.9419818000579390E-003   1.9419390487247909E-004
  0.94247779607693793        5.6100000000000003        9.2100000000000009        5.2661563654073157E-003   2.0667910686250382E-004
  0.94247779607693793        5.6100000000000003        9.6100000000000012        4.2383028121087503E-003   1.9172266326983157E-004
  0.94247779607693793        5.6100000000000003        10.010000000000000        3.8236173739646787E-003   1.9554321205996511E-004
  0.94247779607693793        6.0099999999999998        1.0000000000000000E-002  0.20585017787002541        3.8188820669337264E-004
  0.94247779607693793        6.0099999999999998       0.41000000000000003       0.20226496554099824        3.4635271063221878E-004
  0.94247779607693793        6.0099999999999998       0.81000000000000005       0.19411345372289543        3.7054282404253084E-004
  0.94247779607693793        6.0099999999999998        1.2100000000000002       0.18104806542878704        3.4625597032486756E-004
  0.94247779607693793        6.0099999999999998        1.6100000000000001       0.16479290255250933        2.9922998226290890E-004
  0.94247779607693793        6.0099999999999998        2.0099999999999998       0.14663529769920131        2.8480274172127052E-004
  0.94247779607693793        6.0099999999999998        2.4100000000000001       0.12810455426257203        2.4934107505493989E-004
  0.94247779607693793        6.0099999999999998        2.8100000000000001       0.11042306943261723        2.1179950393627062E-004
  0.94247779607693793        6.0099999999999998        3.2100000000000000        9.3829044372943801E-002   1.8225002646506266E-004
  0.94247779607693793        6.0099999999999998        3.6099999999999999        7.8930714857225345E-002   1.6887532554478695E-004
  0.94247779607693793        6.0099999999999998        4.0099999999999998        6.5968844835920887E-002   1.7305440816537087E-004
  0.94247779607693793        6.0099999999999998        4.4100000000000001        5.4870315978583911E-002   1.8014317855287993E-004
  0.94247779607693793        6.0099999999999998        4.8100000000000005        4.5631354327993097E-002   1.7945855124424661E-004
  0.94247779607693793        6.0099999999999998        5.2100000000000000        3.7154602232950321E-002   2.0249483995808917E-004
  0.94247779607693793        6.0099999999999998        5.6100000000000003        3.0789028682664317E-002   1.8858808952601470E-004
  0.94247779607693793        6.0099999999999998        6.0099999999999998        2.5604128200639432E-002   1.8629264627734979E-004
  0.94247779607693793        6.0099999999999998        6.4100000000000001        2.0594263876840081E-002   1.9284775476819706E-004
  0.94247779607693793        6.0099999999999998        6.8100000000000005        1.7360171931609363E-002   1.8395946422759197E-004
  0.94247779607693793        6.0099999999999998        7.2100000000000000        1.4101683870785260E-002   1.9800998630642224E-004
  0.94247779607693793        6.0099999999999998        7.6100000000000003        1.1671713234140105E-002   2.0402636753509898E-004
  0.94247779607693793        6.0099999999999998        8.0099999999999998        9.7373801144590190E-003   1.8626801277534571E-004
  0.94247779607693793        6.0099999999999998        8.4100000000000001        7.9918918653484033E-003   2.0719471218604466E-004
  0.94247779607693793        6.0099999999999998        8.8100000000000005        6.8692254389576459E-003   2.0584672060557766E-004
  0.94247779607693793        6.0099999999999998        9.2100000000000009        5.7383464800583560E-003   1.8753425904204034E-004
  0.94247779607693793        6.0099999999999998        9.6100000000000012        4.6303019938107376E-003   2.0879859436328865E-004
  0.94247779607693793        6.0099999999999998        10.010000000000000        4.1474620669295194E-003   2.1252704366793166E-004
  0.94247779607693793        6.4100000000000001        1.0000000000000000E-002  0.19976576200951879        3.5281273695511020E-004
  0.94247779607693793        6.4100000000000001       0.41000000000000003       0.19689721865472848        3.6961500180981277E-004
  0.94247779607693793        6.4100000000000001       0.81000000000000005       0.18972250511428845        3.4574444847121317E-004
  0.94247779607693793        6.4100000000000001        1.2100000000000002       0.17820406051233609        3.5361126390137367E-004
  0.94247779607693793        6.4100000000000001        1.6100000000000001       0.16326300778387404        3.0316069307039737E-004
  0.94247779607693793        6.4100000000000001        2.0099999999999998       0.14659006661567248        2.7278907093030932E-004
  0.94247779607693793        6.4100000000000001        2.4100000000000001       0.12945964666207907        2.5422924974164915E-004
  0.94247779607693793        6.4100000000000001        2.8100000000000001       0.11220682131794713        2.2318782925698355E-004
  0.94247779607693793        6.4100000000000001        3.2100000000000000        9.6452590999213980E-002   1.8958991278235387E-004
  0.94247779607693793        6.4100000000000001        3.6099999999999999        8.2324370936143768E-002   2.0258751933427467E-004
  0.94247779607693793        6.4100000000000001        4.0099999999999998        6.9015509787870452E-002   1.9155657722849632E-004
  0.94247779607693793        6.4100000000000001        4.4100000000000001        5.8042209267143437E-002   1.7985343332970301E-004
  0.94247779607693793        6.4100000000000001        4.8100000000000005        4.8355770033651116E-002   2.0818211286899649E-004
  0.94247779607693793        6.4100000000000001        5.2100000000000000        3.9826504104667718E-002   2.0097382864027062E-004
  0.94247779607693793        6.4100000000000001        5.6100000000000003        3.2928870332203687E-002   1.8214397681196498E-004
  0.94247779607693793        6.4100000000000001        6.0099999999999998        2.7281232028743590E-002   1.9805346059673462E-004
  0.94247779607693793        6.4100000000000001        6.4100000000000001        2.3000551023589253E-002   1.9231487724818530E-004
  0.94247779607693793        6.4100000000000001        6.8100000000000005        1.8823543952211426E-002   2.0749712750535950E-004
  0.94247779607693793        6.4100000000000001        7.2100000000000000        1.5333629312104370E-002   1.9300699600021458E-004
  0.94247779607693793        6.4100000000000001        7.6100000000000003        1.2999726172461736E-002   2.0200740462720401E-004
  0.94247779607693793        6.4100000000000001        8.0099999999999998        1.0579908881484175E-002   1.9203033942539777E-004
  0.94247779607693793        6.4100000000000001        8.4100000000000001        8.9486495512867640E-003   1.9027695179674916E-004
  0.94247779607693793        6.4100000000000001        8.8100000000000005        7.3783573193646375E-003   2.0605053958485956E-004
  0.94247779607693793        6.4100000000000001        9.2100000000000009        6.2634673822192892E-003   2.0853939450159273E-004
  0.94247779607693793        6.4100000000000001        9.6100000000000012        5.3094108477408320E-003   2.1366970699769446E-004
  0.94247779607693793        6.4100000000000001        10.010000000000000        4.1139198243818672E-003   2.1529962440789918E-004
  0.94247779607693793        6.8100000000000005        1.0000000000000000E-002  0.19285587793748252        3.7676245316386450E-004
  0.94247779607693793        6.8100000000000005       0.41000000000000003       0.19042279728111022        3.7148455042110512E-004
  0.94247779607693793        6.8100000000000005       0.81000000000000005       0.18382770182251240        3.6065719064945495E-004
  0.94247779607693793        6.8100000000000005        1.2100000000000002       0.17415751791943454        3.3736862256880331E-004
  0.94247779607693793        6.8100000000000005        1.6100000000000001       0.16051458444822295        3.0658597215955105E-004
  0.94247779607693793        6.8100000000000005        2.0099999999999998       0.14571263321190442        2.8553884488873461E-004
  0.94247779607693793        6.8100000000000005        2.4100000000000001       0.12930991522807947        2.5561235302187178E-004
  0.94247779607693793        6.8100000000000005        2.8100000000000001       0.11428247323414464        2.2462411216009519E-004
  0.94247779607693793        6.8100000000000005        3.2100000000000000        9.8581284819565559E-002   1.9690958357303071E-004
  0.94247779607693793        6.8100000000000005        3.6099999999999999        8.4736336468398871E-002   1.9448637285654645E-004
  0.94247779607693793        6.8100000000000005        4.0099999999999998        7.1216871172065405E-002   1.9107191381068881E-004
  0.94247779607693793        6.8100000000000005        4.4100000000000001        6.0243486284413561E-002   1.9647631627779425E-004
  0.94247779607693793        6.8100000000000005        4.8100000000000005        5.0780120738538728E-002   1.9360671538456691E-004
  0.94247779607693793        6.8100000000000005        5.2100000000000000        4.2567657402631583E-002   1.8067478667995219E-004
  0.94247779607693793        6.8100000000000005        5.6100000000000003        3.5001335321780999E-002   1.9381500040939036E-004
  0.94247779607693793        6.8100000000000005        6.0099999999999998        2.9307567973757116E-002   1.9869841460913996E-004
  0.94247779607693793        6.8100000000000005        6.4100000000000001        2.4640578312651176E-002   1.8939601355737030E-004
  0.94247779607693793        6.8100000000000005        6.8100000000000005        2.0027843561038337E-002   1.8319636333844058E-004
  0.94247779607693793        6.8100000000000005        7.2100000000000000        1.6683732944819434E-002   2.1189574647854093E-004
  0.94247779607693793        6.8100000000000005        7.6100000000000003        1.4313893709795468E-002   1.9297495298652793E-004
  0.94247779607693793        6.8100000000000005        8.0099999999999998        1.1780839802515104E-002   1.9866320187331539E-004
  0.94247779607693793        6.8100000000000005        8.4100000000000001        9.7633425768443634E-003   2.0137996974878194E-004
  0.94247779607693793        6.8100000000000005        8.8100000000000005        8.6349301394766983E-003   2.1544176430636169E-004
  0.94247779607693793        6.8100000000000005        9.2100000000000009        6.9531789128918480E-003   1.9800506117125896E-004
  0.94247779607693793        6.8100000000000005        9.6100000000000012        5.8517352006065395E-003   1.9810953239715495E-004
  0.94247779607693793        6.8100000000000005        10.010000000000000        5.0028269663811263E-003   2.1291760490895070E-004
  0.94247779607693793        7.2100000000000000        1.0000000000000000E-002  0.18553144691424589        3.4893512889983729E-004
  0.94247779607693793        7.2100000000000000       0.41000000000000003       0.18366894970698669        3.5456993619945140E-004
  0.94247779607693793        7.2100000000000000       0.81000000000000005       0.17782973605487296        3.4763675387498058E-004
  0.94247779607693793        7.2100000000000000        1.2100000000000002       0.16896066754078617        3.3052127295022689E-004
  0.94247779607693793        7.2100000000000000        1.6100000000000001       0.15705293086108496        2.9168574259368042E-004
  0.94247779607693793        7.2100000000000000        2.0099999999999998       0.14338618575821016        2.7615512918729659E-004
  0.94247779607693793        7.2100000000000000        2.4100000000000001       0.12882533768646706        2.4561945538022065E-004
  0.94247779607693793        7.2100000000000000        2.8100000000000001       0.11429842105740123        2.2783043396013385E-004
  0.94247779607693793        7.2100000000000000        3.2100000000000000        9.9776500121256120E-002   1.9710903169217159E-004
  0.94247779607693793        7.2100000000000000        3.6099999999999999        8.6648274140896625E-002   1.9599264713041696E-004
  0.94247779607693793        7.2100000000000000        4.0099999999999998        7.3423866408547908E-002   1.7944603154801611E-004
  0.94247779607693793        7.2100000000000000        4.4100000000000001        6.2718381209452265E-002   1.7146104410331031E-004
  0.94247779607693793        7.2100000000000000        4.8100000000000005        5.2749336692764243E-002   1.8015767425614171E-004
  0.94247779607693793        7.2100000000000000        5.2100000000000000        4.4722156108516813E-002   2.0138022413292934E-004
  0.94247779607693793        7.2100000000000000        5.6100000000000003        3.7701313047777046E-002   1.9349967314578201E-004
  0.94247779607693793        7.2100000000000000        6.0099999999999998        3.0907656096301563E-002   2.1293800040573979E-004
  0.94247779607693793        7.2100000000000000        6.4100000000000001        2.6285420349508624E-002   2.0111323428373263E-004
  0.94247779607693793        7.2100000000000000        6.8100000000000005        2.1559606756716230E-002   1.8650806104285515E-004
  0.94247779607693793        7.2100000000000000        7.2100000000000000        1.8199189472479334E-002   1.9680818463870174E-004
  0.94247779607693793        7.2100000000000000        7.6100000000000003        1.5208787273569077E-002   1.9109967570970208E-004
  0.94247779607693793        7.2100000000000000        8.0099999999999998        1.2898414630013856E-002   2.0647786144125017E-004
  0.94247779607693793        7.2100000000000000        8.4100000000000001        1.0647371438119441E-002   2.0504166072288652E-004
  0.94247779607693793        7.2100000000000000        8.8100000000000005        9.0776773681944343E-003   2.3089095909896632E-004
  0.94247779607693793        7.2100000000000000        9.2100000000000009        7.4982373297160405E-003   2.0572073004574662E-004
  0.94247779607693793        7.2100000000000000        9.6100000000000012        6.6645785740097737E-003   2.0126438174598044E-004
  0.94247779607693793        7.2100000000000000        10.010000000000000        5.6708461968233920E-003   2.1921333381201983E-004
  0.94247779607693793        7.6100000000000003        1.0000000000000000E-002  0.17777385733481174        3.3469154264424505E-004
  0.94247779607693793        7.6100000000000003       0.41000000000000003       0.17614722199727278        3.4596899979875756E-004
  0.94247779607693793        7.6100000000000003       0.81000000000000005       0.17126293787866637        3.2316948458340888E-004
  0.94247779607693793        7.6100000000000003        1.2100000000000002       0.16208328971538624        3.1239641101645887E-004
  0.94247779607693793        7.6100000000000003        1.6100000000000001       0.15262827556521724        2.8920220244908941E-004
  0.94247779607693793        7.6100000000000003        2.0099999999999998       0.14063449225341912        2.6782572196608015E-004
  0.94247779607693793        7.6100000000000003        2.4100000000000001       0.12780129754837827        2.4743059876411455E-004
  0.94247779607693793        7.6100000000000003        2.8100000000000001       0.11376088450338480        2.2004442070326823E-004
  0.94247779607693793        7.6100000000000003        3.2100000000000000       0.10050801916203485        2.0096148069643038E-004
  0.94247779607693793        7.6100000000000003        3.6099999999999999        8.7511411566463110E-002   1.9699432990043301E-004
  0.94247779607693793        7.6100000000000003        4.0099999999999998        7.5756014002783978E-002   1.8884957749252390E-004
  0.94247779607693793        7.6100000000000003        4.4100000000000001        6.4569939717256677E-002   2.1149223972226171E-004
  0.94247779607693793        7.6100000000000003        4.8100000000000005        5.5203734011889757E-002   1.8625180656007848E-004
  0.94247779607693793        7.6100000000000003        5.2100000000000000        4.6277792724121157E-002   1.8307143036477692E-004
  0.94247779607693793        7.6100000000000003        5.6100000000000003        3.9234722810840450E-002   1.9711145002444331E-004
  0.94247779607693793        7.6100000000000003        6.0099999999999998        3.3051208005682453E-002   1.9700780385158848E-004
  0.94247779607693793        7.6100000000000003        6.4100000000000001        2.7701466881294042E-002   1.9097488946892931E-004
  0.94247779607693793        7.6100000000000003        6.8100000000000005        2.3355303905877745E-002   2.1055059580977497E-004
  0.94247779607693793        7.6100000000000003        7.2100000000000000        1.9857077901921052E-002   1.9311342001563948E-004
  0.94247779607693793        7.6100000000000003        7.6100000000000003        1.6626252535140700E-002   1.9016055352076162E-004
  0.94247779607693793        7.6100000000000003        8.0099999999999998        1.4285150678458078E-002   2.3005062097768817E-004
  0.94247779607693793        7.6100000000000003        8.4100000000000001        1.1715508785046251E-002   2.2411652482184783E-004
  0.94247779607693793        7.6100000000000003        8.8100000000000005        1.0007732357088779E-002   2.0144293610505830E-004
  0.94247779607693793        7.6100000000000003        9.2100000000000009        8.3905079011056660E-003   2.1737209911619276E-004
  0.94247779607693793        7.6100000000000003        9.6100000000000012        7.0465931681068603E-003   2.2071712310280412E-004
  0.94247779607693793        7.6100000000000003        10.010000000000000        6.2412750245014574E-003   2.0332350225762589E-004
  0.94247779607693793        8.0099999999999998        1.0000000000000000E-002  0.16937923938882068        3.2907521572383421E-004
  0.94247779607693793        8.0099999999999998       0.41000000000000003       0.16856221343897559        3.3211425137191298E-004
  0.94247779607693793        8.0099999999999998       0.81000000000000005       0.16378339005956552        3.0001372533154734E-004
  0.94247779607693793        8.0099999999999998        1.2100000000000002       0.15708287048354500        3.0200270419583359E-004
  0.94247779607693793        8.0099999999999998        1.6100000000000001       0.14782802699042444        2.8092118954099548E-004
  0.94247779607693793        8.0099999999999998        2.0099999999999998       0.13747668697330531        2.6835936878759912E-004
  0.94247779607693793        8.0099999999999998        2.4100000000000001       0.12519853014609161        2.4021125689557669E-004
  0.94247779607693793        8.0099999999999998        2.8100000000000001       0.11281480473058444        2.2187574881538143E-004
  0.94247779607693793        8.0099999999999998        3.2100000000000000       0.10053197007703775        1.9572557784108265E-004
  0.94247779607693793        8.0099999999999998        3.6099999999999999        8.7947135876810842E-002   1.9132100831155605E-004
  0.94247779607693793        8.0099999999999998        4.0099999999999998        7.6670893014023550E-002   1.9960985140734781E-004
  0.94247779607693793        8.0099999999999998        4.4100000000000001        6.6008304407509835E-002   1.7424525211988273E-004
  0.94247779607693793        8.0099999999999998        4.8100000000000005        5.6601087665222670E-002   2.0007588564907591E-004
  0.94247779607693793        8.0099999999999998        5.2100000000000000        4.8204391217207293E-002   1.9479140606631939E-004
  0.94247779607693793        8.0099999999999998        5.6100000000000003        4.0734048260320017E-002   1.9618163180081633E-004
  0.94247779607693793        8.0099999999999998        6.0099999999999998        3.4751269690552290E-002   1.9067391378974161E-004
  0.94247779607693793        8.0099999999999998        6.4100000000000001        2.9156185131588411E-002   2.1675226170541937E-004
  0.94247779607693793        8.0099999999999998        6.8100000000000005        2.4494034407113202E-002   2.0070483424269571E-004
  0.94247779607693793        8.0099999999999998        7.2100000000000000        2.0674215346566001E-002   1.9045347074800472E-004
  0.94247779607693793        8.0099999999999998        7.6100000000000003        1.7227041224086127E-002   1.9871728221842127E-004
  0.94247779607693793        8.0099999999999998        8.0099999999999998        1.4967916550983437E-002   2.1137915105811384E-004
  0.94247779607693793        8.0099999999999998        8.4100000000000001        1.2579300625811057E-002   2.0230793576168378E-004
  0.94247779607693793        8.0099999999999998        8.8100000000000005        1.0852494719979240E-002   1.9787062668328898E-004
  0.94247779607693793        8.0099999999999998        9.2100000000000009        8.7433832503677877E-003   2.0095472256246606E-004
  0.94247779607693793        8.0099999999999998        9.6100000000000012        7.8046480344314603E-003   2.1339657916121069E-004
  0.94247779607693793        8.0099999999999998        10.010000000000000        6.6793890305841463E-003   2.0389261651019376E-004
  0.94247779607693793        8.4100000000000001        1.0000000000000000E-002  0.16131400356946346        3.0069569240363933E-004
  0.94247779607693793        8.4100000000000001       0.41000000000000003       0.16024404694108962        3.1527738861369004E-004
  0.94247779607693793        8.4100000000000001       0.81000000000000005       0.15748286570667766        3.1468361121685660E-004
  0.94247779607693793        8.4100000000000001        1.2100000000000002       0.15096118219731128        2.8196568670443308E-004
  0.94247779607693793        8.4100000000000001        1.6100000000000001       0.14268533642148670        2.7413606326886651E-004
  0.94247779607693793        8.4100000000000001        2.0099999999999998       0.13349347571339668        2.6028256057778864E-004
  0.94247779607693793        8.4100000000000001        2.4100000000000001       0.12237919764481954        2.4355077116976638E-004
  0.94247779607693793        8.4100000000000001        2.8100000000000001       0.11140469111706726        2.2057777962464385E-004
  0.94247779607693793        8.4100000000000001        3.2100000000000000        9.9945816615304162E-002   1.9904439845106525E-004
  0.94247779607693793        8.4100000000000001        3.6099999999999999        8.8044305307092091E-002   1.8795730968861150E-004
  0.94247779607693793        8.4100000000000001        4.0099999999999998        7.7276444191754931E-002   1.9191681692515072E-004
  0.94247779607693793        8.4100000000000001        4.4100000000000001        6.7421726616875413E-002   1.8711742145486815E-004
  0.94247779607693793        8.4100000000000001        4.8100000000000005        5.8015470930788272E-002   2.1220736237608328E-004
  0.94247779607693793        8.4100000000000001        5.2100000000000000        4.9863345727166296E-002   1.9644475833340279E-004
  0.94247779607693793        8.4100000000000001        5.6100000000000003        4.2471400616024897E-002   1.9217168923512171E-004
  0.94247779607693793        8.4100000000000001        6.0099999999999998        3.5784526030424021E-002   1.9095389616147459E-004
  0.94247779607693793        8.4100000000000001        6.4100000000000001        3.0384522897243534E-002   2.0162519660219170E-004
  0.94247779607693793        8.4100000000000001        6.8100000000000005        2.6091787566121519E-002   1.9319891254211761E-004
  0.94247779607693793        8.4100000000000001        7.2100000000000000        2.1789120812957776E-002   2.0116479573640368E-004
  0.94247779607693793        8.4100000000000001        7.6100000000000003        1.9058535693822112E-002   2.1747930587305876E-004
  0.94247779607693793        8.4100000000000001        8.0099999999999998        1.5683593186132626E-002   2.0176896541904870E-004
  0.94247779607693793        8.4100000000000001        8.4100000000000001        1.3397033942867467E-002   2.1921745329677179E-004
  0.94247779607693793        8.4100000000000001        8.8100000000000005        1.1177521018952993E-002   2.1155461685790672E-004
  0.94247779607693793        8.4100000000000001        9.2100000000000009        9.4572600857671940E-003   2.2461379983466996E-004
  0.94247779607693793        8.4100000000000001        9.6100000000000012        8.0755421779510513E-003   2.0477579048811442E-004
  0.94247779607693793        8.4100000000000001        10.010000000000000        6.8866820073140347E-003   2.0998469370819237E-004
  0.94247779607693793        8.8100000000000005        1.0000000000000000E-002  0.15372158918255754        3.0537624688715454E-004
  0.94247779607693793        8.8100000000000005       0.41000000000000003       0.15237243550772367        2.9986357907485278E-004
  0.94247779607693793        8.8100000000000005       0.81000000000000005       0.14942903563155380        2.9377138834422241E-004
  0.94247779607693793        8.8100000000000005        1.2100000000000002       0.14396652153900913        2.8681705312722818E-004
  0.94247779607693793        8.8100000000000005        1.6100000000000001       0.13760124128511486        2.6804837758213885E-004
  0.94247779607693793        8.8100000000000005        2.0099999999999998       0.12860289198811869        2.5275784749087521E-004
  0.94247779607693793        8.8100000000000005        2.4100000000000001       0.11928021158632150        2.3241980737455148E-004
  0.94247779607693793        8.8100000000000005        2.8100000000000001       0.10890866517536402        2.1756824577190303E-004
  0.94247779607693793        8.8100000000000005        3.2100000000000000        9.8468063074574577E-002   1.9326277710983138E-004
  0.94247779607693793        8.8100000000000005        3.6099999999999999        8.7950736007775546E-002   1.8610711587197884E-004
  0.94247779607693793        8.8100000000000005        4.0099999999999998        7.7611727123046939E-002   1.9501145254239107E-004
  0.94247779607693793        8.8100000000000005        4.4100000000000001        6.8055906954734138E-002   1.7671658079831650E-004
  0.94247779607693793        8.8100000000000005        4.8100000000000005        5.8811964660881497E-002   1.8926501480362885E-004
  0.94247779607693793        8.8100000000000005        5.2100000000000000        5.0801479587576824E-002   2.2324893717180200E-004
  0.94247779607693793        8.8100000000000005        5.6100000000000003        4.3690793633038849E-002   1.8486860687111980E-004
  0.94247779607693793        8.8100000000000005        6.0099999999999998        3.7386090496349590E-002   2.1782276852808739E-004
  0.94247779607693793        8.8100000000000005        6.4100000000000001        3.2077901525290324E-002   2.1192995895933129E-004
  0.94247779607693793        8.8100000000000005        6.8100000000000005        2.7346324730615986E-002   2.0691893626994574E-004
  0.94247779607693793        8.8100000000000005        7.2100000000000000        2.3056773315891604E-002   2.1201044770474738E-004
  0.94247779607693793        8.8100000000000005        7.6100000000000003        1.9914561385042703E-002   2.2741165423983682E-004
  0.94247779607693793        8.8100000000000005        8.0099999999999998        1.6601507823539554E-002   1.9508299544011647E-004
  0.94247779607693793        8.8100000000000005        8.4100000000000001        1.4106784048987112E-002   1.9999586627913877E-004
  0.94247779607693793        8.8100000000000005        8.8100000000000005        1.2088615994812615E-002   2.1009852777849737E-004
  0.94247779607693793        8.8100000000000005        9.2100000000000009        1.0582003394788852E-002   2.2397066778995659E-004
  0.94247779607693793        8.8100000000000005        9.6100000000000012        8.8771007517040972E-003   2.2673275147756572E-004
  0.94247779607693793        8.8100000000000005        10.010000000000000        7.7349221357641195E-003   2.1374836919858971E-004
  0.94247779607693793        9.2100000000000009        1.0000000000000000E-002  0.14585861053147320        2.9116297269934243E-004
  0.94247779607693793        9.2100000000000009       0.41000000000000003       0.14547063388564141        2.8245861230860689E-004
  0.94247779607693793        9.2100000000000009       0.81000000000000005       0.14229286657138843        2.8344022565317972E-004
  0.94247779607693793        9.2100000000000009        1.2100000000000002       0.13813624697241197        2.7126058024621246E-004
  0.94247779607693793        9.2100000000000009        1.6100000000000001       0.13170835395137759        2.5445094582185961E-004
  0.94247779607693793        9.2100000000000009        2.0099999999999998       0.12468740542474702        2.4584395574651598E-004
  0.94247779607693793        9.2100000000000009        2.4100000000000001       0.11623140080062663        2.2371146370031569E-004
  0.94247779607693793        9.2100000000000009        2.8100000000000001       0.10618474442446901        2.1183823899491758E-004
  0.94247779607693793        9.2100000000000009        3.2100000000000000        9.6805230257171929E-002   1.9856147022372632E-004
  0.94247779607693793        9.2100000000000009        3.6099999999999999        8.6986484054878507E-002   1.9655948692163505E-004
  0.94247779607693793        9.2100000000000009        4.0099999999999998        7.7335450319565888E-002   1.9501826951106406E-004
  0.94247779607693793        9.2100000000000009        4.4100000000000001        6.7977161788206772E-002   1.9898348203610170E-004
  0.94247779607693793        9.2100000000000009        4.8100000000000005        5.9593313098402011E-002   1.9892543129243614E-004
  0.94247779607693793        9.2100000000000009        5.2100000000000000        5.2037248598286602E-002   2.2006332702094548E-004
  0.94247779607693793        9.2100000000000009        5.6100000000000003        4.5122919371119188E-002   2.0111186368547830E-004
  0.94247779607693793        9.2100000000000009        6.0099999999999998        3.8182538505092123E-002   2.0490569430308607E-004
  0.94247779607693793        9.2100000000000009        6.4100000000000001        3.2861353417373368E-002   1.9306099245914229E-004
  0.94247779607693793        9.2100000000000009        6.8100000000000005        2.8494001232025341E-002   2.0159346167204417E-004
  0.94247779607693793        9.2100000000000009        7.2100000000000000        2.3978838870206985E-002   1.9044446956876151E-004
  0.94247779607693793        9.2100000000000009        7.6100000000000003        2.0754422180026266E-002   2.0369840875403180E-004
  0.94247779607693793        9.2100000000000009        8.0099999999999998        1.7786816913560256E-002   2.2198256296063139E-004
  0.94247779607693793        9.2100000000000009        8.4100000000000001        1.5253241499665973E-002   2.0797140382897847E-004
  0.94247779607693793        9.2100000000000009        8.8100000000000005        1.3001152188536763E-002   2.1047463746350987E-004
  0.94247779607693793        9.2100000000000009        9.2100000000000009        1.0968449298257946E-002   2.0381231004737852E-004
  0.94247779607693793        9.2100000000000009        9.6100000000000012        9.4507769767388505E-003   2.1025178934711968E-004
  0.94247779607693793        9.2100000000000009        10.010000000000000        8.0521907882282369E-003   2.0258976143443699E-004
  0.94247779607693793        9.6100000000000012        1.0000000000000000E-002  0.13817027560070175        2.6508493561932118E-004
  0.94247779607693793        9.6100000000000012       0.41000000000000003       0.13761101642312434        2.7139187437097174E-004
  0.94247779607693793        9.6100000000000012       0.81000000000000005       0.13510169506193187        2.6943249180816240E-004
  0.94247779607693793        9.6100000000000012        1.2100000000000002       0.13125505875151716        2.5916233386986048E-004
  0.94247779607693793        9.6100000000000012        1.6100000000000001       0.12651684803440727        2.4643308097914923E-004
  0.94247779607693793        9.6100000000000012        2.0099999999999998       0.11960367978327939        2.3329119621687622E-004
  0.94247779607693793        9.6100000000000012        2.4100000000000001       0.11208345318362324        2.1443930172836890E-004
  0.94247779607693793        9.6100000000000012        2.8100000000000001       0.10343483379616207        2.0430841477403055E-004
  0.94247779607693793        9.6100000000000012        3.2100000000000000        9.4730549042169127E-002   1.9093577820459049E-004
  0.94247779607693793        9.6100000000000012        3.6099999999999999        8.5853945005732998E-002   1.7775117439837907E-004
  0.94247779607693793        9.6100000000000012        4.0099999999999998        7.7348376017545184E-002   1.9068870542491068E-004
  0.94247779607693793        9.6100000000000012        4.4100000000000001        6.8410876314943039E-002   2.0446584802449793E-004
  0.94247779607693793        9.6100000000000012        4.8100000000000005        6.0301938952043499E-002   2.0607173952171567E-004
  0.94247779607693793        9.6100000000000012        5.2100000000000000        5.2700211106401336E-002   2.0295349666368481E-004
  0.94247779607693793        9.6100000000000012        5.6100000000000003        4.5666558239501533E-002   1.9756338149525541E-004
  0.94247779607693793        9.6100000000000012        6.0099999999999998        3.9445566950843426E-002   1.8596953401041498E-004
  0.94247779607693793        9.6100000000000012        6.4100000000000001        3.4097613210292359E-002   1.9855875502987713E-004
  0.94247779607693793        9.6100000000000012        6.8100000000000005        2.9546773135151465E-002   2.1408812567608589E-004
  0.94247779607693793        9.6100000000000012        7.2100000000000000        2.5246864760136427E-002   2.1465775698170300E-004
  0.94247779607693793        9.6100000000000012        7.6100000000000003        2.1348210706949138E-002   1.9713610167699624E-004
  0.94247779607693793        9.6100000000000012        8.0099999999999998        1.8659367519401285E-002   2.0287437932657910E-004
  0.94247779607693793        9.6100000000000012        8.4100000000000001        1.5773737508529100E-002   2.1013131719322379E-004
  0.94247779607693793        9.6100000000000012        8.8100000000000005        1.3625440296781819E-002   2.0947052130860347E-004
  0.94247779607693793        9.6100000000000012        9.2100000000000009        1.1519292093217875E-002   2.1048722395819160E-004
  0.94247779607693793        9.6100000000000012        9.6100000000000012        1.0094298994211642E-002   2.0371936533897722E-004
  0.94247779607693793        9.6100000000000012        10.010000000000000        8.8544036597830323E-003   2.2972132414658076E-004
  0.94247779607693793        10.010000000000000        1.0000000000000000E-002  0.13097706467445563        2.5518145470337683E-004
  0.94247779607693793        10.010000000000000       0.41000000000000003       0.13068518220148798        2.5429156629159719E-004
  0.94247779607693793        10.010000000000000       0.81000000000000005       0.12868273494336943        2.5662255929743196E-004
  0.94247779607693793        10.010000000000000        1.2100000000000002       0.12494583180622389        2.4703109505922963E-004
  0.94247779607693793        10.010000000000000        1.6100000000000001       0.12059881162142795        2.2998286689948443E-004
  0.94247779607693793        10.010000000000000        2.0099999999999998       0.11483151575295093        2.2178978760990865E-004
  0.94247779607693793        10.010000000000000        2.4100000000000001       0.10797450522674677        2.1072680234674587E-004
  0.94247779607693793        10.010000000000000        2.8100000000000001       0.10075267809881115        2.0067386238536544E-004
  0.94247779607693793        10.010000000000000        3.2100000000000000        9.2599656751135573E-002   1.9376561420595317E-004
  0.94247779607693793        10.010000000000000        3.6099999999999999        8.4771383075764623E-002   1.9440062009734574E-004
  0.94247779607693793        10.010000000000000        4.0099999999999998        7.5944961989940524E-002   2.0669648420140586E-004
  0.94247779607693793        10.010000000000000        4.4100000000000001        6.8150935951643662E-002   1.9993307655003878E-004
  0.94247779607693793        10.010000000000000        4.8100000000000005        6.0508221743860925E-002   1.9770703433233885E-004
  0.94247779607693793        10.010000000000000        5.2100000000000000        5.2705912044473543E-002   2.0843218930614599E-004
  0.94247779607693793        10.010000000000000        5.6100000000000003        4.6459010380870081E-002   2.2176795543967889E-004
  0.94247779607693793        10.010000000000000        6.0099999999999998        4.0472702831545429E-002   2.0405624841813506E-004
  0.94247779607693793        10.010000000000000        6.4100000000000001        3.4922940370941048E-002   2.0729293360240161E-004
  0.94247779607693793        10.010000000000000        6.8100000000000005        3.0348656287866087E-002   1.9707796194821182E-004
  0.94247779607693793        10.010000000000000        7.2100000000000000        2.5917941218912381E-002   2.1075792011639855E-004
  0.94247779607693793        10.010000000000000        7.6100000000000003        2.2340102754136844E-002   2.0175420430257272E-004
  0.94247779607693793        10.010000000000000        8.0099999999999998        1.9595271244514767E-002   2.4118695129495482E-004
  0.94247779607693793        10.010000000000000        8.4100000000000001        1.6551537676836564E-002   2.0952725999860290E-004
  0.94247779607693793        10.010000000000000        8.8100000000000005        1.4391693392958099E-002   2.0507171825060510E-004
  0.94247779607693793        10.010000000000000        9.2100000000000009        1.2503417916813047E-002   2.2284739025586531E-004
  0.94247779607693793        10.010000000000000        9.6100000000000012        1.0530252844587385E-002   2.2421988377648242E-004
  0.94247779607693793        10.010000000000000        10.010000000000000        8.9508307375753774E-003   2.0849123966433378E-004
   1.2566370614359172        1.0000000000000000E-002   1.0000000000000000E-002   1.3508142293377163E-005   1.3027078813157057E-007
   1.2566370614359172        1.0000000000000000E-002  0.41000000000000003        1.1695637092305615E-005   5.7160033517459425E-007
   1.2566370614359172        1.0000000000000000E-002  0.81000000000000005        1.0176810283041260E-005   9.5582270756766742E-007
   1.2566370614359172        1.0000000000000000E-002   1.2100000000000002        8.1403131726112145E-006   1.3192913115370855E-006
   1.2566370614359172        1.0000000000000000E-002   1.6100000000000001        6.4106443736820572E-006   1.5763834821978795E-006
   1.2566370614359172        1.0000000000000000E-002   2.0099999999999998        5.1369508207823501E-006   1.7359273611045825E-006
   1.2566370614359172        1.0000000000000000E-002   2.4100000000000001        4.5182122684251074E-006   2.5020932603662230E-006
   1.2566370614359172        1.0000000000000000E-002   2.8100000000000001        3.5028455551137154E-006   2.0369637428624410E-006
   1.2566370614359172        1.0000000000000000E-002   3.2100000000000000        2.5022924736015910E-006   1.8805312184707267E-006
   1.2566370614359172        1.0000000000000000E-002   3.6099999999999999        1.1665039826868849E-007   2.2107306496310031E-006
   1.2566370614359172        1.0000000000000000E-002   4.0099999999999998        1.0518712066523901E-006   1.8127035600296034E-006
   1.2566370614359172        1.0000000000000000E-002   4.4100000000000001        2.2356065121147231E-006   2.0765240138698818E-006
   1.2566370614359172        1.0000000000000000E-002   4.8100000000000005        3.3020538716413358E-007   2.3424887258972587E-006
   1.2566370614359172        1.0000000000000000E-002   5.2100000000000000       -1.4253223246965298E-006   2.6749646566640818E-006
   1.2566370614359172        1.0000000000000000E-002   5.6100000000000003        1.6863409736965678E-006   1.7538052975478398E-006
   1.2566370614359172        1.0000000000000000E-002   6.0099999999999998        5.1850904206574412E-007   2.4096578545258937E-006
   1.2566370614359172        1.0000000000000000E-002   6.4100000000000001        3.3881928621195132E-007   1.9500973821923330E-006
   1.2566370614359172        1.0000000000000000E-002   6.8100000000000005       -1.6254200961176033E-006   2.0478745683269390E-006
   1.2566370614359172        1.0000000000000000E-002   7.2100000000000000       -3.3563284094096067E-007   2.1663627252889948E-006
   1.2566370614359172        1.0000000000000000E-002   7.6100000000000003        1.2453725559968615E-006   2.5104509574833625E-006
   1.2566370614359172        1.0000000000000000E-002   8.0099999999999998       -3.0475713944959136E-007   2.0456870685167429E-006
   1.2566370614359172        1.0000000000000000E-002   8.4100000000000001        7.5591417998096888E-006   2.2874109297632098E-006
   1.2566370614359172        1.0000000000000000E-002   8.8100000000000005        2.3831514121639143E-006   1.7186266743441774E-006
   1.2566370614359172        1.0000000000000000E-002   9.2100000000000009       -1.2380359098652621E-006   2.2930157499129420E-006
   1.2566370614359172        1.0000000000000000E-002   9.6100000000000012        2.8227699840892106E-007   1.8557664884206794E-006
   1.2566370614359172        1.0000000000000000E-002   10.010000000000000        5.2855901616929922E-007   2.2027179075470460E-006
   1.2566370614359172       0.41000000000000003        1.0000000000000000E-002   1.2622271587735949E-002   2.7409670909660846E-005
   1.2566370614359172       0.41000000000000003       0.41000000000000003        1.2155717862295409E-002   3.2301312776279873E-005
   1.2566370614359172       0.41000000000000003       0.81000000000000005        1.0908073062173940E-002   4.3692919995497272E-005
   1.2566370614359172       0.41000000000000003        1.2100000000000002        9.0811712528764219E-003   3.6622816950581968E-005
   1.2566370614359172       0.41000000000000003        1.6100000000000001        7.3628287883022517E-003   4.0910143448001652E-005
   1.2566370614359172       0.41000000000000003        2.0099999999999998        5.7838815064971093E-003   4.6481015477652889E-005
   1.2566370614359172       0.41000000000000003        2.4100000000000001        4.4556261719575791E-003   4.4920239713940033E-005
   1.2566370614359172       0.41000000000000003        2.8100000000000001        3.3688727607002447E-003   5.3309012946941039E-005
   1.2566370614359172       0.41000000000000003        3.2100000000000000        2.4634911438897685E-003   4.9663585183186950E-005
   1.2566370614359172       0.41000000000000003        3.6099999999999999        1.8476272075354501E-003   4.4182699540879031E-005
   1.2566370614359172       0.41000000000000003        4.0099999999999998        1.3398425061498652E-003   6.0830959618018822E-005
   1.2566370614359172       0.41000000000000003        4.4100000000000001        1.0095381153606951E-003   5.6228811613480901E-005
   1.2566370614359172       0.41000000000000003        4.8100000000000005        6.4520117959622491E-004   5.6882161141648916E-005
   1.2566370614359172       0.41000000000000003        5.2100000000000000        4.8936334516441304E-004   5.6049354717103128E-005
   1.2566370614359172       0.41000000000000003        5.6100000000000003        3.7461281202640464E-004   6.1105622662116941E-005
   1.2566370614359172       0.41000000000000003        6.0099999999999998        3.1049836596384932E-004   5.9762294960226269E-005
   1.2566370614359172       0.41000000000000003        6.4100000000000001        2.5988941740902089E-004   5.3862693375531193E-005
   1.2566370614359172       0.41000000000000003        6.8100000000000005        1.2649907795612330E-004   5.2998112504064248E-005
   1.2566370614359172       0.41000000000000003        7.2100000000000000        1.7662628412237234E-004   5.1235055411116545E-005
   1.2566370614359172       0.41000000000000003        7.6100000000000003        7.9631372099143893E-005   6.1205136100571481E-005
   1.2566370614359172       0.41000000000000003        8.0099999999999998        1.3067925220731059E-004   5.6346708079107492E-005
   1.2566370614359172       0.41000000000000003        8.4100000000000001        5.7274631462022233E-005   5.7811749723192883E-005
   1.2566370614359172       0.41000000000000003        8.8100000000000005        3.7122988534788540E-005   5.9641755373191636E-005
   1.2566370614359172       0.41000000000000003        9.2100000000000009        7.5165008536049000E-005   5.9577903717459647E-005
   1.2566370614359172       0.41000000000000003        9.6100000000000012       -1.7848241149949733E-005   6.2470072217385273E-005
   1.2566370614359172       0.41000000000000003        10.010000000000000       -1.1130943524237257E-006   5.9508437793531597E-005
   1.2566370614359172       0.81000000000000005        1.0000000000000000E-002   3.6717468347172093E-002   7.1721245474772399E-005
   1.2566370614359172       0.81000000000000005       0.41000000000000003        3.5450580852897054E-002   7.0478436303421274E-005
   1.2566370614359172       0.81000000000000005       0.81000000000000005        3.1920217027451958E-002   7.6798060036354447E-005
   1.2566370614359172       0.81000000000000005        1.2100000000000002        2.7183490252058247E-002   6.4446833626447642E-005
   1.2566370614359172       0.81000000000000005        1.6100000000000001        2.1934782964316384E-002   6.2292980753874590E-005
   1.2566370614359172       0.81000000000000005        2.0099999999999998        1.7515833913950923E-002   7.3407692328475199E-005
   1.2566370614359172       0.81000000000000005        2.4100000000000001        1.3483478353029288E-002   6.7001072801812760E-005
   1.2566370614359172       0.81000000000000005        2.8100000000000001        1.0222322762401374E-002   8.2453001812570227E-005
   1.2566370614359172       0.81000000000000005        3.2100000000000000        7.7209917415976331E-003   8.5862185757124091E-005
   1.2566370614359172       0.81000000000000005        3.6099999999999999        5.7999031192755603E-003   8.7300083105234833E-005
   1.2566370614359172       0.81000000000000005        4.0099999999999998        4.5946595550355072E-003   9.6773840526986950E-005
   1.2566370614359172       0.81000000000000005        4.4100000000000001        3.2816998182629729E-003   9.6354617819262986E-005
   1.2566370614359172       0.81000000000000005        4.8100000000000005        2.3834833914526464E-003   8.1198849352447970E-005
   1.2566370614359172       0.81000000000000005        5.2100000000000000        1.7609763240177359E-003   8.2731013380040787E-005
   1.2566370614359172       0.81000000000000005        5.6100000000000003        1.3100026435580710E-003   8.6973381479872765E-005
   1.2566370614359172       0.81000000000000005        6.0099999999999998        1.0657291230034762E-003   8.8776719900420463E-005
   1.2566370614359172       0.81000000000000005        6.4100000000000001        8.2991782876719962E-004   9.5729974057920264E-005
   1.2566370614359172       0.81000000000000005        6.8100000000000005        6.1656710300845587E-004   9.5449664107937683E-005
   1.2566370614359172       0.81000000000000005        7.2100000000000000        5.5905099176689892E-004   9.2413997655105227E-005
   1.2566370614359172       0.81000000000000005        7.6100000000000003        4.3740110959677254E-004   9.7295105600284711E-005
   1.2566370614359172       0.81000000000000005        8.0099999999999998        3.5024202657755625E-004   8.1077993530223353E-005
   1.2566370614359172       0.81000000000000005        8.4100000000000001        2.7431156132924937E-004   9.5010840268775661E-005
   1.2566370614359172       0.81000000000000005        8.8100000000000005        2.7558061277845991E-004   8.5332125434194229E-005
   1.2566370614359172       0.81000000000000005        9.2100000000000009        2.3018858755988517E-004   9.0845655596012321E-005
   1.2566370614359172       0.81000000000000005        9.6100000000000012        2.2683013139482500E-004   1.0191114487114319E-004
   1.2566370614359172       0.81000000000000005        10.010000000000000        1.8449988904499607E-004   9.1266354013013880E-005
   1.2566370614359172        1.2100000000000002        1.0000000000000000E-002   6.5141214028553357E-002   1.1450997217101365E-004
   1.2566370614359172        1.2100000000000002       0.41000000000000003        6.3147382229732846E-002   1.2031806130963404E-004
   1.2566370614359172        1.2100000000000002       0.81000000000000005        5.6847845011040704E-002   1.0745426275110862E-004
   1.2566370614359172        1.2100000000000002        1.2100000000000002        4.8768473185368880E-002   9.6698860362749213E-005
   1.2566370614359172        1.2100000000000002        1.6100000000000001        4.0248678382662460E-002   9.3174922337952608E-005
   1.2566370614359172        1.2100000000000002        2.0099999999999998        3.2230332088922807E-002   1.0225877228106998E-004
   1.2566370614359172        1.2100000000000002        2.4100000000000001        2.5051896935380444E-002   9.5831362172844704E-005
   1.2566370614359172        1.2100000000000002        2.8100000000000001        1.9074540773343820E-002   9.7722690540731974E-005
   1.2566370614359172        1.2100000000000002        3.2100000000000000        1.4450616082186759E-002   1.0952876923944467E-004
   1.2566370614359172        1.2100000000000002        3.6099999999999999        1.0939641705413443E-002   1.1773749928756675E-004
   1.2566370614359172        1.2100000000000002        4.0099999999999998        8.2986336827250602E-003   1.0785250895412092E-004
   1.2566370614359172        1.2100000000000002        4.4100000000000001        6.3350413753560202E-003   1.0028160822966224E-004
   1.2566370614359172        1.2100000000000002        4.8100000000000005        4.5472370767651905E-003   1.0660270215406881E-004
   1.2566370614359172        1.2100000000000002        5.2100000000000000        3.3648531489929097E-003   1.0028165931436349E-004
   1.2566370614359172        1.2100000000000002        5.6100000000000003        2.7453897510342920E-003   1.1315858029509654E-004
   1.2566370614359172        1.2100000000000002        6.0099999999999998        2.1869531350115884E-003   1.1377596754081910E-004
   1.2566370614359172        1.2100000000000002        6.4100000000000001        1.6659693517983285E-003   1.1958500218842810E-004
   1.2566370614359172        1.2100000000000002        6.8100000000000005        1.4189788283950390E-003   1.2511913264850823E-004
   1.2566370614359172        1.2100000000000002        7.2100000000000000        9.9638454358911459E-004   1.0413405429239719E-004
   1.2566370614359172        1.2100000000000002        7.6100000000000003        7.0272010646508761E-004   1.1572731531455994E-004
   1.2566370614359172        1.2100000000000002        8.0099999999999998        3.6533241513544322E-004   1.1014183990921122E-004
   1.2566370614359172        1.2100000000000002        8.4100000000000001        2.1383608719720274E-004   1.1667354308261927E-004
   1.2566370614359172        1.2100000000000002        8.8100000000000005        3.1662729209157661E-004   1.1199178788432857E-004
   1.2566370614359172        1.2100000000000002        9.2100000000000009        1.3230223965666433E-004   1.1454889972966642E-004
   1.2566370614359172        1.2100000000000002        9.6100000000000012        3.8844973294081001E-004   1.1759115296022790E-004
   1.2566370614359172        1.2100000000000002        10.010000000000000        3.5495943323759420E-004   1.1025981521071160E-004
   1.2566370614359172        1.6100000000000001        1.0000000000000000E-002   9.5042691298470178E-002   1.7128845628879274E-004
   1.2566370614359172        1.6100000000000001       0.41000000000000003        9.1717760733505099E-002   1.7926601153798820E-004
   1.2566370614359172        1.6100000000000001       0.81000000000000005        8.3118982493545143E-002   1.5313150839358527E-004
   1.2566370614359172        1.6100000000000001        1.2100000000000002        7.1415175525002844E-002   1.3325295439757073E-004
   1.2566370614359172        1.6100000000000001        1.6100000000000001        5.9392096601342155E-002   1.1497733245231661E-004
   1.2566370614359172        1.6100000000000001        2.0099999999999998        4.8023779802942812E-002   1.3038912345087505E-004
   1.2566370614359172        1.6100000000000001        2.4100000000000001        3.7620943697980934E-002   1.1884853696929115E-004
   1.2566370614359172        1.6100000000000001        2.8100000000000001        2.9242344214272027E-002   1.0156714555265074E-004
   1.2566370614359172        1.6100000000000001        3.2100000000000000        2.2244639148893651E-002   1.0873934717359977E-004
   1.2566370614359172        1.6100000000000001        3.6099999999999999        1.7395416055356234E-002   1.1051743412117989E-004
   1.2566370614359172        1.6100000000000001        4.0099999999999998        1.3155965671778992E-002   1.2550459250694154E-004
   1.2566370614359172        1.6100000000000001        4.4100000000000001        9.9304937935359612E-003   1.2710113042371256E-004
   1.2566370614359172        1.6100000000000001        4.8100000000000005        7.5601339750218247E-003   1.2932687148805902E-004
   1.2566370614359172        1.6100000000000001        5.2100000000000000        5.5929616326120431E-003   1.2713313020177219E-004
   1.2566370614359172        1.6100000000000001        5.6100000000000003        4.4388090302985772E-003   1.2856826986365092E-004
   1.2566370614359172        1.6100000000000001        6.0099999999999998        3.6445039281737721E-003   1.3832749608494305E-004
   1.2566370614359172        1.6100000000000001        6.4100000000000001        2.7106635271423193E-003   1.3561718086973077E-004
   1.2566370614359172        1.6100000000000001        6.8100000000000005        1.8565243703963985E-003   1.2997597154421430E-004
   1.2566370614359172        1.6100000000000001        7.2100000000000000        1.5944708208125149E-003   1.2915217964146414E-004
   1.2566370614359172        1.6100000000000001        7.6100000000000003        9.9584852015165625E-004   1.4587193607599582E-004
   1.2566370614359172        1.6100000000000001        8.0099999999999998        1.2493037237875232E-003   1.2820314343834518E-004
   1.2566370614359172        1.6100000000000001        8.4100000000000001        7.0906722004291517E-004   1.2731921463610569E-004
   1.2566370614359172        1.6100000000000001        8.8100000000000005        6.0301446581712611E-004   1.4033808159101094E-004
   1.2566370614359172        1.6100000000000001        9.2100000000000009        5.7325705737182797E-004   1.2858273215335972E-004
   1.2566370614359172        1.6100000000000001        9.6100000000000012        2.9064343193637088E-004   1.3211924645753248E-004
   1.2566370614359172        1.6100000000000001        10.010000000000000        3.4220612424274756E-004   1.4559232150152806E-004
   1.2566370614359172        2.0099999999999998        1.0000000000000000E-002  0.12337107878360919        2.3958764891843836E-004
   1.2566370614359172        2.0099999999999998       0.41000000000000003       0.11912018003520287        1.9890229452415803E-004
   1.2566370614359172        2.0099999999999998       0.81000000000000005       0.10822444767924483        1.8989490772290560E-004
   1.2566370614359172        2.0099999999999998        1.2100000000000002        9.3963597519299225E-002   1.8476348683468816E-004
   1.2566370614359172        2.0099999999999998        1.6100000000000001        7.8432037585332251E-002   1.4907062353909065E-004
   1.2566370614359172        2.0099999999999998        2.0099999999999998        6.3690351906102075E-002   1.2541509538573068E-004
   1.2566370614359172        2.0099999999999998        2.4100000000000001        5.0677962592496059E-002   1.3340575468955712E-004
   1.2566370614359172        2.0099999999999998        2.8100000000000001        3.9360601715387564E-002   1.1805630846577179E-004
   1.2566370614359172        2.0099999999999998        3.2100000000000000        3.0666986256695537E-002   1.2693653721674772E-004
   1.2566370614359172        2.0099999999999998        3.6099999999999999        2.3701693340595339E-002   1.3447062520191572E-004
   1.2566370614359172        2.0099999999999998        4.0099999999999998        1.8174465637496411E-002   1.3214438070995201E-004
   1.2566370614359172        2.0099999999999998        4.4100000000000001        1.3841951851931539E-002   1.3362220779396117E-004
   1.2566370614359172        2.0099999999999998        4.8100000000000005        1.0570092562817390E-002   1.4183670294328035E-004
   1.2566370614359172        2.0099999999999998        5.2100000000000000        8.1375342218574388E-003   1.5348897546007989E-004
   1.2566370614359172        2.0099999999999998        5.6100000000000003        6.3446687010090879E-003   1.3731068415421800E-004
   1.2566370614359172        2.0099999999999998        6.0099999999999998        4.7533207180226467E-003   1.4754060041908146E-004
   1.2566370614359172        2.0099999999999998        6.4100000000000001        3.7681220159913745E-003   1.3647437054536366E-004
   1.2566370614359172        2.0099999999999998        6.8100000000000005        2.8946559819822033E-003   1.6230888879580999E-004
   1.2566370614359172        2.0099999999999998        7.2100000000000000        2.1934951676388322E-003   1.3816329544919613E-004
   1.2566370614359172        2.0099999999999998        7.6100000000000003        1.7718253369134981E-003   1.4670354950501680E-004
   1.2566370614359172        2.0099999999999998        8.0099999999999998        1.4877848180369123E-003   1.5087883887509706E-004
   1.2566370614359172        2.0099999999999998        8.4100000000000001        1.1321304319083338E-003   1.3994873918211207E-004
   1.2566370614359172        2.0099999999999998        8.8100000000000005        9.9691548732893406E-004   1.3923492029902098E-004
   1.2566370614359172        2.0099999999999998        9.2100000000000009        3.5457140620409730E-004   1.7233936562028592E-004
   1.2566370614359172        2.0099999999999998        9.6100000000000012        4.8174094854305560E-004   1.5693787899680241E-004
   1.2566370614359172        2.0099999999999998        10.010000000000000        3.8996251266196338E-004   1.5033962328226254E-004
   1.2566370614359172        2.4100000000000001        1.0000000000000000E-002  0.14877533425511258        2.7702419878923275E-004
   1.2566370614359172        2.4100000000000001       0.41000000000000003       0.14369088092263740        2.6216110969720402E-004
   1.2566370614359172        2.4100000000000001       0.81000000000000005       0.13102406475698661        2.5310919770107020E-004
   1.2566370614359172        2.4100000000000001        1.2100000000000002       0.11484882864301608        2.2662690908374625E-004
   1.2566370614359172        2.4100000000000001        1.6100000000000001        9.6749703774750576E-002   1.8090267268831571E-004
   1.2566370614359172        2.4100000000000001        2.0099999999999998        7.8887326039658812E-002   1.5136957149171197E-004
   1.2566370614359172        2.4100000000000001        2.4100000000000001        6.3224384187357624E-002   1.3139906189968349E-004
   1.2566370614359172        2.4100000000000001        2.8100000000000001        4.9743924835249788E-002   1.3282111787809984E-004
   1.2566370614359172        2.4100000000000001        3.2100000000000000        3.9114865688391807E-002   1.3213444358578898E-004
   1.2566370614359172        2.4100000000000001        3.6099999999999999        3.0564867754224553E-002   1.6109562908335424E-004
   1.2566370614359172        2.4100000000000001        4.0099999999999998        2.3631065821716781E-002   1.3294972516251260E-004
   1.2566370614359172        2.4100000000000001        4.4100000000000001        1.7866959370718801E-002   1.3869899289874882E-004
   1.2566370614359172        2.4100000000000001        4.8100000000000005        1.3784351167443389E-002   1.3782091002577615E-004
   1.2566370614359172        2.4100000000000001        5.2100000000000000        1.0753597446669384E-002   1.3487852575230644E-004
   1.2566370614359172        2.4100000000000001        5.6100000000000003        8.3766019163408062E-003   1.4872288090953204E-004
   1.2566370614359172        2.4100000000000001        6.0099999999999998        6.4689946841678149E-003   1.6160911383123735E-004
   1.2566370614359172        2.4100000000000001        6.4100000000000001        5.0683454974677503E-003   1.6424176138400863E-004
   1.2566370614359172        2.4100000000000001        6.8100000000000005        3.8916575181924861E-003   1.5838785295860686E-004
   1.2566370614359172        2.4100000000000001        7.2100000000000000        3.2884427038049214E-003   1.5084997478380713E-004
   1.2566370614359172        2.4100000000000001        7.6100000000000003        2.4654928450470750E-003   1.5832223786317609E-004
   1.2566370614359172        2.4100000000000001        8.0099999999999998        2.3871663619140105E-003   1.4585136133541391E-004
   1.2566370614359172        2.4100000000000001        8.4100000000000001        1.3510789148976788E-003   1.6496882331496615E-004
   1.2566370614359172        2.4100000000000001        8.8100000000000005        1.3898794376057246E-003   1.6360679135036244E-004
   1.2566370614359172        2.4100000000000001        9.2100000000000009        9.8986540063298548E-004   1.6312301811305355E-004
   1.2566370614359172        2.4100000000000001        9.6100000000000012        1.0433690756870657E-003   1.6971075228609374E-004
   1.2566370614359172        2.4100000000000001        10.010000000000000        6.2388866811140199E-004   1.7052314038990622E-004
   1.2566370614359172        2.8100000000000001        1.0000000000000000E-002  0.16898457992895019        2.9331069664454074E-004
   1.2566370614359172        2.8100000000000001       0.41000000000000003       0.16444180062083977        3.0327946297743346E-004
   1.2566370614359172        2.8100000000000001       0.81000000000000005       0.15137536491259754        2.7111568119964069E-004
   1.2566370614359172        2.8100000000000001        1.2100000000000002       0.13223158318798273        2.6057932895646844E-004
   1.2566370614359172        2.8100000000000001        1.6100000000000001       0.11232536534496364        2.1793592219083362E-004
   1.2566370614359172        2.8100000000000001        2.0099999999999998        9.2767532309511694E-002   1.7845701747141757E-004
   1.2566370614359172        2.8100000000000001        2.4100000000000001        7.4884790092615047E-002   1.4925249788168296E-004
   1.2566370614359172        2.8100000000000001        2.8100000000000001        5.9765750242200218E-002   1.4399263245943081E-004
   1.2566370614359172        2.8100000000000001        3.2100000000000000        4.7089663052381658E-002   1.4392600344032607E-004
   1.2566370614359172        2.8100000000000001        3.6099999999999999        3.6926451832646708E-002   1.4276760579077827E-004
   1.2566370614359172        2.8100000000000001        4.0099999999999998        2.8878385914090077E-002   1.5362087904990975E-004
   1.2566370614359172        2.8100000000000001        4.4100000000000001        2.2530904328142212E-002   1.6021934989164912E-004
   1.2566370614359172        2.8100000000000001        4.8100000000000005        1.7239462938871620E-002   1.4929172581743062E-004
   1.2566370614359172        2.8100000000000001        5.2100000000000000        1.3352560364910136E-002   1.7765362704459957E-004
   1.2566370614359172        2.8100000000000001        5.6100000000000003        1.0601800820180238E-002   1.6105823413685121E-004
   1.2566370614359172        2.8100000000000001        6.0099999999999998        8.3267961223105515E-003   1.6227970304519732E-004
   1.2566370614359172        2.8100000000000001        6.4100000000000001        6.5805360546961518E-003   1.8589420311833100E-004
   1.2566370614359172        2.8100000000000001        6.8100000000000005        5.2597582533988156E-003   1.6826163659926823E-004
   1.2566370614359172        2.8100000000000001        7.2100000000000000        4.1688434727330465E-003   1.6114943666450428E-004
   1.2566370614359172        2.8100000000000001        7.6100000000000003        3.2013366959381998E-003   1.6658166516480568E-004
   1.2566370614359172        2.8100000000000001        8.0099999999999998        2.4431680913273531E-003   1.6920624467394341E-004
   1.2566370614359172        2.8100000000000001        8.4100000000000001        2.2395217054651823E-003   1.7516561825707311E-004
   1.2566370614359172        2.8100000000000001        8.8100000000000005        1.7984124242201192E-003   1.6449317847013628E-004
   1.2566370614359172        2.8100000000000001        9.2100000000000009        1.0584584105043655E-003   1.7249911197644507E-004
   1.2566370614359172        2.8100000000000001        9.6100000000000012        1.1353375109023254E-003   1.6215172437823526E-004
   1.2566370614359172        2.8100000000000001        10.010000000000000        7.1505106711497078E-004   1.7920781964509495E-004
   1.2566370614359172        3.2100000000000000        1.0000000000000000E-002  0.18616581888462383        3.0928453212082597E-004
   1.2566370614359172        3.2100000000000000       0.41000000000000003       0.18082684990130260        2.9830575616955418E-004
   1.2566370614359172        3.2100000000000000       0.81000000000000005       0.16676174502532568        2.8979361383764260E-004
   1.2566370614359172        3.2100000000000000        1.2100000000000002       0.14801830367864408        2.8403233998516565E-004
   1.2566370614359172        3.2100000000000000        1.6100000000000001       0.12639880155061597        2.3163609100069723E-004
   1.2566370614359172        3.2100000000000000        2.0099999999999998       0.10519030445734703        2.0613498831328382E-004
   1.2566370614359172        3.2100000000000000        2.4100000000000001        8.5568355588181974E-002   1.6599550326625785E-004
   1.2566370614359172        3.2100000000000000        2.8100000000000001        6.8804477598507038E-002   1.4322319181610593E-004
   1.2566370614359172        3.2100000000000000        3.2100000000000000        5.4673517675894262E-002   1.6917533396983907E-004
   1.2566370614359172        3.2100000000000000        3.6099999999999999        4.3123125531565339E-002   1.5900185565327800E-004
   1.2566370614359172        3.2100000000000000        4.0099999999999998        3.3892010726175509E-002   1.4981023821739707E-004
   1.2566370614359172        3.2100000000000000        4.4100000000000001        2.6719519377970367E-002   1.6365609379540336E-004
   1.2566370614359172        3.2100000000000000        4.8100000000000005        2.0744803899218903E-002   1.5887107947678522E-004
   1.2566370614359172        3.2100000000000000        5.2100000000000000        1.6356508649628041E-002   1.6572908998941160E-004
   1.2566370614359172        3.2100000000000000        5.6100000000000003        1.2957884816065260E-002   1.5876231476984673E-004
   1.2566370614359172        3.2100000000000000        6.0099999999999998        1.0032383848120097E-002   1.7072875783777667E-004
   1.2566370614359172        3.2100000000000000        6.4100000000000001        7.8631018083139270E-003   1.7780961691660397E-004
   1.2566370614359172        3.2100000000000000        6.8100000000000005        6.4169615475412663E-003   1.5675784539986962E-004
   1.2566370614359172        3.2100000000000000        7.2100000000000000        4.9556976966550498E-003   1.7953287597054072E-004
   1.2566370614359172        3.2100000000000000        7.6100000000000003        4.1145861295788832E-003   1.7117498366124955E-004
   1.2566370614359172        3.2100000000000000        8.0099999999999998        3.2921558007275140E-003   1.6805921154853403E-004
   1.2566370614359172        3.2100000000000000        8.4100000000000001        2.5085525474110842E-003   1.8403565556678178E-004
   1.2566370614359172        3.2100000000000000        8.8100000000000005        2.0716898109119104E-003   1.7389917896042627E-004
   1.2566370614359172        3.2100000000000000        9.2100000000000009        1.8591336566743469E-003   1.8274067176822482E-004
   1.2566370614359172        3.2100000000000000        9.6100000000000012        1.5692073776327736E-003   1.7975466652373176E-004
   1.2566370614359172        3.2100000000000000        10.010000000000000        1.3510787985601539E-003   1.7823515924009084E-004
   1.2566370614359172        3.6099999999999999        1.0000000000000000E-002  0.19818277052063499        3.3248960891368623E-004
   1.2566370614359172        3.6099999999999999       0.41000000000000003       0.19344064746888739        3.6144927842693544E-004
   1.2566370614359172        3.6099999999999999       0.81000000000000005       0.17886593864750505        3.5762980569423083E-004
   1.2566370614359172        3.6099999999999999        1.2100000000000002       0.16001537417504849        3.0012151722385645E-004
   1.2566370614359172        3.6099999999999999        1.6100000000000001       0.13799023199615607        2.5325924261129470E-004
   1.2566370614359172        3.6099999999999999        2.0099999999999998       0.11564124766207215        2.2732878098678184E-004
   1.2566370614359172        3.6099999999999999        2.4100000000000001        9.5252311569129333E-002   1.8488175319562338E-004
   1.2566370614359172        3.6099999999999999        2.8100000000000001        7.7213495477890179E-002   1.5097306628186942E-004
   1.2566370614359172        3.6099999999999999        3.2100000000000000        6.1694698532719160E-002   1.5320230174457224E-004
   1.2566370614359172        3.6099999999999999        3.6099999999999999        4.9224077853812449E-002   1.5412161573681002E-004
   1.2566370614359172        3.6099999999999999        4.0099999999999998        3.8762643291964757E-002   1.6096839833046605E-004
   1.2566370614359172        3.6099999999999999        4.4100000000000001        3.0630609241919095E-002   1.7465766913187542E-004
   1.2566370614359172        3.6099999999999999        4.8100000000000005        2.4165542293921191E-002   2.0023120870447044E-004
   1.2566370614359172        3.6099999999999999        5.2100000000000000        1.8907983440603893E-002   1.7306962976843698E-004
   1.2566370614359172        3.6099999999999999        5.6100000000000003        1.4920934371881675E-002   1.7126522378541160E-004
   1.2566370614359172        3.6099999999999999        6.0099999999999998        1.2358301816179931E-002   1.7445363512724586E-004
   1.2566370614359172        3.6099999999999999        6.4100000000000001        9.4293964603778414E-003   1.6714722359984164E-004
   1.2566370614359172        3.6099999999999999        6.8100000000000005        7.7879081746797963E-003   1.8564695462643024E-004
   1.2566370614359172        3.6099999999999999        7.2100000000000000        6.0536227989855668E-003   1.6253570766713805E-004
   1.2566370614359172        3.6099999999999999        7.6100000000000003        5.1224644960654831E-003   2.0099777842855519E-004
   1.2566370614359172        3.6099999999999999        8.0099999999999998        4.4767025275433284E-003   1.7830328905175632E-004
   1.2566370614359172        3.6099999999999999        8.4100000000000001        3.2168378502227635E-003   1.7148387064868718E-004
   1.2566370614359172        3.6099999999999999        8.8100000000000005        2.6384250814046484E-003   1.8219608857763226E-004
   1.2566370614359172        3.6099999999999999        9.2100000000000009        1.8554441369398719E-003   1.7714201969055841E-004
   1.2566370614359172        3.6099999999999999        9.6100000000000012        2.2667931312561826E-003   1.8053289446627068E-004
   1.2566370614359172        3.6099999999999999        10.010000000000000        1.7291705673580348E-003   1.8226478562744059E-004
   1.2566370614359172        4.0099999999999998        1.0000000000000000E-002  0.20772395628496204        3.3811334556396592E-004
   1.2566370614359172        4.0099999999999998       0.41000000000000003       0.20154569387553892        3.8673383338639434E-004
   1.2566370614359172        4.0099999999999998       0.81000000000000005       0.18797054092954418        3.2920921121441468E-004
   1.2566370614359172        4.0099999999999998        1.2100000000000002       0.16888622146268104        3.0896690666937996E-004
   1.2566370614359172        4.0099999999999998        1.6100000000000001       0.14672864759245241        2.6400506342706432E-004
   1.2566370614359172        4.0099999999999998        2.0099999999999998       0.12436621767242595        2.4688282648493135E-004
   1.2566370614359172        4.0099999999999998        2.4100000000000001       0.10322901857719659        2.0496526363864798E-004
   1.2566370614359172        4.0099999999999998        2.8100000000000001        8.4699616265952626E-002   1.6683432316311181E-004
   1.2566370614359172        4.0099999999999998        3.2100000000000000        6.8402863289406104E-002   1.6081109833047586E-004
   1.2566370614359172        4.0099999999999998        3.6099999999999999        5.4681039765263728E-002   1.6445289290836288E-004
   1.2566370614359172        4.0099999999999998        4.0099999999999998        4.3687048772569813E-002   1.7477593173166058E-004
   1.2566370614359172        4.0099999999999998        4.4100000000000001        3.4622511666880122E-002   1.8669271411543824E-004
   1.2566370614359172        4.0099999999999998        4.8100000000000005        2.7692086489168228E-002   1.5972274684274452E-004
   1.2566370614359172        4.0099999999999998        5.2100000000000000        2.1857996066471892E-002   1.5842825360262594E-004
   1.2566370614359172        4.0099999999999998        5.6100000000000003        1.7232615391779522E-002   1.9547900534552714E-004
   1.2566370614359172        4.0099999999999998        6.0099999999999998        1.3925945393028953E-002   1.6373944470261079E-004
   1.2566370614359172        4.0099999999999998        6.4100000000000001        1.1382496777581545E-002   1.8851491935551484E-004
   1.2566370614359172        4.0099999999999998        6.8100000000000005        9.2685890450663697E-003   1.9911666965053109E-004
   1.2566370614359172        4.0099999999999998        7.2100000000000000        7.2321774525203461E-003   1.8200756121217646E-004
   1.2566370614359172        4.0099999999999998        7.6100000000000003        6.2545360453302055E-003   1.8653920139656132E-004
   1.2566370614359172        4.0099999999999998        8.0099999999999998        4.5249627977245743E-003   1.9877002900039854E-004
   1.2566370614359172        4.0099999999999998        8.4100000000000001        3.8917698662958434E-003   1.8113492624811242E-004
   1.2566370614359172        4.0099999999999998        8.8100000000000005        3.2254968755946055E-003   1.8390410719814880E-004
   1.2566370614359172        4.0099999999999998        9.2100000000000009        2.8344364427096837E-003   1.7676380160439544E-004
   1.2566370614359172        4.0099999999999998        9.6100000000000012        1.9629046689187165E-003   2.0500291704843198E-004
   1.2566370614359172        4.0099999999999998        10.010000000000000        1.9763312510778265E-003   1.8300348328000626E-004
   1.2566370614359172        4.4100000000000001        1.0000000000000000E-002  0.21276332547936205        4.2290086069935649E-004
   1.2566370614359172        4.4100000000000001       0.41000000000000003       0.20795940116846365        4.0850806447540345E-004
   1.2566370614359172        4.4100000000000001       0.81000000000000005       0.19478590753076330        3.3631839238387680E-004
   1.2566370614359172        4.4100000000000001        1.2100000000000002       0.17519727683621736        3.1288772301878875E-004
   1.2566370614359172        4.4100000000000001        1.6100000000000001       0.15359550012050829        3.0690913502452548E-004
   1.2566370614359172        4.4100000000000001        2.0099999999999998       0.13086769710555293        2.4861422512740568E-004
   1.2566370614359172        4.4100000000000001        2.4100000000000001       0.10967321362911160        2.0868031545602265E-004
   1.2566370614359172        4.4100000000000001        2.8100000000000001        9.0274647084111759E-002   1.7890062087393184E-004
   1.2566370614359172        4.4100000000000001        3.2100000000000000        7.3757725675116931E-002   1.6621392580133578E-004
   1.2566370614359172        4.4100000000000001        3.6099999999999999        5.9376846975462319E-002   1.6794130854596613E-004
   1.2566370614359172        4.4100000000000001        4.0099999999999998        4.7872559533637303E-002   1.6288059379611789E-004
   1.2566370614359172        4.4100000000000001        4.4100000000000001        3.8572925043708739E-002   1.8485791128915204E-004
   1.2566370614359172        4.4100000000000001        4.8100000000000005        3.0680207264466325E-002   1.7300538334648222E-004
   1.2566370614359172        4.4100000000000001        5.2100000000000000        2.4812123145100465E-002   1.6890865484794389E-004
   1.2566370614359172        4.4100000000000001        5.6100000000000003        1.9705267872595439E-002   1.7164675699878686E-004
   1.2566370614359172        4.4100000000000001        6.0099999999999998        1.6005085332918938E-002   1.6982058324803729E-004
   1.2566370614359172        4.4100000000000001        6.4100000000000001        1.2940534381314496E-002   1.8833632161007171E-004
   1.2566370614359172        4.4100000000000001        6.8100000000000005        1.0048399116986373E-002   1.8812284179740512E-004
   1.2566370614359172        4.4100000000000001        7.2100000000000000        8.4576607821780225E-003   1.8618775932807309E-004
   1.2566370614359172        4.4100000000000001        7.6100000000000003        7.0514243160076919E-003   1.8772617090273105E-004
   1.2566370614359172        4.4100000000000001        8.0099999999999998        5.3085850350592196E-003   1.8410978076469734E-004
   1.2566370614359172        4.4100000000000001        8.4100000000000001        4.4109350876516554E-003   1.9565485949878377E-004
   1.2566370614359172        4.4100000000000001        8.8100000000000005        3.5562829421248126E-003   1.7936967172054382E-004
   1.2566370614359172        4.4100000000000001        9.2100000000000009        3.0321259162630113E-003   1.9791790578257271E-004
   1.2566370614359172        4.4100000000000001        9.6100000000000012        2.6537656198146373E-003   1.8117255801166447E-004
   1.2566370614359172        4.4100000000000001        10.010000000000000        2.3913384343973061E-003   1.8923075020582246E-004
   1.2566370614359172        4.8100000000000005        1.0000000000000000E-002  0.21438901881243766        3.9802972107013643E-004
   1.2566370614359172        4.8100000000000005       0.41000000000000003       0.20971353602539675        4.0429393688469668E-004
   1.2566370614359172        4.8100000000000005       0.81000000000000005       0.19659513254739941        3.5899106812805254E-004
   1.2566370614359172        4.8100000000000005        1.2100000000000002       0.17909069108113349        3.1420739235925104E-004
   1.2566370614359172        4.8100000000000005        1.6100000000000001       0.15804000572373578        2.8881911718243346E-004
   1.2566370614359172        4.8100000000000005        2.0099999999999998       0.13591685023931166        2.5906482181163907E-004
   1.2566370614359172        4.8100000000000005        2.4100000000000001       0.11484773748659312        2.2908728890857954E-004
   1.2566370614359172        4.8100000000000005        2.8100000000000001        9.5585478945570443E-002   1.8895560421167118E-004
   1.2566370614359172        4.8100000000000005        3.2100000000000000        7.8323236061745655E-002   1.7204193146301750E-004
   1.2566370614359172        4.8100000000000005        3.6099999999999999        6.4070729089495904E-002   1.8060908639722521E-004
   1.2566370614359172        4.8100000000000005        4.0099999999999998        5.1717232306997332E-002   1.6905726306955623E-004
   1.2566370614359172        4.8100000000000005        4.4100000000000001        4.2293737103544692E-002   1.7523145260850387E-004
   1.2566370614359172        4.8100000000000005        4.8100000000000005        3.3865462240154506E-002   1.6947867815273027E-004
   1.2566370614359172        4.8100000000000005        5.2100000000000000        2.6924328407861436E-002   1.7960365245221722E-004
   1.2566370614359172        4.8100000000000005        5.6100000000000003        2.1913349675919198E-002   1.8137352723271091E-004
   1.2566370614359172        4.8100000000000005        6.0099999999999998        1.7702003737882024E-002   1.6863712268777329E-004
   1.2566370614359172        4.8100000000000005        6.4100000000000001        1.4255264250832412E-002   1.7902470996613253E-004
   1.2566370614359172        4.8100000000000005        6.8100000000000005        1.1469380584605530E-002   1.8361310353187527E-004
   1.2566370614359172        4.8100000000000005        7.2100000000000000        9.5072469102118317E-003   1.7156627650424686E-004
   1.2566370614359172        4.8100000000000005        7.6100000000000003        7.8298632761146288E-003   1.9115369749446846E-004
   1.2566370614359172        4.8100000000000005        8.0099999999999998        6.5755756215214742E-003   1.8384730154716663E-004
   1.2566370614359172        4.8100000000000005        8.4100000000000001        5.3812287213472754E-003   1.9494274221541012E-004
   1.2566370614359172        4.8100000000000005        8.8100000000000005        4.6429182655009860E-003   1.8883022911328509E-004
   1.2566370614359172        4.8100000000000005        9.2100000000000009        3.7078233530393207E-003   1.9130476816856906E-004
   1.2566370614359172        4.8100000000000005        9.6100000000000012        3.0598267641546036E-003   2.0170486522155139E-004
   1.2566370614359172        4.8100000000000005        10.010000000000000        2.7467091256422448E-003   2.0614888870965509E-004
   1.2566370614359172        5.2100000000000000        1.0000000000000000E-002  0.21334327196003439        3.9241274441122220E-004
   1.2566370614359172        5.2100000000000000       0.41000000000000003       0.20912325678502250        4.1738623439999811E-004
   1.2566370614359172        5.2100000000000000       0.81000000000000005       0.19779759169071198        3.5386233512411220E-004
   1.2566370614359172        5.2100000000000000        1.2100000000000002       0.18051966771081254        3.5003779920280228E-004
   1.2566370614359172        5.2100000000000000        1.6100000000000001       0.16018163243298436        3.1205319414594933E-004
   1.2566370614359172        5.2100000000000000        2.0099999999999998       0.13887797659224979        2.6430247299893327E-004
   1.2566370614359172        5.2100000000000000        2.4100000000000001       0.11902185597499462        2.3095908864555204E-004
   1.2566370614359172        5.2100000000000000        2.8100000000000001        9.9219615062429323E-002   1.9173886692685973E-004
   1.2566370614359172        5.2100000000000000        3.2100000000000000        8.2378225509734254E-002   1.6050068783407008E-004
   1.2566370614359172        5.2100000000000000        3.6099999999999999        6.7842578070532164E-002   1.6956342903981815E-004
   1.2566370614359172        5.2100000000000000        4.0099999999999998        5.5120767329264526E-002   1.5697090602157163E-004
   1.2566370614359172        5.2100000000000000        4.4100000000000001        4.4978641251996299E-002   1.7767680268577680E-004
   1.2566370614359172        5.2100000000000000        4.8100000000000005        3.6444252638340502E-002   1.7969216048870819E-004
   1.2566370614359172        5.2100000000000000        5.2100000000000000        2.9656835090136072E-002   1.9078334524062003E-004
   1.2566370614359172        5.2100000000000000        5.6100000000000003        2.4310377198391103E-002   1.8482680619982212E-004
   1.2566370614359172        5.2100000000000000        6.0099999999999998        1.9589140773114914E-002   1.9277700069732399E-004
   1.2566370614359172        5.2100000000000000        6.4100000000000001        1.6138901166194874E-002   1.8211339262523126E-004
   1.2566370614359172        5.2100000000000000        6.8100000000000005        1.2716549678579662E-002   1.8166314920384496E-004
   1.2566370614359172        5.2100000000000000        7.2100000000000000        1.0383694716071932E-002   1.7824152185486801E-004
   1.2566370614359172        5.2100000000000000        7.6100000000000003        9.2643968039927693E-003   1.9265058825315657E-004
   1.2566370614359172        5.2100000000000000        8.0099999999999998        7.0358806664486606E-003   1.8749083559386318E-004
   1.2566370614359172        5.2100000000000000        8.4100000000000001        6.2698439236088697E-003   1.9596981169140836E-004
   1.2566370614359172        5.2100000000000000        8.8100000000000005        5.2213175599693891E-003   1.9983717502110299E-004
   1.2566370614359172        5.2100000000000000        9.2100000000000009        4.0455292684222054E-003   2.0604843725414057E-004
   1.2566370614359172        5.2100000000000000        9.6100000000000012        3.6679645964469354E-003   1.9045047412750017E-004
   1.2566370614359172        5.2100000000000000        10.010000000000000        2.7859495895557265E-003   1.8482055535153709E-004
   1.2566370614359172        5.6100000000000003        1.0000000000000000E-002  0.21006600468326037        4.1552193765868206E-004
   1.2566370614359172        5.6100000000000003       0.41000000000000003       0.20691343636512236        3.7113171388903808E-004
   1.2566370614359172        5.6100000000000003       0.81000000000000005       0.19560568505373549        3.6892260929753125E-004
   1.2566370614359172        5.6100000000000003        1.2100000000000002       0.18005251776663975        3.4436919442779669E-004
   1.2566370614359172        5.6100000000000003        1.6100000000000001       0.16102521046837961        2.9807050917428395E-004
   1.2566370614359172        5.6100000000000003        2.0099999999999998       0.14108330736203797        2.6399453174491338E-004
   1.2566370614359172        5.6100000000000003        2.4100000000000001       0.12099261508603232        2.3148514877913547E-004
   1.2566370614359172        5.6100000000000003        2.8100000000000001       0.10195852761913625        2.0287726723576999E-004
   1.2566370614359172        5.6100000000000003        3.2100000000000000        8.5292254999746034E-002   1.6628910419819352E-004
   1.2566370614359172        5.6100000000000003        3.6099999999999999        7.0943436525910078E-002   1.8447328058732293E-004
   1.2566370614359172        5.6100000000000003        4.0099999999999998        5.8237504700942452E-002   1.8073971512451629E-004
   1.2566370614359172        5.6100000000000003        4.4100000000000001        4.7724096982177409E-002   1.8157119091817634E-004
   1.2566370614359172        5.6100000000000003        4.8100000000000005        3.8708678046040196E-002   1.8071526327114739E-004
   1.2566370614359172        5.6100000000000003        5.2100000000000000        3.1789136443141908E-002   1.7677365965696910E-004
   1.2566370614359172        5.6100000000000003        5.6100000000000003        2.6119468904225469E-002   1.9127135431415765E-004
   1.2566370614359172        5.6100000000000003        6.0099999999999998        2.1250669511496668E-002   1.8286110047479405E-004
   1.2566370614359172        5.6100000000000003        6.4100000000000001        1.7233591004126848E-002   1.8866903825746865E-004
   1.2566370614359172        5.6100000000000003        6.8100000000000005        1.4340626805983326E-002   1.9760687167790587E-004
   1.2566370614359172        5.6100000000000003        7.2100000000000000        1.1596597966092506E-002   1.8563992517801710E-004
   1.2566370614359172        5.6100000000000003        7.6100000000000003        9.7943399676397765E-003   1.9390535340729981E-004
   1.2566370614359172        5.6100000000000003        8.0099999999999998        7.7127289930161731E-003   1.9226280976720656E-004
   1.2566370614359172        5.6100000000000003        8.4100000000000001        6.7118901566409310E-003   1.9489797182513984E-004
   1.2566370614359172        5.6100000000000003        8.8100000000000005        5.3474718331785092E-003   2.2448782125556702E-004
   1.2566370614359172        5.6100000000000003        9.2100000000000009        5.0442572372885125E-003   1.9520556403968486E-004
   1.2566370614359172        5.6100000000000003        9.6100000000000012        3.9285114962455446E-003   2.0205628756728955E-004
   1.2566370614359172        5.6100000000000003        10.010000000000000        3.6064312203085234E-003   2.0866357292370226E-004
   1.2566370614359172        6.0099999999999998        1.0000000000000000E-002  0.20537370419450651        4.0446200765446362E-004
   1.2566370614359172        6.0099999999999998       0.41000000000000003       0.20174694630820716        3.9241467966587984E-004
   1.2566370614359172        6.0099999999999998       0.81000000000000005       0.19246192883857943        3.5879444654108412E-004
   1.2566370614359172        6.0099999999999998        1.2100000000000002       0.17832890013565539        3.5171402421419254E-004
   1.2566370614359172        6.0099999999999998        1.6100000000000001       0.16055996869959008        3.1031993795937167E-004
   1.2566370614359172        6.0099999999999998        2.0099999999999998       0.14093325976825383        2.7624259435013606E-004
   1.2566370614359172        6.0099999999999998        2.4100000000000001       0.12238405361823868        2.3717367260366588E-004
   1.2566370614359172        6.0099999999999998        2.8100000000000001       0.10410690915694988        2.0579815142269815E-004
   1.2566370614359172        6.0099999999999998        3.2100000000000000        8.7604251928644600E-002   1.7502324221768740E-004
   1.2566370614359172        6.0099999999999998        3.6099999999999999        7.3054320190872393E-002   1.6809577855402528E-004
   1.2566370614359172        6.0099999999999998        4.0099999999999998        6.0508903039964111E-002   1.7709656882097813E-004
   1.2566370614359172        6.0099999999999998        4.4100000000000001        5.0276320841869331E-002   1.9902336321706926E-004
   1.2566370614359172        6.0099999999999998        4.8100000000000005        4.1271843562677477E-002   1.7538794058869804E-004
   1.2566370614359172        6.0099999999999998        5.2100000000000000        3.3792460128492775E-002   1.8694618759651889E-004
   1.2566370614359172        6.0099999999999998        5.6100000000000003        2.7823185351965533E-002   1.8674281599319833E-004
   1.2566370614359172        6.0099999999999998        6.0099999999999998        2.2779840889851861E-002   1.8786260319359404E-004
   1.2566370614359172        6.0099999999999998        6.4100000000000001        1.8648139877650970E-002   1.8365664032918297E-004
   1.2566370614359172        6.0099999999999998        6.8100000000000005        1.5293185724297567E-002   1.9403117071415633E-004
   1.2566370614359172        6.0099999999999998        7.2100000000000000        1.2628787967997027E-002   1.8643429769305065E-004
   1.2566370614359172        6.0099999999999998        7.6100000000000003        1.0773130721989346E-002   1.8571615860462994E-004
   1.2566370614359172        6.0099999999999998        8.0099999999999998        8.9955906848845496E-003   1.8868079213395567E-004
   1.2566370614359172        6.0099999999999998        8.4100000000000001        7.0638110546366144E-003   2.1090912257885417E-004
   1.2566370614359172        6.0099999999999998        8.8100000000000005        6.0190590405626299E-003   1.9938678907233871E-004
   1.2566370614359172        6.0099999999999998        9.2100000000000009        4.9946902698534924E-003   2.1635847279726601E-004
   1.2566370614359172        6.0099999999999998        9.6100000000000012        4.4041620129654790E-003   1.9639745746120757E-004
   1.2566370614359172        6.0099999999999998        10.010000000000000        3.5007734706361364E-003   2.0178239671363662E-004
   1.2566370614359172        6.4100000000000001        1.0000000000000000E-002  0.20036429220764906        3.9230103706254911E-004
   1.2566370614359172        6.4100000000000001       0.41000000000000003       0.19698484967946503        3.8829787301076851E-004
   1.2566370614359172        6.4100000000000001       0.81000000000000005       0.18718076635772421        3.6573572308228080E-004
   1.2566370614359172        6.4100000000000001        1.2100000000000002       0.17409114697347805        3.1443977511559976E-004
   1.2566370614359172        6.4100000000000001        1.6100000000000001       0.15852699310379098        2.8670325608278781E-004
   1.2566370614359172        6.4100000000000001        2.0099999999999998       0.14029913170001890        2.6587766265116471E-004
   1.2566370614359172        6.4100000000000001        2.4100000000000001       0.12237598369457704        2.4285013028081605E-004
   1.2566370614359172        6.4100000000000001        2.8100000000000001       0.10483846041419281        2.0714648619576671E-004
   1.2566370614359172        6.4100000000000001        3.2100000000000000        8.9520259863946211E-002   1.7675437046910043E-004
   1.2566370614359172        6.4100000000000001        3.6099999999999999        7.5068862973966741E-002   1.9965300468849351E-004
   1.2566370614359172        6.4100000000000001        4.0099999999999998        6.2636467745140131E-002   1.9037712682400798E-004
   1.2566370614359172        6.4100000000000001        4.4100000000000001        5.1833453049515574E-002   1.8541865189073022E-004
   1.2566370614359172        6.4100000000000001        4.8100000000000005        4.3372041527109197E-002   1.8785382439154269E-004
   1.2566370614359172        6.4100000000000001        5.2100000000000000        3.5513722440810358E-002   1.7573313086318031E-004
   1.2566370614359172        6.4100000000000001        5.6100000000000003        2.9481937027880985E-002   1.8520413010643871E-004
   1.2566370614359172        6.4100000000000001        6.0099999999999998        2.4096134742906013E-002   1.8562336528026033E-004
   1.2566370614359172        6.4100000000000001        6.4100000000000001        2.0200989136084965E-002   1.9447166601785617E-004
   1.2566370614359172        6.4100000000000001        6.8100000000000005        1.6780811585129445E-002   2.0933066122868290E-004
   1.2566370614359172        6.4100000000000001        7.2100000000000000        1.3947369527295909E-002   1.9180771194688486E-004
   1.2566370614359172        6.4100000000000001        7.6100000000000003        1.1584326063173514E-002   1.9105755857442135E-004
   1.2566370614359172        6.4100000000000001        8.0099999999999998        9.7651404647888431E-003   1.9944794123945663E-004
   1.2566370614359172        6.4100000000000001        8.4100000000000001        8.0774489753980550E-003   2.0509436645836686E-004
   1.2566370614359172        6.4100000000000001        8.8100000000000005        6.7310996608819507E-003   2.1919484268062884E-004
   1.2566370614359172        6.4100000000000001        9.2100000000000009        5.8404426045691130E-003   2.1681189849506036E-004
   1.2566370614359172        6.4100000000000001        9.6100000000000012        5.2422315286064034E-003   2.0797228787120632E-004
   1.2566370614359172        6.4100000000000001        10.010000000000000        3.9983910482816630E-003   2.1834354217102072E-004
   1.2566370614359172        6.8100000000000005        1.0000000000000000E-002  0.19288170108184227        3.6214004270538160E-004
   1.2566370614359172        6.8100000000000005       0.41000000000000003       0.19057054645878008        3.5993635934211216E-004
   1.2566370614359172        6.8100000000000005       0.81000000000000005       0.18131661573414815        3.3979289938117506E-004
   1.2566370614359172        6.8100000000000005        1.2100000000000002       0.16972918484653418        3.2707505232952301E-004
   1.2566370614359172        6.8100000000000005        1.6100000000000001       0.15422026911115744        2.9411839404911962E-004
   1.2566370614359172        6.8100000000000005        2.0099999999999998       0.13846064448344841        2.7576206509703950E-004
   1.2566370614359172        6.8100000000000005        2.4100000000000001       0.12129751541355729        2.3328182880169893E-004
   1.2566370614359172        6.8100000000000005        2.8100000000000001       0.10526039323696859        2.1009777462397495E-004
   1.2566370614359172        6.8100000000000005        3.2100000000000000        8.9774617227489306E-002   1.8146469946607246E-004
   1.2566370614359172        6.8100000000000005        3.6099999999999999        7.6477135228379928E-002   1.7915689563620339E-004
   1.2566370614359172        6.8100000000000005        4.0099999999999998        6.4218304250711664E-002   1.8361792845164579E-004
   1.2566370614359172        6.8100000000000005        4.4100000000000001        5.3748709952631334E-002   1.7976591391649852E-004
   1.2566370614359172        6.8100000000000005        4.8100000000000005        4.4738699031519995E-002   1.8522388756696850E-004
   1.2566370614359172        6.8100000000000005        5.2100000000000000        3.7317768777167262E-002   2.0092389133377002E-004
   1.2566370614359172        6.8100000000000005        5.6100000000000003        3.0778602479865254E-002   2.0486393093454067E-004
   1.2566370614359172        6.8100000000000005        6.0099999999999998        2.5659251964560138E-002   1.8642759689451561E-004
   1.2566370614359172        6.8100000000000005        6.4100000000000001        2.1318863436586056E-002   1.9909843441792826E-004
   1.2566370614359172        6.8100000000000005        6.8100000000000005        1.8019237954184811E-002   2.0451153334376715E-004
   1.2566370614359172        6.8100000000000005        7.2100000000000000        1.4588594404297123E-002   2.0096668066027607E-004
   1.2566370614359172        6.8100000000000005        7.6100000000000003        1.2187946359831019E-002   1.9479328968361026E-004
   1.2566370614359172        6.8100000000000005        8.0099999999999998        1.0723302051620346E-002   2.0539194636683377E-004
   1.2566370614359172        6.8100000000000005        8.4100000000000001        9.0316610038072738E-003   2.0948541824471087E-004
   1.2566370614359172        6.8100000000000005        8.8100000000000005        7.5892465974190656E-003   2.1271455846854650E-004
   1.2566370614359172        6.8100000000000005        9.2100000000000009        6.1713634571292121E-003   2.1301226265419849E-004
   1.2566370614359172        6.8100000000000005        9.6100000000000012        5.3448764974769677E-003   2.0219190253316073E-004
   1.2566370614359172        6.8100000000000005        10.010000000000000        4.8361240975422805E-003   2.0027717405647348E-004
   1.2566370614359172        7.2100000000000000        1.0000000000000000E-002  0.18562385420458102        3.3996448770514135E-004
   1.2566370614359172        7.2100000000000000       0.41000000000000003       0.18300136018835902        3.5363629013563259E-004
   1.2566370614359172        7.2100000000000000       0.81000000000000005       0.17619911573754946        3.3271352273093140E-004
   1.2566370614359172        7.2100000000000000        1.2100000000000002       0.16442448247992447        3.2068009170942911E-004
   1.2566370614359172        7.2100000000000000        1.6100000000000001       0.15133095727061954        2.8862651694863114E-004
   1.2566370614359172        7.2100000000000000        2.0099999999999998       0.13550758036423269        2.5625261348740291E-004
   1.2566370614359172        7.2100000000000000        2.4100000000000001       0.12009999262191866        2.3259990534266287E-004
   1.2566370614359172        7.2100000000000000        2.8100000000000001       0.10472188290815317        2.0186644720607313E-004
   1.2566370614359172        7.2100000000000000        3.2100000000000000        9.0591709017286040E-002   2.0345750995606543E-004
   1.2566370614359172        7.2100000000000000        3.6099999999999999        7.7046818102308609E-002   1.8480601766567516E-004
   1.2566370614359172        7.2100000000000000        4.0099999999999998        6.5378927686998711E-002   1.8748382381561667E-004
   1.2566370614359172        7.2100000000000000        4.4100000000000001        5.4725976482905718E-002   1.7816320030518876E-004
   1.2566370614359172        7.2100000000000000        4.8100000000000005        4.6113945511366383E-002   2.0516657584595540E-004
   1.2566370614359172        7.2100000000000000        5.2100000000000000        3.8683793320276272E-002   1.9212932749468575E-004
   1.2566370614359172        7.2100000000000000        5.6100000000000003        3.2353127005874983E-002   2.0195509950409477E-004
   1.2566370614359172        7.2100000000000000        6.0099999999999998        2.6914412772129852E-002   2.0345644989049538E-004
   1.2566370614359172        7.2100000000000000        6.4100000000000001        2.2196227158890434E-002   2.0104636059508068E-004
   1.2566370614359172        7.2100000000000000        6.8100000000000005        1.8557584107312886E-002   1.9543325434909599E-004
   1.2566370614359172        7.2100000000000000        7.2100000000000000        1.5928133384990266E-002   1.9206408852265802E-004
   1.2566370614359172        7.2100000000000000        7.6100000000000003        1.3219935888643798E-002   2.0591004533900589E-004
   1.2566370614359172        7.2100000000000000        8.0099999999999998        1.1224292998474637E-002   1.9427000697586668E-004
   1.2566370614359172        7.2100000000000000        8.4100000000000001        9.7360621387861650E-003   2.1355599213213400E-004
   1.2566370614359172        7.2100000000000000        8.8100000000000005        8.0909891051302116E-003   2.2160351737837830E-004
   1.2566370614359172        7.2100000000000000        9.2100000000000009        6.9253092621357291E-003   2.0338258396222561E-004
   1.2566370614359172        7.2100000000000000        9.6100000000000012        5.7080423452254541E-003   2.0347466662056282E-004
   1.2566370614359172        7.2100000000000000        10.010000000000000        5.1994361291724566E-003   2.0636143144768120E-004
   1.2566370614359172        7.6100000000000003        1.0000000000000000E-002  0.17756037939491739        3.2474646049160676E-004
   1.2566370614359172        7.6100000000000003       0.41000000000000003       0.17574438657160302        3.4566306635579956E-004
   1.2566370614359172        7.6100000000000003       0.81000000000000005       0.16873250925961533        3.3169122394651032E-004
   1.2566370614359172        7.6100000000000003        1.2100000000000002       0.15908430823336206        3.0410999946858596E-004
   1.2566370614359172        7.6100000000000003        1.6100000000000001       0.14648285559953431        2.7702024161382817E-004
   1.2566370614359172        7.6100000000000003        2.0099999999999998       0.13250678835338947        2.6010140351994938E-004
   1.2566370614359172        7.6100000000000003        2.4100000000000001       0.11820794156564325        2.3427699348787956E-004
   1.2566370614359172        7.6100000000000003        2.8100000000000001       0.10358224763848636        2.0486396175426009E-004
   1.2566370614359172        7.6100000000000003        3.2100000000000000        9.0358427038331177E-002   1.9374870700920887E-004
   1.2566370614359172        7.6100000000000003        3.6099999999999999        7.7549136724282736E-002   1.8720937218624396E-004
   1.2566370614359172        7.6100000000000003        4.0099999999999998        6.5550308581937597E-002   1.7027024727970321E-004
   1.2566370614359172        7.6100000000000003        4.4100000000000001        5.6017529129626369E-002   1.9470177041157227E-004
   1.2566370614359172        7.6100000000000003        4.8100000000000005        4.7175706464616746E-002   1.9091527760185209E-004
   1.2566370614359172        7.6100000000000003        5.2100000000000000        3.9831219581835393E-002   1.9119287030298660E-004
   1.2566370614359172        7.6100000000000003        5.6100000000000003        3.3415542321238813E-002   1.9402572432022390E-004
   1.2566370614359172        7.6100000000000003        6.0099999999999998        2.8084178646370282E-002   1.8874364354022483E-004
   1.2566370614359172        7.6100000000000003        6.4100000000000001        2.3553561478149559E-002   2.1303341964111388E-004
   1.2566370614359172        7.6100000000000003        6.8100000000000005        1.9670785294416165E-002   1.9955532799758609E-004
   1.2566370614359172        7.6100000000000003        7.2100000000000000        1.6560384633696058E-002   2.3477973121712635E-004
   1.2566370614359172        7.6100000000000003        7.6100000000000003        1.4042893698182610E-002   1.8957630200994120E-004
   1.2566370614359172        7.6100000000000003        8.0099999999999998        1.1879527405309689E-002   2.3450630823828886E-004
   1.2566370614359172        7.6100000000000003        8.4100000000000001        1.0060952593229977E-002   2.0947119008370830E-004
   1.2566370614359172        7.6100000000000003        8.8100000000000005        7.8823002634840125E-003   2.2261529505801080E-004
   1.2566370614359172        7.6100000000000003        9.2100000000000009        7.1297925304031357E-003   2.1481946158254930E-004
   1.2566370614359172        7.6100000000000003        9.6100000000000012        6.3773573846467330E-003   2.0290387475298152E-004
   1.2566370614359172        7.6100000000000003        10.010000000000000        5.2446256268257520E-003   2.2584984574236901E-004
   1.2566370614359172        8.0099999999999998        1.0000000000000000E-002  0.16986361822459201        3.1643385837295081E-004
   1.2566370614359172        8.0099999999999998       0.41000000000000003       0.16781422335495991        3.1670158445871983E-004
   1.2566370614359172        8.0099999999999998       0.81000000000000005       0.16171902960630549        3.1817015018530738E-004
   1.2566370614359172        8.0099999999999998        1.2100000000000002       0.15300436916110879        2.9413711347865489E-004
   1.2566370614359172        8.0099999999999998        1.6100000000000001       0.14202165208846690        2.7210875585950527E-004
   1.2566370614359172        8.0099999999999998        2.0099999999999998       0.12895829729011216        2.4941210759977763E-004
   1.2566370614359172        8.0099999999999998        2.4100000000000001       0.11542870518197040        2.2795523916270685E-004
   1.2566370614359172        8.0099999999999998        2.8100000000000001       0.10232937174589890        2.0358036943880024E-004
   1.2566370614359172        8.0099999999999998        3.2100000000000000        8.9476332488533178E-002   1.8115258486546445E-004
   1.2566370614359172        8.0099999999999998        3.6099999999999999        7.7206961921781739E-002   2.0595050406555247E-004
   1.2566370614359172        8.0099999999999998        4.0099999999999998        6.6156741987316914E-002   1.8723454993724368E-004
   1.2566370614359172        8.0099999999999998        4.4100000000000001        5.6956750847742606E-002   1.7925501528065683E-004
   1.2566370614359172        8.0099999999999998        4.8100000000000005        4.8098832100107652E-002   1.9839170221248843E-004
   1.2566370614359172        8.0099999999999998        5.2100000000000000        4.0568316122316393E-002   1.9636976117843824E-004
   1.2566370614359172        8.0099999999999998        5.6100000000000003        3.4609445546864515E-002   1.9582628356348066E-004
   1.2566370614359172        8.0099999999999998        6.0099999999999998        2.8954640604537396E-002   1.9305218782937863E-004
   1.2566370614359172        8.0099999999999998        6.4100000000000001        2.4607728132325625E-002   1.9246747892434141E-004
   1.2566370614359172        8.0099999999999998        6.8100000000000005        2.0616697357347294E-002   1.9405890229465324E-004
   1.2566370614359172        8.0099999999999998        7.2100000000000000        1.7360971634221650E-002   2.0176015231593576E-004
   1.2566370614359172        8.0099999999999998        7.6100000000000003        1.4631135530398983E-002   2.0955635425458114E-004
   1.2566370614359172        8.0099999999999998        8.0099999999999998        1.2478485407653603E-002   2.0951376638250280E-004
   1.2566370614359172        8.0099999999999998        8.4100000000000001        1.0475615800709675E-002   2.1404359191906823E-004
   1.2566370614359172        8.0099999999999998        8.8100000000000005        9.1819735652526706E-003   2.1692841428870902E-004
   1.2566370614359172        8.0099999999999998        9.2100000000000009        7.4841226092116691E-003   2.0740146431496103E-004
   1.2566370614359172        8.0099999999999998        9.6100000000000012        6.8307497495010087E-003   2.2479728172837009E-004
   1.2566370614359172        8.0099999999999998        10.010000000000000        5.8832397078119455E-003   2.1510085641062704E-004
   1.2566370614359172        8.4100000000000001        1.0000000000000000E-002  0.16163880909748621        3.1818441649093723E-004
   1.2566370614359172        8.4100000000000001       0.41000000000000003       0.15973827650280492        3.1474724307210231E-004
   1.2566370614359172        8.4100000000000001       0.81000000000000005       0.15421824881328827        3.0412816392050079E-004
   1.2566370614359172        8.4100000000000001        1.2100000000000002       0.14663444512198204        2.7570481105860883E-004
   1.2566370614359172        8.4100000000000001        1.6100000000000001       0.13630336876740537        2.6987992545383249E-004
   1.2566370614359172        8.4100000000000001        2.0099999999999998       0.12451211398183308        2.4855391601928261E-004
   1.2566370614359172        8.4100000000000001        2.4100000000000001       0.11243342036410310        2.1563178219014169E-004
   1.2566370614359172        8.4100000000000001        2.8100000000000001       0.10009886005015373        1.9879086815955809E-004
   1.2566370614359172        8.4100000000000001        3.2100000000000000        8.8008250825384229E-002   1.9375291896295941E-004
   1.2566370614359172        8.4100000000000001        3.6099999999999999        7.6529293934410741E-002   2.0122084582692204E-004
   1.2566370614359172        8.4100000000000001        4.0099999999999998        6.6085323916582228E-002   1.9248655654884047E-004
   1.2566370614359172        8.4100000000000001        4.4100000000000001        5.6845028591175621E-002   1.9375708755874592E-004
   1.2566370614359172        8.4100000000000001        4.8100000000000005        4.8590499399283928E-002   1.9222592393400742E-004
   1.2566370614359172        8.4100000000000001        5.2100000000000000        4.1336876606424815E-002   2.0725751583409560E-004
   1.2566370614359172        8.4100000000000001        5.6100000000000003        3.5288021164459164E-002   1.9323337152511312E-004
   1.2566370614359172        8.4100000000000001        6.0099999999999998        2.9925136348441017E-002   2.0367464275782539E-004
   1.2566370614359172        8.4100000000000001        6.4100000000000001        2.5429566287934219E-002   2.0015870810823663E-004
   1.2566370614359172        8.4100000000000001        6.8100000000000005        2.1312993551650769E-002   2.0576771136367251E-004
   1.2566370614359172        8.4100000000000001        7.2100000000000000        1.8252283878578277E-002   2.0872966034277311E-004
   1.2566370614359172        8.4100000000000001        7.6100000000000003        1.5735349018533434E-002   2.0231242880059750E-004
   1.2566370614359172        8.4100000000000001        8.0099999999999998        1.3270405516735553E-002   2.1772056815753127E-004
   1.2566370614359172        8.4100000000000001        8.4100000000000001        1.1267007502501933E-002   2.0205194117440032E-004
   1.2566370614359172        8.4100000000000001        8.8100000000000005        9.6904350349707197E-003   2.2314478294435561E-004
   1.2566370614359172        8.4100000000000001        9.2100000000000009        8.5552580868623346E-003   2.0188880060411014E-004
   1.2566370614359172        8.4100000000000001        9.6100000000000012        7.2339680605062991E-003   2.1200860843462884E-004
   1.2566370614359172        8.4100000000000001        10.010000000000000        5.8810354201684475E-003   2.2963128184131127E-004
   1.2566370614359172        8.8100000000000005        1.0000000000000000E-002  0.15320991822979049        2.9592842837428466E-004
   1.2566370614359172        8.8100000000000005       0.41000000000000003       0.15218540059491634        3.0260339891798608E-004
   1.2566370614359172        8.8100000000000005       0.81000000000000005       0.14740181928008680        2.8068105840819930E-004
   1.2566370614359172        8.8100000000000005        1.2100000000000002       0.14026739742984709        2.7986565323660979E-004
   1.2566370614359172        8.8100000000000005        1.6100000000000001       0.13107323761942802        2.5287404164239883E-004
   1.2566370614359172        8.8100000000000005        2.0099999999999998       0.12087449728978741        2.3998301344363708E-004
   1.2566370614359172        8.8100000000000005        2.4100000000000001       0.10932334024705313        2.1416526277504079E-004
   1.2566370614359172        8.8100000000000005        2.8100000000000001        9.7962484292799426E-002   1.9081689726967922E-004
   1.2566370614359172        8.8100000000000005        3.2100000000000000        8.6725215479961051E-002   1.8784423414512614E-004
   1.2566370614359172        8.8100000000000005        3.6099999999999999        7.6101898901272794E-002   2.0273404683181771E-004
   1.2566370614359172        8.8100000000000005        4.0099999999999998        6.6046524787370775E-002   1.9249814198961837E-004
   1.2566370614359172        8.8100000000000005        4.4100000000000001        5.7367301339088711E-002   1.8599189509047097E-004
   1.2566370614359172        8.8100000000000005        4.8100000000000005        4.9008819039972201E-002   2.0732667561979622E-004
   1.2566370614359172        8.8100000000000005        5.2100000000000000        4.1891043997031543E-002   2.0037602905299606E-004
   1.2566370614359172        8.8100000000000005        5.6100000000000003        3.6029484334277523E-002   1.9908877007099532E-004
   1.2566370614359172        8.8100000000000005        6.0099999999999998        3.0305069018200487E-002   1.9250126291697761E-004
   1.2566370614359172        8.8100000000000005        6.4100000000000001        2.6094425857762719E-002   2.0060765653397746E-004
   1.2566370614359172        8.8100000000000005        6.8100000000000005        2.2517281571285831E-002   1.9534247556265213E-004
   1.2566370614359172        8.8100000000000005        7.2100000000000000        1.9135795534109309E-002   2.2805919276981646E-004
   1.2566370614359172        8.8100000000000005        7.6100000000000003        1.6237106594974446E-002   2.0089825825597124E-004
   1.2566370614359172        8.8100000000000005        8.0099999999999998        1.4009858275659202E-002   2.0217256408635049E-004
   1.2566370614359172        8.8100000000000005        8.4100000000000001        1.1593612977395871E-002   1.9900679135079156E-004
   1.2566370614359172        8.8100000000000005        8.8100000000000005        1.0612654833377182E-002   2.0110974405123378E-004
   1.2566370614359172        8.8100000000000005        9.2100000000000009        8.9919909546021630E-003   2.1380834996268390E-004
   1.2566370614359172        8.8100000000000005        9.6100000000000012        7.7632404276004379E-003   2.0927710057683880E-004
   1.2566370614359172        8.8100000000000005        10.010000000000000        6.5150711951866705E-003   2.3086582815418988E-004
   1.2566370614359172        9.2100000000000009        1.0000000000000000E-002  0.14588853510900104        2.7782488211312319E-004
   1.2566370614359172        9.2100000000000009       0.41000000000000003       0.14471695242603511        2.8467410538375837E-004
   1.2566370614359172        9.2100000000000009       0.81000000000000005       0.14064633193654794        2.7869938696316337E-004
   1.2566370614359172        9.2100000000000009        1.2100000000000002       0.13424039332137547        2.5667600688046842E-004
   1.2566370614359172        9.2100000000000009        1.6100000000000001       0.12559829572228776        2.5078598482275785E-004
   1.2566370614359172        9.2100000000000009        2.0099999999999998       0.11615490276353606        2.3171689333997177E-004
   1.2566370614359172        9.2100000000000009        2.4100000000000001       0.10624697927808889        2.1093698371112059E-004
   1.2566370614359172        9.2100000000000009        2.8100000000000001        9.4959405210775463E-002   2.1742833993553001E-004
   1.2566370614359172        9.2100000000000009        3.2100000000000000        8.4838555518557401E-002   1.9443809376965319E-004
   1.2566370614359172        9.2100000000000009        3.6099999999999999        7.5058124836256249E-002   1.8949472612385639E-004
   1.2566370614359172        9.2100000000000009        4.0099999999999998        6.5665330482144929E-002   2.0485728755805915E-004
   1.2566370614359172        9.2100000000000009        4.4100000000000001        5.6982275767355234E-002   1.7833220906579721E-004
   1.2566370614359172        9.2100000000000009        4.8100000000000005        4.9238497271977863E-002   1.9665139482486350E-004
   1.2566370614359172        9.2100000000000009        5.2100000000000000        4.2435964678607392E-002   2.2415103563920108E-004
   1.2566370614359172        9.2100000000000009        5.6100000000000003        3.6014824756452693E-002   2.1243215437855625E-004
   1.2566370614359172        9.2100000000000009        6.0099999999999998        3.1123187206744455E-002   1.9699083734081235E-004
   1.2566370614359172        9.2100000000000009        6.4100000000000001        2.6826644364015263E-002   1.9293587177265906E-004
   1.2566370614359172        9.2100000000000009        6.8100000000000005        2.2863081498194739E-002   1.9555486574041167E-004
   1.2566370614359172        9.2100000000000009        7.2100000000000000        1.9394289927055247E-002   1.9314593645626871E-004
   1.2566370614359172        9.2100000000000009        7.6100000000000003        1.6752589269536756E-002   2.0955097677626309E-004
   1.2566370614359172        9.2100000000000009        8.0099999999999998        1.4278990764370635E-002   2.1342791322578460E-004
   1.2566370614359172        9.2100000000000009        8.4100000000000001        1.2849647410816791E-002   2.5160853468433729E-004
   1.2566370614359172        9.2100000000000009        8.8100000000000005        1.1055666077741123E-002   2.0946302428679242E-004
   1.2566370614359172        9.2100000000000009        9.2100000000000009        8.9612524544057364E-003   2.0744901682149205E-004
   1.2566370614359172        9.2100000000000009        9.6100000000000012        8.1545483701193286E-003   1.9766665473992226E-004
   1.2566370614359172        9.2100000000000009        10.010000000000000        7.0167315134076992E-003   2.0843391253299700E-004
   1.2566370614359172        9.6100000000000012        1.0000000000000000E-002  0.13849694182820649        2.6306806636832943E-004
   1.2566370614359172        9.6100000000000012       0.41000000000000003       0.13724485011221085        2.6265590114465292E-004
   1.2566370614359172        9.6100000000000012       0.81000000000000005       0.13339027344945237        2.6008304923061376E-004
   1.2566370614359172        9.6100000000000012        1.2100000000000002       0.12765000642455807        2.5258990090988213E-004
   1.2566370614359172        9.6100000000000012        1.6100000000000001       0.12040983189831729        2.3209407643442800E-004
   1.2566370614359172        9.6100000000000012        2.0099999999999998       0.11175864065098913        2.1446067755087758E-004
   1.2566370614359172        9.6100000000000012        2.4100000000000001       0.10281416428207989        2.0447257770450820E-004
   1.2566370614359172        9.6100000000000012        2.8100000000000001        9.3253868055233308E-002   1.9407250919430984E-004
   1.2566370614359172        9.6100000000000012        3.2100000000000000        8.3115479893437316E-002   1.9435563263869331E-004
   1.2566370614359172        9.6100000000000012        3.6099999999999999        7.3695529240277891E-002   1.8470885469932697E-004
   1.2566370614359172        9.6100000000000012        4.0099999999999998        6.4700531065450831E-002   2.1750935964181251E-004
   1.2566370614359172        9.6100000000000012        4.4100000000000001        5.6719052773980295E-002   2.0210764517977246E-004
   1.2566370614359172        9.6100000000000012        4.8100000000000005        4.9560582848025239E-002   1.8472363784948167E-004
   1.2566370614359172        9.6100000000000012        5.2100000000000000        4.2551282862729758E-002   2.0161628986683754E-004
   1.2566370614359172        9.6100000000000012        5.6100000000000003        3.6886555873329722E-002   2.1758112306719465E-004
   1.2566370614359172        9.6100000000000012        6.0099999999999998        3.1770394967700830E-002   2.0356610766296095E-004
   1.2566370614359172        9.6100000000000012        6.4100000000000001        2.6837923122952714E-002   2.3033197313432615E-004
   1.2566370614359172        9.6100000000000012        6.8100000000000005        2.4021698501255434E-002   2.0776844174688811E-004
   1.2566370614359172        9.6100000000000012        7.2100000000000000        2.0251740151027521E-002   2.0880979808704874E-004
   1.2566370614359172        9.6100000000000012        7.6100000000000003        1.6955833950107590E-002   2.0775364439572634E-004
   1.2566370614359172        9.6100000000000012        8.0099999999999998        1.4710232306666121E-002   2.0884813823726476E-004
   1.2566370614359172        9.6100000000000012        8.4100000000000001        1.2780949111470716E-002   2.0378859691251014E-004
   1.2566370614359172        9.6100000000000012        8.8100000000000005        1.0879970868141461E-002   2.1182195644502006E-004
   1.2566370614359172        9.6100000000000012        9.2100000000000009        9.6107878845392552E-003   2.0622598303409272E-004
   1.2566370614359172        9.6100000000000012        9.6100000000000012        8.3675674336926992E-003   2.0698022179790342E-004
   1.2566370614359172        9.6100000000000012        10.010000000000000        7.2395093957130620E-003   2.0744109154847580E-004
   1.2566370614359172        10.010000000000000        1.0000000000000000E-002  0.13131714368988762        2.6132339738109303E-004
   1.2566370614359172        10.010000000000000       0.41000000000000003       0.13016903289949627        2.5298156448555590E-004
   1.2566370614359172        10.010000000000000       0.81000000000000005       0.12695180351287494        2.4740555757854108E-004
   1.2566370614359172        10.010000000000000        1.2100000000000002       0.12184855709379831        2.3770214309641193E-004
   1.2566370614359172        10.010000000000000        1.6100000000000001       0.11496132435520748        2.2570776597218814E-004
   1.2566370614359172        10.010000000000000        2.0099999999999998       0.10772349281070237        2.1026577174772248E-004
   1.2566370614359172        10.010000000000000        2.4100000000000001        9.8438516291063746E-002   2.1185199540471009E-004
   1.2566370614359172        10.010000000000000        2.8100000000000001        8.9627452037096308E-002   1.8626799044499736E-004
   1.2566370614359172        10.010000000000000        3.2100000000000000        8.0611719676044594E-002   1.7759328151284082E-004
   1.2566370614359172        10.010000000000000        3.6099999999999999        7.2124327077016728E-002   2.0560007104359981E-004
   1.2566370614359172        10.010000000000000        4.0099999999999998        6.3877941281262882E-002   2.1659119992944705E-004
   1.2566370614359172        10.010000000000000        4.4100000000000001        5.6245737585006374E-002   1.9603348397934840E-004
   1.2566370614359172        10.010000000000000        4.8100000000000005        4.9039150418158282E-002   2.1064036568149778E-004
   1.2566370614359172        10.010000000000000        5.2100000000000000        4.2567798149956385E-002   1.9062364342144292E-004
   1.2566370614359172        10.010000000000000        5.6100000000000003        3.6944308330807932E-002   1.9341490626077635E-004
   1.2566370614359172        10.010000000000000        6.0099999999999998        3.2194753577733437E-002   1.9989502726876381E-004
   1.2566370614359172        10.010000000000000        6.4100000000000001        2.7400518694504192E-002   2.1562747033712136E-004
   1.2566370614359172        10.010000000000000        6.8100000000000005        2.4088550399298334E-002   2.1710153867641891E-004
   1.2566370614359172        10.010000000000000        7.2100000000000000        2.0718828479041523E-002   2.0991254193707560E-004
   1.2566370614359172        10.010000000000000        7.6100000000000003        1.7903106999119355E-002   2.1124301867009524E-004
   1.2566370614359172        10.010000000000000        8.0099999999999998        1.5667131553289422E-002   2.0746348700357038E-004
   1.2566370614359172        10.010000000000000        8.4100000000000001        1.3025549954383339E-002   2.3055083903338695E-004
   1.2566370614359172        10.010000000000000        8.8100000000000005        1.1795119282233512E-002   2.2551607320947021E-004
   1.2566370614359172        10.010000000000000        9.2100000000000009        1.0174018725674906E-002   2.1036392701912737E-004
   1.2566370614359172        10.010000000000000        9.6100000000000012        8.9134525312844440E-003   2.0204871667137145E-004
   1.2566370614359172        10.010000000000000        10.010000000000000        7.5313610040081925E-003   2.2762673404961981E-004
   1.5707963267948966        1.0000000000000000E-002   1.0000000000000000E-002   1.3591254434520896E-005   2.2448913377044253E-007
   1.5707963267948966        1.0000000000000000E-002  0.41000000000000003        1.1165170287633262E-005   5.3171697819398812E-007
   1.5707963267948966        1.0000000000000000E-002  0.81000000000000005        1.0889719726084649E-005   1.1526465902009683E-006
   1.5707963267948966        1.0000000000000000E-002   1.2100000000000002        9.1372720879464058E-006   1.4184107770934608E-006
   1.5707963267948966        1.0000000000000000E-002   1.6100000000000001        1.0424795382739703E-005   1.5589895275756873E-006
   1.5707963267948966        1.0000000000000000E-002   2.0099999999999998        3.6607340986043383E-006   1.5474064991438937E-006
   1.5707963267948966        1.0000000000000000E-002   2.4100000000000001        3.3710386972940954E-006   1.4995317422302263E-006
   1.5707963267948966        1.0000000000000000E-002   2.8100000000000001        3.3117324718758267E-006   1.9643452438314580E-006
   1.5707963267948966        1.0000000000000000E-002   3.2100000000000000       -6.8848522584124552E-007   1.9464107294774923E-006
   1.5707963267948966        1.0000000000000000E-002   3.6099999999999999        2.5056153072039223E-006   2.0894296722867955E-006
   1.5707963267948966        1.0000000000000000E-002   4.0099999999999998        9.8262888430762466E-007   1.7729496463197891E-006
   1.5707963267948966        1.0000000000000000E-002   4.4100000000000001        2.8995253917712118E-007   2.3712269532449853E-006
   1.5707963267948966        1.0000000000000000E-002   4.8100000000000005        3.9662894646052325E-006   1.6832114637682216E-006
   1.5707963267948966        1.0000000000000000E-002   5.2100000000000000        3.2726114389491474E-006   2.1013284382113230E-006
   1.5707963267948966        1.0000000000000000E-002   5.6100000000000003        1.7497975579039094E-006   2.4364989267195287E-006
   1.5707963267948966        1.0000000000000000E-002   6.0099999999999998       -7.9158807870219643E-009   2.0294869761226309E-006
   1.5707963267948966        1.0000000000000000E-002   6.4100000000000001        6.6443573156463127E-007   2.0145671240858073E-006
   1.5707963267948966        1.0000000000000000E-002   6.8100000000000005       -4.8593706221976991E-006   2.0482559108733853E-006
   1.5707963267948966        1.0000000000000000E-002   7.2100000000000000       -3.4795689244894030E-006   1.7553299550792210E-006
   1.5707963267948966        1.0000000000000000E-002   7.6100000000000003       -2.3975483651078717E-006   2.3099134738350662E-006
   1.5707963267948966        1.0000000000000000E-002   8.0099999999999998        2.9170171366950186E-006   2.0898264673313083E-006
   1.5707963267948966        1.0000000000000000E-002   8.4100000000000001        2.3754009679782306E-007   2.6001177130988929E-006
   1.5707963267948966        1.0000000000000000E-002   8.8100000000000005        8.1601820316870087E-007   2.5710325232011724E-006
   1.5707963267948966        1.0000000000000000E-002   9.2100000000000009       -5.9347005828421781E-007   1.9449273693675601E-006
   1.5707963267948966        1.0000000000000000E-002   9.6100000000000012        6.9912834711450639E-007   2.4891835528633831E-006
   1.5707963267948966        1.0000000000000000E-002   10.010000000000000       -1.2756736749149552E-006   2.0595437026333543E-006
   1.5707963267948966       0.41000000000000003        1.0000000000000000E-002   1.2644113408745109E-002   2.8517385901845122E-005
   1.5707963267948966       0.41000000000000003       0.41000000000000003        1.2171313630886660E-002   3.1000451299765287E-005
   1.5707963267948966       0.41000000000000003       0.81000000000000005        1.0934178293789242E-002   3.5744467125195027E-005
   1.5707963267948966       0.41000000000000003        1.2100000000000002        9.1869515170421873E-003   4.1858993660829845E-005
   1.5707963267948966       0.41000000000000003        1.6100000000000001        7.4716881204394212E-003   4.1821276430490760E-005
   1.5707963267948966       0.41000000000000003        2.0099999999999998        5.8822569031433897E-003   4.7405650967444084E-005
   1.5707963267948966       0.41000000000000003        2.4100000000000001        4.5112816645337638E-003   4.8862636027327709E-005
   1.5707963267948966       0.41000000000000003        2.8100000000000001        3.3508922688946304E-003   4.5886993562871578E-005
   1.5707963267948966       0.41000000000000003        3.2100000000000000        2.5346630475082776E-003   5.1569727354512930E-005
   1.5707963267948966       0.41000000000000003        3.6099999999999999        1.8951777722651362E-003   5.3732869210506197E-005
   1.5707963267948966       0.41000000000000003        4.0099999999999998        1.3796309977004309E-003   5.2475454526630033E-005
   1.5707963267948966       0.41000000000000003        4.4100000000000001        9.9616573549258722E-004   5.2361195931134837E-005
   1.5707963267948966       0.41000000000000003        4.8100000000000005        7.0087588200784914E-004   5.5204681358676987E-005
   1.5707963267948966       0.41000000000000003        5.2100000000000000        4.8270417124347494E-004   5.4932398662229986E-005
   1.5707963267948966       0.41000000000000003        5.6100000000000003        2.6442627862427725E-004   5.8015921079013577E-005
   1.5707963267948966       0.41000000000000003        6.0099999999999998        3.2127351730535720E-004   5.5084987989606349E-005
   1.5707963267948966       0.41000000000000003        6.4100000000000001        2.0780716210935593E-004   5.0281590240727146E-005
   1.5707963267948966       0.41000000000000003        6.8100000000000005        1.1723089612887746E-004   5.5823079096405279E-005
   1.5707963267948966       0.41000000000000003        7.2100000000000000        1.5845210539264416E-004   5.2594441430649959E-005
   1.5707963267948966       0.41000000000000003        7.6100000000000003        1.1443917634890172E-004   5.5321825319846862E-005
   1.5707963267948966       0.41000000000000003        8.0099999999999998        2.0665321330387963E-006   5.7806387929064247E-005
   1.5707963267948966       0.41000000000000003        8.4100000000000001        8.3355324965507985E-005   6.0482071327586234E-005
   1.5707963267948966       0.41000000000000003        8.8100000000000005       -1.4479581432503870E-005   6.3766444352391361E-005
   1.5707963267948966       0.41000000000000003        9.2100000000000009        6.9006545534239130E-005   5.6787932058053551E-005
   1.5707963267948966       0.41000000000000003        9.6100000000000012        1.5979210138339099E-004   5.9520026720760539E-005
   1.5707963267948966       0.41000000000000003        10.010000000000000        1.5924922907627219E-005   6.6250757679954148E-005
   1.5707963267948966       0.81000000000000005        1.0000000000000000E-002   3.6768704406477233E-002   6.9685129505662265E-005
   1.5707963267948966       0.81000000000000005       0.41000000000000003        3.5472067972844426E-002   6.7759378718400051E-005
   1.5707963267948966       0.81000000000000005       0.81000000000000005        3.1997268328511574E-002   6.3609948680513534E-005
   1.5707963267948966       0.81000000000000005        1.2100000000000002        2.7519861408105306E-002   6.3051081743537439E-005
   1.5707963267948966       0.81000000000000005        1.6100000000000001        2.2386655355076231E-002   6.9886798031563088E-005
   1.5707963267948966       0.81000000000000005        2.0099999999999998        1.7832245124850661E-002   7.1030497812709975E-005
   1.5707963267948966       0.81000000000000005        2.4100000000000001        1.3819376902820032E-002   7.6318633594168664E-005
   1.5707963267948966       0.81000000000000005        2.8100000000000001        1.0333463051709870E-002   9.0318910535333897E-005
   1.5707963267948966       0.81000000000000005        3.2100000000000000        7.9412961441802377E-003   8.2225338308848214E-005
   1.5707963267948966       0.81000000000000005        3.6099999999999999        5.9062353776636956E-003   8.4529821015432157E-005
   1.5707963267948966       0.81000000000000005        4.0099999999999998        4.4819236894195480E-003   7.7208666069748249E-005
   1.5707963267948966       0.81000000000000005        4.4100000000000001        3.3048142022247544E-003   8.5106909619496555E-005
   1.5707963267948966       0.81000000000000005        4.8100000000000005        2.3640901473442758E-003   8.8917849171877376E-005
   1.5707963267948966       0.81000000000000005        5.2100000000000000        1.7244719768922635E-003   8.4927750215452500E-005
   1.5707963267948966       0.81000000000000005        5.6100000000000003        1.4639327195824523E-003   9.4545764010682204E-005
   1.5707963267948966       0.81000000000000005        6.0099999999999998        9.8612868834733938E-004   8.5271368788151944E-005
   1.5707963267948966       0.81000000000000005        6.4100000000000001        8.1620965080036231E-004   9.3232496378658694E-005
   1.5707963267948966       0.81000000000000005        6.8100000000000005        7.7966880540306278E-004   9.5277613162726948E-005
   1.5707963267948966       0.81000000000000005        7.2100000000000000        3.8132613257008965E-004   9.0743293919665877E-005
   1.5707963267948966       0.81000000000000005        7.6100000000000003        3.7480134911491083E-004   8.9278293681873696E-005
   1.5707963267948966       0.81000000000000005        8.0099999999999998        3.9032378964780958E-004   9.4314500315427602E-005
   1.5707963267948966       0.81000000000000005        8.4100000000000001        2.6328782390797208E-004   9.5787987576639535E-005
   1.5707963267948966       0.81000000000000005        8.8100000000000005        2.3507484995344882E-004   9.9507714125703485E-005
   1.5707963267948966       0.81000000000000005        9.2100000000000009        1.0412564057433333E-004   8.8862764547485546E-005
   1.5707963267948966       0.81000000000000005        9.6100000000000012        1.8185744770083949E-004   9.7230577528113199E-005
   1.5707963267948966       0.81000000000000005        10.010000000000000        9.3092111722522342E-005   1.0177733958646501E-004
   1.5707963267948966        1.2100000000000002        1.0000000000000000E-002   6.5429307660560709E-002   1.2892029836278788E-004
   1.5707963267948966        1.2100000000000002       0.41000000000000003        6.3143906372484890E-002   1.2369127009463746E-004
   1.5707963267948966        1.2100000000000002       0.81000000000000005        5.7238137444333731E-002   1.0788858296184149E-004
   1.5707963267948966        1.2100000000000002        1.2100000000000002        4.9216038967686192E-002   9.4875148292455113E-005
   1.5707963267948966        1.2100000000000002        1.6100000000000001        4.0700847167843987E-002   8.8828159966949772E-005
   1.5707963267948966        1.2100000000000002        2.0099999999999998        3.2645207141769057E-002   9.1703414423035479E-005
   1.5707963267948966        1.2100000000000002        2.4100000000000001        2.5326803988854365E-002   8.5506485444650451E-005
   1.5707963267948966        1.2100000000000002        2.8100000000000001        1.9449105228362410E-002   1.0154189055375651E-004
   1.5707963267948966        1.2100000000000002        3.2100000000000000        1.4932744949406261E-002   1.1104669871253414E-004
   1.5707963267948966        1.2100000000000002        3.6099999999999999        1.1220652188639896E-002   9.6798723048653262E-005
   1.5707963267948966        1.2100000000000002        4.0099999999999998        8.4409551841577342E-003   1.1725468333995066E-004
   1.5707963267948966        1.2100000000000002        4.4100000000000001        6.3321783746473652E-003   1.1469520378350639E-004
   1.5707963267948966        1.2100000000000002        4.8100000000000005        4.6380865014459078E-003   1.0360115539186436E-004
   1.5707963267948966        1.2100000000000002        5.2100000000000000        3.6407204923153687E-003   1.2118186521954684E-004
   1.5707963267948966        1.2100000000000002        5.6100000000000003        2.6867230252538405E-003   1.1256409493897683E-004
   1.5707963267948966        1.2100000000000002        6.0099999999999998        1.8560544329321253E-003   1.1861953705376131E-004
   1.5707963267948966        1.2100000000000002        6.4100000000000001        1.7703412229388555E-003   1.0948830923923893E-004
   1.5707963267948966        1.2100000000000002        6.8100000000000005        1.1476838287321595E-003   1.1852281668484897E-004
   1.5707963267948966        1.2100000000000002        7.2100000000000000        9.6348720502051506E-004   1.3358047466863492E-004
   1.5707963267948966        1.2100000000000002        7.6100000000000003        6.9175390076169465E-004   1.1502075429705057E-004
   1.5707963267948966        1.2100000000000002        8.0099999999999998        7.0181074123554926E-004   1.0917671697673895E-004
   1.5707963267948966        1.2100000000000002        8.4100000000000001        4.2532906589408317E-004   1.1378572336123842E-004
   1.5707963267948966        1.2100000000000002        8.8100000000000005        4.0309389371340925E-004   1.1558431406315909E-004
   1.5707963267948966        1.2100000000000002        9.2100000000000009        4.6928860270170256E-004   1.1892828801133856E-004
   1.5707963267948966        1.2100000000000002        9.6100000000000012        3.0187318608723013E-004   1.0961301903384145E-004
   1.5707963267948966        1.2100000000000002        10.010000000000000        1.1572286457237620E-004   1.2317371546075674E-004
   1.5707963267948966        1.6100000000000001        1.0000000000000000E-002   9.5153431416356751E-002   1.8818751399902748E-004
   1.5707963267948966        1.6100000000000001       0.41000000000000003        9.1936536546492045E-002   1.7385134187990407E-004
   1.5707963267948966        1.6100000000000001       0.81000000000000005        8.3795259991544579E-002   1.6269883057285772E-004
   1.5707963267948966        1.6100000000000001        1.2100000000000002        7.2356150527691218E-002   1.4190241648623207E-004
   1.5707963267948966        1.6100000000000001        1.6100000000000001        6.0187934858922855E-002   1.1874026406922282E-004
   1.5707963267948966        1.6100000000000001        2.0099999999999998        4.8602082269347022E-002   1.0947352381612420E-004
   1.5707963267948966        1.6100000000000001        2.4100000000000001        3.8057414251961415E-002   1.0432618981690594E-004
   1.5707963267948966        1.6100000000000001        2.8100000000000001        2.9691997914026779E-002   1.1570936300527036E-004
   1.5707963267948966        1.6100000000000001        3.2100000000000000        2.2794273345685959E-002   1.1004451053363339E-004
   1.5707963267948966        1.6100000000000001        3.6099999999999999        1.7261535406347991E-002   1.1244126712927713E-004
   1.5707963267948966        1.6100000000000001        4.0099999999999998        1.2885277189412200E-002   1.1476940127649353E-004
   1.5707963267948966        1.6100000000000001        4.4100000000000001        9.9615659918691739E-003   1.2407161349875544E-004
   1.5707963267948966        1.6100000000000001        4.8100000000000005        7.4819427147683071E-003   1.2402086469414907E-004
   1.5707963267948966        1.6100000000000001        5.2100000000000000        5.5318392083016366E-003   1.2962569637785999E-004
   1.5707963267948966        1.6100000000000001        5.6100000000000003        4.4468077458569046E-003   1.3244827358400291E-004
   1.5707963267948966        1.6100000000000001        6.0099999999999998        3.4255844635475135E-003   1.2170444055701527E-004
   1.5707963267948966        1.6100000000000001        6.4100000000000001        2.7033586643916661E-003   1.2100923419551009E-004
   1.5707963267948966        1.6100000000000001        6.8100000000000005        2.0484840082982789E-003   1.3042390916045309E-004
   1.5707963267948966        1.6100000000000001        7.2100000000000000        1.5525915394413786E-003   1.2787640048654838E-004
   1.5707963267948966        1.6100000000000001        7.6100000000000003        1.3724880333405788E-003   1.3450610815726621E-004
   1.5707963267948966        1.6100000000000001        8.0099999999999998        9.9431407886598475E-004   1.4439808975644447E-004
   1.5707963267948966        1.6100000000000001        8.4100000000000001        7.5587742133754424E-004   1.3389253949643674E-004
   1.5707963267948966        1.6100000000000001        8.8100000000000005        8.0426268577069374E-004   1.3681033256244900E-004
   1.5707963267948966        1.6100000000000001        9.2100000000000009        3.9316082353661047E-004   1.2810968512830823E-004
   1.5707963267948966        1.6100000000000001        9.6100000000000012        4.2979121001705220E-004   1.2729843035463176E-004
   1.5707963267948966        1.6100000000000001        10.010000000000000        4.9952640125588716E-004   1.4291219235595108E-004
   1.5707963267948966        2.0099999999999998        1.0000000000000000E-002  0.12339329431036763        2.2066690944329813E-004
   1.5707963267948966        2.0099999999999998       0.41000000000000003       0.11942720818578899        2.0725951738221148E-004
   1.5707963267948966        2.0099999999999998       0.81000000000000005       0.10825211901202661        2.0876323081909709E-004
   1.5707963267948966        2.0099999999999998        1.2100000000000002        9.4749344032652796E-002   1.7568599938510876E-004
   1.5707963267948966        2.0099999999999998        1.6100000000000001        7.9459787647815736E-002   1.5165286877795781E-004
   1.5707963267948966        2.0099999999999998        2.0099999999999998        6.4799556195535166E-002   1.2597241266224562E-004
   1.5707963267948966        2.0099999999999998        2.4100000000000001        5.1340340317551240E-002   1.2703867893196268E-004
   1.5707963267948966        2.0099999999999998        2.8100000000000001        4.0111611802511458E-002   1.2673747890925506E-004
   1.5707963267948966        2.0099999999999998        3.2100000000000000        3.1223116946212964E-002   1.2607942110523388E-004
   1.5707963267948966        2.0099999999999998        3.6099999999999999        2.3801343343099482E-002   1.2236160576541683E-004
   1.5707963267948966        2.0099999999999998        4.0099999999999998        1.8185398056353413E-002   1.4040477402681495E-004
   1.5707963267948966        2.0099999999999998        4.4100000000000001        1.3741981061371623E-002   1.3159115151183083E-004
   1.5707963267948966        2.0099999999999998        4.8100000000000005        1.0760235606930525E-002   1.2984861801631568E-004
   1.5707963267948966        2.0099999999999998        5.2100000000000000        8.0454024021216642E-003   1.4627135740281886E-004
   1.5707963267948966        2.0099999999999998        5.6100000000000003        6.5346506031444661E-003   1.3564377581321431E-004
   1.5707963267948966        2.0099999999999998        6.0099999999999998        4.8264186237133222E-003   1.6195049426196806E-004
   1.5707963267948966        2.0099999999999998        6.4100000000000001        3.7985057571183643E-003   1.4108286715189272E-004
   1.5707963267948966        2.0099999999999998        6.8100000000000005        3.2515464406419553E-003   1.5345798921554931E-004
   1.5707963267948966        2.0099999999999998        7.2100000000000000        2.2242857365393463E-003   1.4081233611152851E-004
   1.5707963267948966        2.0099999999999998        7.6100000000000003        1.8900334207530649E-003   1.4783705136309997E-004
   1.5707963267948966        2.0099999999999998        8.0099999999999998        1.4528851703977273E-003   1.3752230115911081E-004
   1.5707963267948966        2.0099999999999998        8.4100000000000001        1.3092294302972894E-003   1.5947305155326021E-004
   1.5707963267948966        2.0099999999999998        8.8100000000000005        9.4868809412810423E-004   1.5915430181794482E-004
   1.5707963267948966        2.0099999999999998        9.2100000000000009        8.9930751854127070E-004   1.4584984367808598E-004
   1.5707963267948966        2.0099999999999998        9.6100000000000012        6.2294159828465035E-004   1.6665084274160842E-004
   1.5707963267948966        2.0099999999999998        10.010000000000000        4.2251366067691179E-004   1.4633711241666535E-004
   1.5707963267948966        2.4100000000000001        1.0000000000000000E-002  0.14794184387585385        2.9097849337385501E-004
   1.5707963267948966        2.4100000000000001       0.41000000000000003       0.14377990576620453        2.6424557786186532E-004
   1.5707963267948966        2.4100000000000001       0.81000000000000005       0.13225748304991852        2.5757106287427453E-004
   1.5707963267948966        2.4100000000000001        1.2100000000000002       0.11536295903611002        2.2417025146364051E-004
   1.5707963267948966        2.4100000000000001        1.6100000000000001        9.7023899710595482E-002   1.9385668630788881E-004
   1.5707963267948966        2.4100000000000001        2.0099999999999998        7.9471039657722148E-002   1.5513678369190323E-004
   1.5707963267948966        2.4100000000000001        2.4100000000000001        6.3942966872942139E-002   1.2871324619022202E-004
   1.5707963267948966        2.4100000000000001        2.8100000000000001        5.0561729616854317E-002   1.3370934989990666E-004
   1.5707963267948966        2.4100000000000001        3.2100000000000000        3.9531981844505681E-002   1.2939323085810740E-004
   1.5707963267948966        2.4100000000000001        3.6099999999999999        3.0606256795702672E-002   1.4112335374345488E-004
   1.5707963267948966        2.4100000000000001        4.0099999999999998        2.3982220748943628E-002   1.5761658584839949E-004
   1.5707963267948966        2.4100000000000001        4.4100000000000001        1.8324156913097873E-002   1.4592023157835885E-004
   1.5707963267948966        2.4100000000000001        4.8100000000000005        1.4103191600388601E-002   1.4533672104287870E-004
   1.5707963267948966        2.4100000000000001        5.2100000000000000        1.0938681918561620E-002   1.5754407094796332E-004
   1.5707963267948966        2.4100000000000001        5.6100000000000003        8.7296299564775751E-003   1.5443591829886579E-004
   1.5707963267948966        2.4100000000000001        6.0099999999999998        6.5790655497481344E-003   1.4531768204169141E-004
   1.5707963267948966        2.4100000000000001        6.4100000000000001        5.3720010860848688E-003   1.5473985539419583E-004
   1.5707963267948966        2.4100000000000001        6.8100000000000005        4.1828421177698321E-003   1.4919781103722775E-004
   1.5707963267948966        2.4100000000000001        7.2100000000000000        3.1209224072947460E-003   1.5430427764563342E-004
   1.5707963267948966        2.4100000000000001        7.6100000000000003        2.4474034556591275E-003   1.5906061691576572E-004
   1.5707963267948966        2.4100000000000001        8.0099999999999998        2.0601296762863034E-003   1.8017701069432092E-004
   1.5707963267948966        2.4100000000000001        8.4100000000000001        1.6259034595188199E-003   1.6778427989569937E-004
   1.5707963267948966        2.4100000000000001        8.8100000000000005        1.5739748128230694E-003   1.5409319853035912E-004
   1.5707963267948966        2.4100000000000001        9.2100000000000009        1.4206447962789436E-003   1.5238083076441221E-004
   1.5707963267948966        2.4100000000000001        9.6100000000000012        9.0733313640173363E-004   1.6910825764286891E-004
   1.5707963267948966        2.4100000000000001        10.010000000000000        8.7712249695039038E-004   1.6215928907528483E-004
   1.5707963267948966        2.8100000000000001        1.0000000000000000E-002  0.16944907259211167        2.9511531213221388E-004
   1.5707963267948966        2.8100000000000001       0.41000000000000003       0.16495455468619319        2.9973438062303392E-004
   1.5707963267948966        2.8100000000000001       0.81000000000000005       0.15114103373701132        2.6859919890939737E-004
   1.5707963267948966        2.8100000000000001        1.2100000000000002       0.13323434468709663        2.3763274382340173E-004
   1.5707963267948966        2.8100000000000001        1.6100000000000001       0.11351333439264939        2.1368819737968035E-004
   1.5707963267948966        2.8100000000000001        2.0099999999999998        9.3439638785018153E-002   1.7966508084968900E-004
   1.5707963267948966        2.8100000000000001        2.4100000000000001        7.5530243704266614E-002   1.4870768875608218E-004
   1.5707963267948966        2.8100000000000001        2.8100000000000001        6.0202790623146395E-002   1.3039731631012667E-004
   1.5707963267948966        2.8100000000000001        3.2100000000000000        4.7231856160884093E-002   1.5170518646871034E-004
   1.5707963267948966        2.8100000000000001        3.6099999999999999        3.7157233737632224E-002   1.4115007077210851E-004
   1.5707963267948966        2.8100000000000001        4.0099999999999998        2.9001228891522641E-002   1.6155798172375917E-004
   1.5707963267948966        2.8100000000000001        4.4100000000000001        2.2660673496860753E-002   1.5382292514769155E-004
   1.5707963267948966        2.8100000000000001        4.8100000000000005        1.7414250581807216E-002   1.6254407808222117E-004
   1.5707963267948966        2.8100000000000001        5.2100000000000000        1.3615595063682082E-002   1.5129831386079517E-004
   1.5707963267948966        2.8100000000000001        5.6100000000000003        1.0774001401149107E-002   1.6461061343293437E-004
   1.5707963267948966        2.8100000000000001        6.0099999999999998        8.2790970652966683E-003   1.6408228562683890E-004
   1.5707963267948966        2.8100000000000001        6.4100000000000001        6.3991942851959697E-003   1.5709947344229959E-004
   1.5707963267948966        2.8100000000000001        6.8100000000000005        5.1832887425978923E-003   1.6128910652118804E-004
   1.5707963267948966        2.8100000000000001        7.2100000000000000        4.0801389717513587E-003   1.6325128730751120E-004
   1.5707963267948966        2.8100000000000001        7.6100000000000003        3.1518951421151374E-003   1.6198699343800482E-004
   1.5707963267948966        2.8100000000000001        8.0099999999999998        2.9930541610752046E-003   1.6320359210386599E-004
   1.5707963267948966        2.8100000000000001        8.4100000000000001        2.3048389544410275E-003   1.6359935948682836E-004
   1.5707963267948966        2.8100000000000001        8.8100000000000005        1.8531322871565962E-003   1.6545710039313907E-004
   1.5707963267948966        2.8100000000000001        9.2100000000000009        1.7599864863343995E-003   1.7268687564801842E-004
   1.5707963267948966        2.8100000000000001        9.6100000000000012        1.2313047231787479E-003   1.9064759685498902E-004
   1.5707963267948966        2.8100000000000001        10.010000000000000        1.0790621860753212E-003   1.6185362462260768E-004
   1.5707963267948966        3.2100000000000000        1.0000000000000000E-002  0.18636461806682034        3.2043377181777502E-004
   1.5707963267948966        3.2100000000000000       0.41000000000000003       0.18120757326584055        3.1954184085973092E-004
   1.5707963267948966        3.2100000000000000       0.81000000000000005       0.16767800030752839        3.2527162789310309E-004
   1.5707963267948966        3.2100000000000000        1.2100000000000002       0.14829174404560500        2.7455169424257081E-004
   1.5707963267948966        3.2100000000000000        1.6100000000000001       0.12680716522748989        2.4500579492180684E-004
   1.5707963267948966        3.2100000000000000        2.0099999999999998       0.10572833186639040        1.9951007389051742E-004
   1.5707963267948966        3.2100000000000000        2.4100000000000001        8.6088814787378509E-002   1.6562284574663823E-004
   1.5707963267948966        3.2100000000000000        2.8100000000000001        6.9144519685872013E-002   1.4976591358815768E-004
   1.5707963267948966        3.2100000000000000        3.2100000000000000        5.4944473672636066E-002   1.5814127088028195E-004
   1.5707963267948966        3.2100000000000000        3.6099999999999999        4.3350945539001699E-002   1.4659415631328754E-004
   1.5707963267948966        3.2100000000000000        4.0099999999999998        3.3749187847569723E-002   1.4901347471256259E-004
   1.5707963267948966        3.2100000000000000        4.4100000000000001        2.6561950369042686E-002   1.5758011342467153E-004
   1.5707963267948966        3.2100000000000000        4.8100000000000005        2.0868127758665988E-002   1.5478815258641900E-004
   1.5707963267948966        3.2100000000000000        5.2100000000000000        1.6232094189936857E-002   1.6870999748437284E-004
   1.5707963267948966        3.2100000000000000        5.6100000000000003        1.2662065236259920E-002   1.6925297380302528E-004
   1.5707963267948966        3.2100000000000000        6.0099999999999998        1.0228495644093704E-002   1.6320166500156103E-004
   1.5707963267948966        3.2100000000000000        6.4100000000000001        7.9321063868015400E-003   1.6646385351350702E-004
   1.5707963267948966        3.2100000000000000        6.8100000000000005        6.4777150838385084E-003   1.7818223712490083E-004
   1.5707963267948966        3.2100000000000000        7.2100000000000000        4.9456859727443139E-003   1.6083015241722101E-004
   1.5707963267948966        3.2100000000000000        7.6100000000000003        4.0467735764806185E-003   1.7173129541324831E-004
   1.5707963267948966        3.2100000000000000        8.0099999999999998        3.3044960240157439E-003   1.8099020237128622E-004
   1.5707963267948966        3.2100000000000000        8.4100000000000001        2.7234554621935634E-003   1.7988102705594059E-004
   1.5707963267948966        3.2100000000000000        8.8100000000000005        2.2078619074530239E-003   1.7503471448717645E-004
   1.5707963267948966        3.2100000000000000        9.2100000000000009        1.5812276084133817E-003   1.8424812337183597E-004
   1.5707963267948966        3.2100000000000000        9.6100000000000012        1.3667167587958079E-003   1.7213933271344691E-004
   1.5707963267948966        3.2100000000000000        10.010000000000000        1.4126747328570947E-003   1.7183273908554444E-004
   1.5707963267948966        3.6099999999999999        1.0000000000000000E-002  0.19932183173114462        3.5801721572381254E-004
   1.5707963267948966        3.6099999999999999       0.41000000000000003       0.19322222293761476        3.5631670895095222E-004
   1.5707963267948966        3.6099999999999999       0.81000000000000005       0.18004842666809906        3.5901635045672119E-004
   1.5707963267948966        3.6099999999999999        1.2100000000000002       0.16115151575414038        3.1435535525714336E-004
   1.5707963267948966        3.6099999999999999        1.6100000000000001       0.13776540643782095        2.6980367785963631E-004
   1.5707963267948966        3.6099999999999999        2.0099999999999998       0.11656839579357516        2.2795017258894152E-004
   1.5707963267948966        3.6099999999999999        2.4100000000000001        9.5247476143711804E-002   1.8807835127648560E-004
   1.5707963267948966        3.6099999999999999        2.8100000000000001        7.7041380760374922E-002   1.5292203244776133E-004
   1.5707963267948966        3.6099999999999999        3.2100000000000000        6.1754180274792299E-002   1.4644914307974374E-004
   1.5707963267948966        3.6099999999999999        3.6099999999999999        4.9247886972289753E-002   1.5991569905745635E-004
   1.5707963267948966        3.6099999999999999        4.0099999999999998        3.8897432604498634E-002   1.5960153700955829E-004
   1.5707963267948966        3.6099999999999999        4.4100000000000001        3.0653853731822566E-002   1.5742853471604888E-004
   1.5707963267948966        3.6099999999999999        4.8100000000000005        2.4183156123862046E-002   1.7030285927946437E-004
   1.5707963267948966        3.6099999999999999        5.2100000000000000        1.9210663074523959E-002   1.6914623328230123E-004
   1.5707963267948966        3.6099999999999999        5.6100000000000003        1.4797860449792862E-002   1.6691064301289194E-004
   1.5707963267948966        3.6099999999999999        6.0099999999999998        1.1642789623615361E-002   1.8018602141850424E-004
   1.5707963267948966        3.6099999999999999        6.4100000000000001        9.8345610681235748E-003   1.8273106150905343E-004
   1.5707963267948966        3.6099999999999999        6.8100000000000005        7.5747964409586341E-003   1.6453549793200731E-004
   1.5707963267948966        3.6099999999999999        7.2100000000000000        6.2091641200732401E-003   1.7139185059088902E-004
   1.5707963267948966        3.6099999999999999        7.6100000000000003        4.7529900249937930E-003   1.6465253684344030E-004
   1.5707963267948966        3.6099999999999999        8.0099999999999998        4.4070812569588424E-003   1.7774489910138180E-004
   1.5707963267948966        3.6099999999999999        8.4100000000000001        3.4010907495081468E-003   1.7857014711906180E-004
   1.5707963267948966        3.6099999999999999        8.8100000000000005        2.7686817968208570E-003   1.9618219142794697E-004
   1.5707963267948966        3.6099999999999999        9.2100000000000009        2.1211579246964382E-003   2.0622713688403093E-004
   1.5707963267948966        3.6099999999999999        9.6100000000000012        2.1548290084217447E-003   2.0454686034980429E-004
   1.5707963267948966        3.6099999999999999        10.010000000000000        1.1548322427675816E-003   1.9617236578054143E-004
   1.5707963267948966        4.0099999999999998        1.0000000000000000E-002  0.20757739787274787        3.5110051819110686E-004
   1.5707963267948966        4.0099999999999998       0.41000000000000003       0.20244211745098886        3.5170023139426251E-004
   1.5707963267948966        4.0099999999999998       0.81000000000000005       0.18887373035022584        3.5949903711881599E-004
   1.5707963267948966        4.0099999999999998        1.2100000000000002       0.16972107153918004        3.0684294403481266E-004
   1.5707963267948966        4.0099999999999998        1.6100000000000001       0.14649695678918503        2.6454373555367386E-004
   1.5707963267948966        4.0099999999999998        2.0099999999999998       0.12390400999595300        2.3464929730857725E-004
   1.5707963267948966        4.0099999999999998        2.4100000000000001       0.10293774314423934        2.0292216794019763E-004
   1.5707963267948966        4.0099999999999998        2.8100000000000001        8.4120764129219400E-002   1.6365703412871675E-004
   1.5707963267948966        4.0099999999999998        3.2100000000000000        6.7642550254527048E-002   1.5352830154411894E-004
   1.5707963267948966        4.0099999999999998        3.6099999999999999        5.4432490752352319E-002   1.6538976712997131E-004
   1.5707963267948966        4.0099999999999998        4.0099999999999998        4.3452733630730288E-002   1.5456095502594362E-004
   1.5707963267948966        4.0099999999999998        4.4100000000000001        3.4446842004167436E-002   1.6286053516841956E-004
   1.5707963267948966        4.0099999999999998        4.8100000000000005        2.7155805579745857E-002   1.6736695871892080E-004
   1.5707963267948966        4.0099999999999998        5.2100000000000000        2.1477185903127822E-002   1.7541609606304309E-004
   1.5707963267948966        4.0099999999999998        5.6100000000000003        1.7404846076082864E-002   1.8261302851113552E-004
   1.5707963267948966        4.0099999999999998        6.0099999999999998        1.3450385632434947E-002   1.8911980922544890E-004
   1.5707963267948966        4.0099999999999998        6.4100000000000001        1.0990031752909149E-002   1.8317647043383819E-004
   1.5707963267948966        4.0099999999999998        6.8100000000000005        9.0881855530432834E-003   1.8118309163411844E-004
   1.5707963267948966        4.0099999999999998        7.2100000000000000        7.5013606053864522E-003   1.9448437473487708E-004
   1.5707963267948966        4.0099999999999998        7.6100000000000003        5.8163499112086330E-003   1.7832731352984590E-004
   1.5707963267948966        4.0099999999999998        8.0099999999999998        4.7738359383838885E-003   1.8784741109270726E-004
   1.5707963267948966        4.0099999999999998        8.4100000000000001        3.7846327406575093E-003   1.9363636684796353E-004
   1.5707963267948966        4.0099999999999998        8.8100000000000005        3.0088662736935693E-003   1.8019061875438141E-004
   1.5707963267948966        4.0099999999999998        9.2100000000000009        2.5234435400076304E-003   1.7508908443837756E-004
   1.5707963267948966        4.0099999999999998        9.6100000000000012        1.8789332515595487E-003   1.9724371987392026E-004
   1.5707963267948966        4.0099999999999998        10.010000000000000        1.6972524845512787E-003   2.0808890613066672E-004
   1.5707963267948966        4.4100000000000001        1.0000000000000000E-002  0.21221433163905071        3.6740594606807177E-004
   1.5707963267948966        4.4100000000000001       0.41000000000000003       0.20703976534768295        3.8462711827960233E-004
   1.5707963267948966        4.4100000000000001       0.81000000000000005       0.19368732423703053        3.3785687491755289E-004
   1.5707963267948966        4.4100000000000001        1.2100000000000002       0.17534736648620883        3.0183697620359923E-004
   1.5707963267948966        4.4100000000000001        1.6100000000000001       0.15307780608691643        2.7921655852443644E-004
   1.5707963267948966        4.4100000000000001        2.0099999999999998       0.13045654771746035        2.5589347069914067E-004
   1.5707963267948966        4.4100000000000001        2.4100000000000001       0.10902582201195701        2.0739762753167734E-004
   1.5707963267948966        4.4100000000000001        2.8100000000000001        8.9784987751320169E-002   1.7844598112963164E-004
   1.5707963267948966        4.4100000000000001        3.2100000000000000        7.2948723082812639E-002   1.6170962662201150E-004
   1.5707963267948966        4.4100000000000001        3.6099999999999999        5.9102678582181087E-002   1.7436127374368586E-004
   1.5707963267948966        4.4100000000000001        4.0099999999999998        4.7282870296742920E-002   1.7288477734403340E-004
   1.5707963267948966        4.4100000000000001        4.4100000000000001        3.7469680343951421E-002   1.6578671155664890E-004
   1.5707963267948966        4.4100000000000001        4.8100000000000005        2.9988018240231881E-002   1.6893641851607464E-004
   1.5707963267948966        4.4100000000000001        5.2100000000000000        2.4060715091535807E-002   1.8867773450415300E-004
   1.5707963267948966        4.4100000000000001        5.6100000000000003        1.9570891681605879E-002   1.7218391415079465E-004
   1.5707963267948966        4.4100000000000001        6.0099999999999998        1.5562494372749940E-002   1.7097509098860304E-004
   1.5707963267948966        4.4100000000000001        6.4100000000000001        1.2735486635843785E-002   1.6918967623363624E-004
   1.5707963267948966        4.4100000000000001        6.8100000000000005        1.0038079994020082E-002   1.8736965136085436E-004
   1.5707963267948966        4.4100000000000001        7.2100000000000000        7.8799031551873722E-003   1.7147160892954914E-004
   1.5707963267948966        4.4100000000000001        7.6100000000000003        6.5590057377925386E-003   1.8805771209614460E-004
   1.5707963267948966        4.4100000000000001        8.0099999999999998        5.2320468098404982E-003   1.8867028560071310E-004
   1.5707963267948966        4.4100000000000001        8.4100000000000001        4.7327143774734135E-003   1.9003266718935994E-004
   1.5707963267948966        4.4100000000000001        8.8100000000000005        3.2597033891674470E-003   2.2155007376865608E-004
   1.5707963267948966        4.4100000000000001        9.2100000000000009        3.1238181462958569E-003   1.8281334478444043E-004
   1.5707963267948966        4.4100000000000001        9.6100000000000012        2.6580699382771850E-003   1.8743941736890305E-004
   1.5707963267948966        4.4100000000000001        10.010000000000000        2.2975774458008111E-003   1.9652682775437482E-004
   1.5707963267948966        4.8100000000000005        1.0000000000000000E-002  0.21410143195438794        3.7656590167752289E-004
   1.5707963267948966        4.8100000000000005       0.41000000000000003       0.20922710896780242        3.7027820113657813E-004
   1.5707963267948966        4.8100000000000005       0.81000000000000005       0.19745580148861563        3.3565556634142571E-004
   1.5707963267948966        4.8100000000000005        1.2100000000000002       0.17812192383249217        3.3708921301069090E-004
   1.5707963267948966        4.8100000000000005        1.6100000000000001       0.15740129107054074        2.9045656102974688E-004
   1.5707963267948966        4.8100000000000005        2.0099999999999998       0.13482463061949851        2.4957087645420062E-004
   1.5707963267948966        4.8100000000000005        2.4100000000000001       0.11365613737783323        2.2589286946589831E-004
   1.5707963267948966        4.8100000000000005        2.8100000000000001        9.4128548624271696E-002   1.8635065289249379E-004
   1.5707963267948966        4.8100000000000005        3.2100000000000000        7.7261224000091736E-002   1.6621421599290244E-004
   1.5707963267948966        4.8100000000000005        3.6099999999999999        6.2828712479851570E-002   1.6080013727269452E-004
   1.5707963267948966        4.8100000000000005        4.0099999999999998        5.0950431992912118E-002   1.7993868306654680E-004
   1.5707963267948966        4.8100000000000005        4.4100000000000001        4.0973389243535663E-002   1.6463985177612623E-004
   1.5707963267948966        4.8100000000000005        4.8100000000000005        3.3007941024998738E-002   1.8066791011217911E-004
   1.5707963267948966        4.8100000000000005        5.2100000000000000        2.6753135139025604E-002   1.6787964313652286E-004
   1.5707963267948966        4.8100000000000005        5.6100000000000003        2.1613862519105020E-002   2.0359982865425429E-004
   1.5707963267948966        4.8100000000000005        6.0099999999999998        1.7307467905748442E-002   1.7943207062319253E-004
   1.5707963267948966        4.8100000000000005        6.4100000000000001        1.3951859264585942E-002   1.7542938457829052E-004
   1.5707963267948966        4.8100000000000005        6.8100000000000005        1.1248653381494216E-002   1.7703637103997185E-004
   1.5707963267948966        4.8100000000000005        7.2100000000000000        9.1089321569839225E-003   2.1052358697579780E-004
   1.5707963267948966        4.8100000000000005        7.6100000000000003        7.5095339871882466E-003   1.8782726761639763E-004
   1.5707963267948966        4.8100000000000005        8.0099999999999998        5.9143704932010212E-003   1.8728791422130425E-004
   1.5707963267948966        4.8100000000000005        8.4100000000000001        5.1761769510593886E-003   2.2211265958130738E-004
   1.5707963267948966        4.8100000000000005        8.8100000000000005        4.3869229468591012E-003   2.1976333422162820E-004
   1.5707963267948966        4.8100000000000005        9.2100000000000009        3.6712981206821495E-003   1.8565054638929580E-004
   1.5707963267948966        4.8100000000000005        9.6100000000000012        3.0917286984469858E-003   2.0698273010448404E-004
   1.5707963267948966        4.8100000000000005        10.010000000000000        2.4715618981906010E-003   1.9903745681900314E-004
   1.5707963267948966        5.2100000000000000        1.0000000000000000E-002  0.21372595512202427        3.8931379117302506E-004
   1.5707963267948966        5.2100000000000000       0.41000000000000003       0.20966041240618466        3.8285091786475600E-004
   1.5707963267948966        5.2100000000000000       0.81000000000000005       0.19650959390730297        3.8264919975116818E-004
   1.5707963267948966        5.2100000000000000        1.2100000000000002       0.18009205207657747        3.4952946923718471E-004
   1.5707963267948966        5.2100000000000000        1.6100000000000001       0.15926492159562339        2.8740211788229564E-004
   1.5707963267948966        5.2100000000000000        2.0099999999999998       0.13753750207092993        2.7468410583969934E-004
   1.5707963267948966        5.2100000000000000        2.4100000000000001       0.11674555310044353        2.2696286664309316E-004
   1.5707963267948966        5.2100000000000000        2.8100000000000001        9.7571367014972224E-002   1.9144789025950845E-004
   1.5707963267948966        5.2100000000000000        3.2100000000000000        8.0787752880814412E-002   1.8790625728256008E-004
   1.5707963267948966        5.2100000000000000        3.6099999999999999        6.6401956549965585E-002   1.7227174198667267E-004
   1.5707963267948966        5.2100000000000000        4.0099999999999998        5.3767817772250086E-002   1.7188364539529125E-004
   1.5707963267948966        5.2100000000000000        4.4100000000000001        4.3775527808345434E-002   1.6438962245815043E-004
   1.5707963267948966        5.2100000000000000        4.8100000000000005        3.5265576600334199E-002   1.8437021523097749E-004
   1.5707963267948966        5.2100000000000000        5.2100000000000000        2.8735836084849361E-002   1.9306629356076132E-004
   1.5707963267948966        5.2100000000000000        5.6100000000000003        2.3361201773955391E-002   1.6949146189742682E-004
   1.5707963267948966        5.2100000000000000        6.0099999999999998        1.8625245031863604E-002   1.7048404015698146E-004
   1.5707963267948966        5.2100000000000000        6.4100000000000001        1.4998309448669755E-002   1.8247181017342278E-004
   1.5707963267948966        5.2100000000000000        6.8100000000000005        1.2939799796124675E-002   1.8535102543953575E-004
   1.5707963267948966        5.2100000000000000        7.2100000000000000        1.0209540373662966E-002   1.8238166232460113E-004
   1.5707963267948966        5.2100000000000000        7.6100000000000003        8.4664963494722068E-003   2.0228619117923521E-004
   1.5707963267948966        5.2100000000000000        8.0099999999999998        7.0954153867565399E-003   1.9491523869332982E-004
   1.5707963267948966        5.2100000000000000        8.4100000000000001        5.7693689111190582E-003   1.9527473765246759E-004
   1.5707963267948966        5.2100000000000000        8.8100000000000005        4.8446516186768677E-003   2.0149128646683892E-004
   1.5707963267948966        5.2100000000000000        9.2100000000000009        4.0089075096763844E-003   1.9000625767551864E-004
   1.5707963267948966        5.2100000000000000        9.6100000000000012        3.7300116921189755E-003   1.9355438548679827E-004
   1.5707963267948966        5.2100000000000000        10.010000000000000        2.7909188437564435E-003   1.8901001565542147E-004
   1.5707963267948966        5.6100000000000003        1.0000000000000000E-002  0.21028839245369577        4.0467972441209570E-004
   1.5707963267948966        5.6100000000000003       0.41000000000000003       0.20583336036509403        3.7014026573155452E-004
   1.5707963267948966        5.6100000000000003       0.81000000000000005       0.19489898670473585        3.5623095848834612E-004
   1.5707963267948966        5.6100000000000003        1.2100000000000002       0.17913802420452335        3.2595977579432127E-004
   1.5707963267948966        5.6100000000000003        1.6100000000000001       0.15908381132517854        3.0272658543636872E-004
   1.5707963267948966        5.6100000000000003        2.0099999999999998       0.13938859647849078        2.6547943784681588E-004
   1.5707963267948966        5.6100000000000003        2.4100000000000001       0.11856343621578948        2.2842636963168032E-004
   1.5707963267948966        5.6100000000000003        2.8100000000000001       0.10000145271052337        1.9788774752300758E-004
   1.5707963267948966        5.6100000000000003        3.2100000000000000        8.3051678896376685E-002   1.8802574924116984E-004
   1.5707963267948966        5.6100000000000003        3.6099999999999999        6.9002344844418154E-002   1.8029284018169058E-004
   1.5707963267948966        5.6100000000000003        4.0099999999999998        5.6714516560627995E-002   1.7610424968554167E-004
   1.5707963267948966        5.6100000000000003        4.4100000000000001        4.6117152325913950E-002   1.7892324101085929E-004
   1.5707963267948966        5.6100000000000003        4.8100000000000005        3.7314281728404480E-002   1.7187843433125373E-004
   1.5707963267948966        5.6100000000000003        5.2100000000000000        3.0369436960054740E-002   1.8580627530504696E-004
   1.5707963267948966        5.6100000000000003        5.6100000000000003        2.4862674967397271E-002   1.8703764878108824E-004
   1.5707963267948966        5.6100000000000003        6.0099999999999998        2.0455183487716761E-002   1.7985641213959632E-004
   1.5707963267948966        5.6100000000000003        6.4100000000000001        1.6615088236078421E-002   1.9425479097048132E-004
   1.5707963267948966        5.6100000000000003        6.8100000000000005        1.3907122986282600E-002   2.0710439998890116E-004
   1.5707963267948966        5.6100000000000003        7.2100000000000000        1.1154627337834497E-002   1.9697703149774718E-004
   1.5707963267948966        5.6100000000000003        7.6100000000000003        9.3174632933810710E-003   2.1706568512752476E-004
   1.5707963267948966        5.6100000000000003        8.0099999999999998        7.9904903540933513E-003   2.1382151500648844E-004
   1.5707963267948966        5.6100000000000003        8.4100000000000001        6.3853103357143027E-003   1.9782555379463959E-004
   1.5707963267948966        5.6100000000000003        8.8100000000000005        5.2229625191812287E-003   2.0484303606746460E-004
   1.5707963267948966        5.6100000000000003        9.2100000000000009        4.3803363448861286E-003   2.0609317502631762E-004
   1.5707963267948966        5.6100000000000003        9.6100000000000012        3.8145037584479497E-003   2.0887891273083209E-004
   1.5707963267948966        5.6100000000000003        10.010000000000000        3.4956575351737834E-003   2.0358470967702017E-004
   1.5707963267948966        6.0099999999999998        1.0000000000000000E-002  0.20618601129323649        3.8739566725013938E-004
   1.5707963267948966        6.0099999999999998       0.41000000000000003       0.20148061979874135        3.9737935590289456E-004
   1.5707963267948966        6.0099999999999998       0.81000000000000005       0.19282648992165752        3.8421162602430002E-004
   1.5707963267948966        6.0099999999999998        1.2100000000000002       0.17670381444083957        3.3238931551283720E-004
   1.5707963267948966        6.0099999999999998        1.6100000000000001       0.15785631000941835        2.9239635614932563E-004
   1.5707963267948966        6.0099999999999998        2.0099999999999998       0.13902591606032386        2.7049838664319021E-004
   1.5707963267948966        6.0099999999999998        2.4100000000000001       0.11919405745655524        2.2930235570198818E-004
   1.5707963267948966        6.0099999999999998        2.8100000000000001       0.10149899123446517        1.9863300918335791E-004
   1.5707963267948966        6.0099999999999998        3.2100000000000000        8.4916651976328000E-002   1.8386311996229372E-004
   1.5707963267948966        6.0099999999999998        3.6099999999999999        7.1082187838934260E-002   1.6756551448116362E-004
   1.5707963267948966        6.0099999999999998        4.0099999999999998        5.8789116921601187E-002   1.7751688571392978E-004
   1.5707963267948966        6.0099999999999998        4.4100000000000001        4.8250035506300769E-002   1.9638134842200398E-004
   1.5707963267948966        6.0099999999999998        4.8100000000000005        3.9417409441475336E-002   1.7078495378006103E-004
   1.5707963267948966        6.0099999999999998        5.2100000000000000        3.2234763233142963E-002   1.8233207516088132E-004
   1.5707963267948966        6.0099999999999998        5.6100000000000003        2.6633647660262105E-002   1.9292358030787544E-004
   1.5707963267948966        6.0099999999999998        6.0099999999999998        2.1747525113153449E-002   1.9051480098380448E-004
   1.5707963267948966        6.0099999999999998        6.4100000000000001        1.8268661171097236E-002   2.0625201281407218E-004
   1.5707963267948966        6.0099999999999998        6.8100000000000005        1.4917620830551707E-002   1.8974649923100300E-004
   1.5707963267948966        6.0099999999999998        7.2100000000000000        1.2361326546013095E-002   1.9351193977506064E-004
   1.5707963267948966        6.0099999999999998        7.6100000000000003        9.9834798167962261E-003   1.8988887257302486E-004
   1.5707963267948966        6.0099999999999998        8.0099999999999998        8.4221479901139332E-003   1.9297533571272584E-004
   1.5707963267948966        6.0099999999999998        8.4100000000000001        7.0098847395940354E-003   2.1215771905926185E-004
   1.5707963267948966        6.0099999999999998        8.8100000000000005        6.1807252461895754E-003   1.9140685618608224E-004
   1.5707963267948966        6.0099999999999998        9.2100000000000009        5.4759156559815534E-003   2.1578551556176699E-004
   1.5707963267948966        6.0099999999999998        9.6100000000000012        4.1986235193404008E-003   1.9260347784340150E-004
   1.5707963267948966        6.0099999999999998        10.010000000000000        3.7310605507650959E-003   2.2203961120875385E-004
   1.5707963267948966        6.4100000000000001        1.0000000000000000E-002  0.19988013932997997        3.8727401586968681E-004
   1.5707963267948966        6.4100000000000001       0.41000000000000003       0.19647906127097875        3.6825797194650069E-004
   1.5707963267948966        6.4100000000000001       0.81000000000000005       0.18703883255337869        3.4292178686013726E-004
   1.5707963267948966        6.4100000000000001        1.2100000000000002       0.17282488839823532        3.1883720840100179E-004
   1.5707963267948966        6.4100000000000001        1.6100000000000001       0.15616761037718591        2.9300738660363145E-004
   1.5707963267948966        6.4100000000000001        2.0099999999999998       0.13781788956491697        2.6894236779885798E-004
   1.5707963267948966        6.4100000000000001        2.4100000000000001       0.11935764415439255        2.3430497214498562E-004
   1.5707963267948966        6.4100000000000001        2.8100000000000001       0.10233387745986608        2.0338158748832652E-004
   1.5707963267948966        6.4100000000000001        3.2100000000000000        8.6163474449160671E-002   1.8791232146471928E-004
   1.5707963267948966        6.4100000000000001        3.6099999999999999        7.2262731990687210E-002   1.8099076292524572E-004
   1.5707963267948966        6.4100000000000001        4.0099999999999998        6.0100236838301117E-002   1.9061914503749002E-004
   1.5707963267948966        6.4100000000000001        4.4100000000000001        4.9628264061418313E-002   1.8228011347016384E-004
   1.5707963267948966        6.4100000000000001        4.8100000000000005        4.1243983047942398E-002   1.7750702664045526E-004
   1.5707963267948966        6.4100000000000001        5.2100000000000000        3.3728775461411745E-002   1.9045925725073417E-004
   1.5707963267948966        6.4100000000000001        5.6100000000000003        2.8184086856813801E-002   1.9215989445794891E-004
   1.5707963267948966        6.4100000000000001        6.0099999999999998        2.3147583556638669E-002   1.9142437556969529E-004
   1.5707963267948966        6.4100000000000001        6.4100000000000001        1.9018168377039530E-002   1.8737897116133926E-004
   1.5707963267948966        6.4100000000000001        6.8100000000000005        1.5729885461609073E-002   1.8162372805339891E-004
   1.5707963267948966        6.4100000000000001        7.2100000000000000        1.3248195778668953E-002   1.8957845654423566E-004
   1.5707963267948966        6.4100000000000001        7.6100000000000003        1.0749662449188074E-002   1.9792768975928317E-004
   1.5707963267948966        6.4100000000000001        8.0099999999999998        9.4716800168818845E-003   1.8827309471027402E-004
   1.5707963267948966        6.4100000000000001        8.4100000000000001        7.8711621358839717E-003   1.9766391001202566E-004
   1.5707963267948966        6.4100000000000001        8.8100000000000005        6.4868584322221911E-003   2.0637394586701219E-004
   1.5707963267948966        6.4100000000000001        9.2100000000000009        5.4051033164896033E-003   1.9657889100069967E-004
   1.5707963267948966        6.4100000000000001        9.6100000000000012        4.7290287605067467E-003   2.0361682643273274E-004
   1.5707963267948966        6.4100000000000001        10.010000000000000        4.1970247208954177E-003   2.1065267792527007E-004
   1.5707963267948966        6.8100000000000005        1.0000000000000000E-002  0.19325397314925502        3.6810363067369648E-004
   1.5707963267948966        6.8100000000000005       0.41000000000000003       0.19056547365258195        3.7992263219247457E-004
   1.5707963267948966        6.8100000000000005       0.81000000000000005       0.18135339505372960        3.4691223692222923E-004
   1.5707963267948966        6.8100000000000005        1.2100000000000002       0.16866019189895162        3.2524851007622061E-004
   1.5707963267948966        6.8100000000000005        1.6100000000000001       0.15227807726295964        2.8249013912785392E-004
   1.5707963267948966        6.8100000000000005        2.0099999999999998       0.13612361573578746        2.5438340567741056E-004
   1.5707963267948966        6.8100000000000005        2.4100000000000001       0.11804761339755658        2.3048155704226094E-004
   1.5707963267948966        6.8100000000000005        2.8100000000000001       0.10195251873069955        2.0228014067034112E-004
   1.5707963267948966        6.8100000000000005        3.2100000000000000        8.6800213613685673E-002   1.7716781468855316E-004
   1.5707963267948966        6.8100000000000005        3.6099999999999999        7.3052423139673459E-002   1.7268019505316376E-004
   1.5707963267948966        6.8100000000000005        4.0099999999999998        6.1218641887405355E-002   1.7308083553311141E-004
   1.5707963267948966        6.8100000000000005        4.4100000000000001        5.1078668363073725E-002   1.8299651166228266E-004
   1.5707963267948966        6.8100000000000005        4.8100000000000005        4.2350036112690247E-002   1.9086097524224834E-004
   1.5707963267948966        6.8100000000000005        5.2100000000000000        3.5449616796544445E-002   1.7974862769905986E-004
   1.5707963267948966        6.8100000000000005        5.6100000000000003        2.9044175088563235E-002   1.9615786689160624E-004
   1.5707963267948966        6.8100000000000005        6.0099999999999998        2.4419593217580790E-002   1.8301969631755681E-004
   1.5707963267948966        6.8100000000000005        6.4100000000000001        2.0355616867919764E-002   1.9463138387795702E-004
   1.5707963267948966        6.8100000000000005        6.8100000000000005        1.6714965794444495E-002   1.8238425851877242E-004
   1.5707963267948966        6.8100000000000005        7.2100000000000000        1.4536467201903514E-002   2.0999875762746920E-004
   1.5707963267948966        6.8100000000000005        7.6100000000000003        1.1570713606398395E-002   2.1399843881144898E-004
   1.5707963267948966        6.8100000000000005        8.0099999999999998        1.0164945103601900E-002   1.9686299679370122E-004
   1.5707963267948966        6.8100000000000005        8.4100000000000001        8.2479918784425076E-003   2.0148130079057980E-004
   1.5707963267948966        6.8100000000000005        8.8100000000000005        7.0011649842714125E-003   2.0470159855448170E-004
   1.5707963267948966        6.8100000000000005        9.2100000000000009        6.2374335348830768E-003   2.0028090260296080E-004
   1.5707963267948966        6.8100000000000005        9.6100000000000012        4.9737796756582284E-003   2.0172923639567912E-004
   1.5707963267948966        6.8100000000000005        10.010000000000000        4.3772737970765498E-003   2.0840860488201507E-004
   1.5707963267948966        7.2100000000000000        1.0000000000000000E-002  0.18531296556311841        3.3957325060002291E-004
   1.5707963267948966        7.2100000000000000       0.41000000000000003       0.18193712244543320        3.6348999459136358E-004
   1.5707963267948966        7.2100000000000000       0.81000000000000005       0.17485806976923585        3.2225860333367579E-004
   1.5707963267948966        7.2100000000000000        1.2100000000000002       0.16296613259222867        3.1360894123263762E-004
   1.5707963267948966        7.2100000000000000        1.6100000000000001       0.14844768678654177        2.8106509030071135E-004
   1.5707963267948966        7.2100000000000000        2.0099999999999998       0.13319467190974524        2.5520313839594446E-004
   1.5707963267948966        7.2100000000000000        2.4100000000000001       0.11704941954612268        2.2779494729283716E-004
   1.5707963267948966        7.2100000000000000        2.8100000000000001       0.10138506990406400        1.9866538119020784E-004
   1.5707963267948966        7.2100000000000000        3.2100000000000000        8.6739371146929159E-002   1.8747831869186428E-004
   1.5707963267948966        7.2100000000000000        3.6099999999999999        7.3455696850895397E-002   1.9053350427558331E-004
   1.5707963267948966        7.2100000000000000        4.0099999999999998        6.2135098057473581E-002   1.8639451986273057E-004
   1.5707963267948966        7.2100000000000000        4.4100000000000001        5.2336339194624756E-002   1.9605177267797982E-004
   1.5707963267948966        7.2100000000000000        4.8100000000000005        4.3535380696511063E-002   1.8392796864151302E-004
   1.5707963267948966        7.2100000000000000        5.2100000000000000        3.6716811550942377E-002   1.8447202015436180E-004
   1.5707963267948966        7.2100000000000000        5.6100000000000003        3.0385616926646399E-002   2.0254818310160204E-004
   1.5707963267948966        7.2100000000000000        6.0099999999999998        2.5420488751299809E-002   1.9052570816787952E-004
   1.5707963267948966        7.2100000000000000        6.4100000000000001        2.1017860490865525E-002   2.0999944576394691E-004
   1.5707963267948966        7.2100000000000000        6.8100000000000005        1.7630308375910699E-002   1.8703362059852165E-004
   1.5707963267948966        7.2100000000000000        7.2100000000000000        1.5084885089959570E-002   2.0641656664497935E-004
   1.5707963267948966        7.2100000000000000        7.6100000000000003        1.2470398753684405E-002   2.1594488581190216E-004
   1.5707963267948966        7.2100000000000000        8.0099999999999998        1.0387820102520564E-002   2.0810929642452370E-004
   1.5707963267948966        7.2100000000000000        8.4100000000000001        9.1208155879551715E-003   2.0803831175722216E-004
   1.5707963267948966        7.2100000000000000        8.8100000000000005        7.5486618137174909E-003   2.0874168655849091E-004
   1.5707963267948966        7.2100000000000000        9.2100000000000009        6.4036480877218390E-003   2.0553470067831610E-004
   1.5707963267948966        7.2100000000000000        9.6100000000000012        5.4374569568469405E-003   2.0076941803440917E-004
   1.5707963267948966        7.2100000000000000        10.010000000000000        4.7844733870364932E-003   2.0826442703682891E-004
   1.5707963267948966        7.6100000000000003        1.0000000000000000E-002  0.17814584942378098        3.5176727940531389E-004
   1.5707963267948966        7.6100000000000003       0.41000000000000003       0.17514163054551132        3.2953657156958269E-004
   1.5707963267948966        7.6100000000000003       0.81000000000000005       0.16866279576881854        3.2643514352701327E-004
   1.5707963267948966        7.6100000000000003        1.2100000000000002       0.15783335657318726        3.0663040703514562E-004
   1.5707963267948966        7.6100000000000003        1.6100000000000001       0.14439247567342073        2.8488988640048754E-004
   1.5707963267948966        7.6100000000000003        2.0099999999999998       0.12958455573687649        2.5859701641464862E-004
   1.5707963267948966        7.6100000000000003        2.4100000000000001       0.11486958304972020        2.2534222564605971E-004
   1.5707963267948966        7.6100000000000003        2.8100000000000001       0.10003647229923859        1.9580676112529983E-004
   1.5707963267948966        7.6100000000000003        3.2100000000000000        8.6802903555250527E-002   1.8826672373680421E-004
   1.5707963267948966        7.6100000000000003        3.6099999999999999        7.4159814254316184E-002   1.9266622371462560E-004
   1.5707963267948966        7.6100000000000003        4.0099999999999998        6.2487254498552282E-002   1.9299293913184522E-004
   1.5707963267948966        7.6100000000000003        4.4100000000000001        5.2863109726074629E-002   1.8236356563830234E-004
   1.5707963267948966        7.6100000000000003        4.8100000000000005        4.4817186193128293E-002   2.3216970688809353E-004
   1.5707963267948966        7.6100000000000003        5.2100000000000000        3.7544577554072624E-002   1.9229094138042483E-004
   1.5707963267948966        7.6100000000000003        5.6100000000000003        3.1193446500028199E-002   2.0166436650875206E-004
   1.5707963267948966        7.6100000000000003        6.0099999999999998        2.6392064137130862E-002   2.0634929313608695E-004
   1.5707963267948966        7.6100000000000003        6.4100000000000001        2.2000862663429446E-002   2.1041738642011857E-004
   1.5707963267948966        7.6100000000000003        6.8100000000000005        1.8602033732720166E-002   1.9482183954025014E-004
   1.5707963267948966        7.6100000000000003        7.2100000000000000        1.5898972581617741E-002   1.9817186902906423E-004
   1.5707963267948966        7.6100000000000003        7.6100000000000003        1.3116689813956786E-002   2.0097262322918671E-004
   1.5707963267948966        7.6100000000000003        8.0099999999999998        1.1497016506284015E-002   2.0861649995255257E-004
   1.5707963267948966        7.6100000000000003        8.4100000000000001        9.8303807815073498E-003   2.1204303695776400E-004
   1.5707963267948966        7.6100000000000003        8.8100000000000005        7.8383486722493709E-003   2.0553157103831302E-004
   1.5707963267948966        7.6100000000000003        9.2100000000000009        6.9912901070687383E-003   2.3349528330207295E-004
   1.5707963267948966        7.6100000000000003        9.6100000000000012        6.0467066224013447E-003   2.0495926176439548E-004
   1.5707963267948966        7.6100000000000003        10.010000000000000        5.2006191077591012E-003   2.1313384367871476E-004
   1.5707963267948966        8.0099999999999998        1.0000000000000000E-002  0.16993251523607344        3.1336029434509880E-004
   1.5707963267948966        8.0099999999999998       0.41000000000000003       0.16695497285871724        3.0571478011436678E-004
   1.5707963267948966        8.0099999999999998       0.81000000000000005       0.16126720335132749        3.2243685291141337E-004
   1.5707963267948966        8.0099999999999998        1.2100000000000002       0.15127018838803916        3.0143987197372134E-004
   1.5707963267948966        8.0099999999999998        1.6100000000000001       0.13998183770705061        2.7249554307828936E-004
   1.5707963267948966        8.0099999999999998        2.0099999999999998       0.12610538537927238        2.3983578467044446E-004
   1.5707963267948966        8.0099999999999998        2.4100000000000001       0.11224503543796858        2.2395074061858170E-004
   1.5707963267948966        8.0099999999999998        2.8100000000000001        9.7741108381925471E-002   1.8981381836463121E-004
   1.5707963267948966        8.0099999999999998        3.2100000000000000        8.5512565715464409E-002   1.8773736280269611E-004
   1.5707963267948966        8.0099999999999998        3.6099999999999999        7.3426601523920748E-002   1.9136156720949704E-004
   1.5707963267948966        8.0099999999999998        4.0099999999999998        6.2774848975713435E-002   1.7911591505045626E-004
   1.5707963267948966        8.0099999999999998        4.4100000000000001        5.3419052911942044E-002   1.9247638418342408E-004
   1.5707963267948966        8.0099999999999998        4.8100000000000005        4.5093825672738501E-002   1.9652095026193972E-004
   1.5707963267948966        8.0099999999999998        5.2100000000000000        3.8202039769502621E-002   1.8573231849613523E-004
   1.5707963267948966        8.0099999999999998        5.6100000000000003        3.2238027790606111E-002   1.9521384151124525E-004
   1.5707963267948966        8.0099999999999998        6.0099999999999998        2.7269361150973542E-002   2.1049327138769326E-004
   1.5707963267948966        8.0099999999999998        6.4100000000000001        2.2803284400580014E-002   1.8889055145036399E-004
   1.5707963267948966        8.0099999999999998        6.8100000000000005        1.9649236909177917E-002   2.0520443422060756E-004
   1.5707963267948966        8.0099999999999998        7.2100000000000000        1.6426415637787725E-002   1.9600362357160677E-004
   1.5707963267948966        8.0099999999999998        7.6100000000000003        1.4278606864282128E-002   2.1770570273388148E-004
   1.5707963267948966        8.0099999999999998        8.0099999999999998        1.2187906189518290E-002   1.9528723030568564E-004
   1.5707963267948966        8.0099999999999998        8.4100000000000001        9.7905334766714199E-003   2.0332330956907940E-004
   1.5707963267948966        8.0099999999999998        8.8100000000000005        8.7721887206169604E-003   2.0800750790918077E-004
   1.5707963267948966        8.0099999999999998        9.2100000000000009        7.2712327809011015E-003   2.1281750816869044E-004
   1.5707963267948966        8.0099999999999998        9.6100000000000012        6.4087843504588415E-003   2.0996868734418417E-004
   1.5707963267948966        8.0099999999999998        10.010000000000000        5.7764611261189400E-003   2.0281244110211384E-004
   1.5707963267948966        8.4100000000000001        1.0000000000000000E-002  0.16152226869270972        3.1384006431708797E-004
   1.5707963267948966        8.4100000000000001       0.41000000000000003       0.15994656908077765        3.0943676071637483E-004
   1.5707963267948966        8.4100000000000001       0.81000000000000005       0.15401378336906532        3.0327520111007433E-004
   1.5707963267948966        8.4100000000000001        1.2100000000000002       0.14534254445213166        2.8976681294843817E-004
   1.5707963267948966        8.4100000000000001        1.6100000000000001       0.13473194026462504        2.6088155786926936E-004
   1.5707963267948966        8.4100000000000001        2.0099999999999998       0.12217372802968653        2.3239137484266605E-004
   1.5707963267948966        8.4100000000000001        2.4100000000000001       0.10910846878500194        2.1533157714191060E-004
   1.5707963267948966        8.4100000000000001        2.8100000000000001        9.6315065374563524E-002   1.9208354696166350E-004
   1.5707963267948966        8.4100000000000001        3.2100000000000000        8.4119674220702087E-002   2.0872179170032580E-004
   1.5707963267948966        8.4100000000000001        3.6099999999999999        7.2940454306679253E-002   1.8602231003593886E-004
   1.5707963267948966        8.4100000000000001        4.0099999999999998        6.2702795039967854E-002   1.9329102999324341E-004
   1.5707963267948966        8.4100000000000001        4.4100000000000001        5.3732537177897367E-002   1.9318292585354568E-004
   1.5707963267948966        8.4100000000000001        4.8100000000000005        4.5888719757466147E-002   1.8331133498212279E-004
   1.5707963267948966        8.4100000000000001        5.2100000000000000        3.8579903879732938E-002   1.9901736059581689E-004
   1.5707963267948966        8.4100000000000001        5.6100000000000003        3.2536783319669839E-002   1.8635733791337117E-004
   1.5707963267948966        8.4100000000000001        6.0099999999999998        2.7533956945865988E-002   1.8765328018386081E-004
   1.5707963267948966        8.4100000000000001        6.4100000000000001        2.4044333843209108E-002   2.1085404327840634E-004
   1.5707963267948966        8.4100000000000001        6.8100000000000005        2.0470370655539055E-002   1.9622183253216867E-004
   1.5707963267948966        8.4100000000000001        7.2100000000000000        1.6893376266475486E-002   1.9723521125557944E-004
   1.5707963267948966        8.4100000000000001        7.6100000000000003        1.4576771347128066E-002   2.0344288460912144E-004
   1.5707963267948966        8.4100000000000001        8.0099999999999998        1.2417037422946519E-002   1.9181715588877815E-004
   1.5707963267948966        8.4100000000000001        8.4100000000000001        1.0341653791136747E-002   2.0476111602334566E-004
   1.5707963267948966        8.4100000000000001        8.8100000000000005        9.5079452430035707E-003   2.0307740424127502E-004
   1.5707963267948966        8.4100000000000001        9.2100000000000009        7.4548716179921731E-003   2.0888547587457219E-004
   1.5707963267948966        8.4100000000000001        9.6100000000000012        6.7662088284763215E-003   1.9940020332730738E-004
   1.5707963267948966        8.4100000000000001        10.010000000000000        5.7238651083379617E-003   2.1138275302868959E-004
   1.5707963267948966        8.8100000000000005        1.0000000000000000E-002  0.15367630384797126        2.9310672154699930E-004
   1.5707963267948966        8.8100000000000005       0.41000000000000003       0.15208803250109948        2.8609172735407615E-004
   1.5707963267948966        8.8100000000000005       0.81000000000000005       0.14690432911985143        2.8363445580534470E-004
   1.5707963267948966        8.8100000000000005        1.2100000000000002       0.13848320578979453        2.7218665872484371E-004
   1.5707963267948966        8.8100000000000005        1.6100000000000001       0.12892971819009991        2.5627514497861254E-004
   1.5707963267948966        8.8100000000000005        2.0099999999999998       0.11761423356799766        2.3026471903483039E-004
   1.5707963267948966        8.8100000000000005        2.4100000000000001       0.10574117686080590        2.1135873335174777E-004
   1.5707963267948966        8.8100000000000005        2.8100000000000001        9.3760167808173395E-002   1.8387855536378518E-004
   1.5707963267948966        8.8100000000000005        3.2100000000000000        8.2904889199596266E-002   2.0908286524840244E-004
   1.5707963267948966        8.8100000000000005        3.6099999999999999        7.2134521662405915E-002   1.7816442270855164E-004
   1.5707963267948966        8.8100000000000005        4.0099999999999998        6.2088605403761710E-002   1.8854954225349177E-004
   1.5707963267948966        8.8100000000000005        4.4100000000000001        5.3324243057043016E-002   1.8449015724061985E-004
   1.5707963267948966        8.8100000000000005        4.8100000000000005        4.5390602343621335E-002   1.8903167917640027E-004
   1.5707963267948966        8.8100000000000005        5.2100000000000000        3.9182581353286838E-002   1.8205926274429403E-004
   1.5707963267948966        8.8100000000000005        5.6100000000000003        3.3368042199182657E-002   2.1124469616334702E-004
   1.5707963267948966        8.8100000000000005        6.0099999999999998        2.8145566437170512E-002   1.9404282497997912E-004
   1.5707963267948966        8.8100000000000005        6.4100000000000001        2.4178556592671655E-002   1.9620042476200392E-004
   1.5707963267948966        8.8100000000000005        6.8100000000000005        2.0884533156731971E-002   1.9899019414481523E-004
   1.5707963267948966        8.8100000000000005        7.2100000000000000        1.8038568412413317E-002   1.9392658119633173E-004
   1.5707963267948966        8.8100000000000005        7.6100000000000003        1.4919041219551309E-002   2.3197639870573201E-004
   1.5707963267948966        8.8100000000000005        8.0099999999999998        1.3212077408031358E-002   1.9673765880858470E-004
   1.5707963267948966        8.8100000000000005        8.4100000000000001        1.1277332133404292E-002   2.1011714342289800E-004
   1.5707963267948966        8.8100000000000005        8.8100000000000005        9.4939890115301497E-003   2.2308702656353773E-004
   1.5707963267948966        8.8100000000000005        9.2100000000000009        7.9952281471312361E-003   2.2698695808692993E-004
   1.5707963267948966        8.8100000000000005        9.6100000000000012        7.0302092218269248E-003   2.1935957627812992E-004
   1.5707963267948966        8.8100000000000005        10.010000000000000        6.2200641044137858E-003   2.2727014850909652E-004
   1.5707963267948966        9.2100000000000009        1.0000000000000000E-002  0.14567299813095952        2.8729203337407539E-004
   1.5707963267948966        9.2100000000000009       0.41000000000000003       0.14451876038411074        2.8382751610119304E-004
   1.5707963267948966        9.2100000000000009       0.81000000000000005       0.13923102427768116        2.6430607233941962E-004
   1.5707963267948966        9.2100000000000009        1.2100000000000002       0.13310698697436082        2.5813484096235361E-004
   1.5707963267948966        9.2100000000000009        1.6100000000000001       0.12343467392954154        2.3606961532255709E-004
   1.5707963267948966        9.2100000000000009        2.0099999999999998       0.11296624112698342        2.1787024595553339E-004
   1.5707963267948966        9.2100000000000009        2.4100000000000001       0.10270290039422650        2.1850853483180191E-004
   1.5707963267948966        9.2100000000000009        2.8100000000000001        9.1662662175471171E-002   1.9286897676382437E-004
   1.5707963267948966        9.2100000000000009        3.2100000000000000        8.0570041639098436E-002   1.8006262586296623E-004
   1.5707963267948966        9.2100000000000009        3.6099999999999999        7.0729570811412665E-002   2.0337730308572191E-004
   1.5707963267948966        9.2100000000000009        4.0099999999999998        6.1966139757608001E-002   2.0051646163970159E-004
   1.5707963267948966        9.2100000000000009        4.4100000000000001        5.3125396204217794E-002   2.0866697051122004E-004
   1.5707963267948966        9.2100000000000009        4.8100000000000005        4.6146284052937817E-002   1.9172715398023537E-004
   1.5707963267948966        9.2100000000000009        5.2100000000000000        3.8897269224315273E-002   2.1430147947051019E-004
   1.5707963267948966        9.2100000000000009        5.6100000000000003        3.3801049095233578E-002   1.9014221785511426E-004
   1.5707963267948966        9.2100000000000009        6.0099999999999998        2.9314115568386621E-002   1.9795385459365987E-004
   1.5707963267948966        9.2100000000000009        6.4100000000000001        2.4521399379294595E-002   1.9884549396210365E-004
   1.5707963267948966        9.2100000000000009        6.8100000000000005        2.1353283946952874E-002   2.0183549168797962E-004
   1.5707963267948966        9.2100000000000009        7.2100000000000000        1.7986938028512787E-002   2.0366248874207227E-004
   1.5707963267948966        9.2100000000000009        7.6100000000000003        1.5414764660481870E-002   2.0907932493635981E-004
   1.5707963267948966        9.2100000000000009        8.0099999999999998        1.3259121381631302E-002   2.0535812252773069E-004
   1.5707963267948966        9.2100000000000009        8.4100000000000001        1.1253191557609864E-002   2.0958064964156085E-004
   1.5707963267948966        9.2100000000000009        8.8100000000000005        1.0034910834995678E-002   2.0284149175672900E-004
   1.5707963267948966        9.2100000000000009        9.2100000000000009        8.5602834764137228E-003   2.3114583315489917E-004
   1.5707963267948966        9.2100000000000009        9.6100000000000012        7.6616346563912665E-003   2.0814075775801912E-004
   1.5707963267948966        9.2100000000000009        10.010000000000000        6.2470015901127463E-003   2.2033749232695836E-004
   1.5707963267948966        9.6100000000000012        1.0000000000000000E-002  0.13819660465570588        2.6228475766457702E-004
   1.5707963267948966        9.6100000000000012       0.41000000000000003       0.13733824685045179        2.6478388667870668E-004
   1.5707963267948966        9.6100000000000012       0.81000000000000005       0.13310592551645511        2.6070115985655178E-004
   1.5707963267948966        9.6100000000000012        1.2100000000000002       0.12648552236012806        2.4554343727938369E-004
   1.5707963267948966        9.6100000000000012        1.6100000000000001       0.11860132548093613        2.3582394452156417E-004
   1.5707963267948966        9.6100000000000012        2.0099999999999998       0.10895441928029406        2.1475432377080072E-004
   1.5707963267948966        9.6100000000000012        2.4100000000000001        9.9235393987906359E-002   1.9461195614425440E-004
   1.5707963267948966        9.6100000000000012        2.8100000000000001        8.8817838221516107E-002   1.9809116514144830E-004
   1.5707963267948966        9.6100000000000012        3.2100000000000000        7.8993907173722136E-002   1.9181286466497954E-004
   1.5707963267948966        9.6100000000000012        3.6099999999999999        6.9838860668917993E-002   1.9097247308389999E-004
   1.5707963267948966        9.6100000000000012        4.0099999999999998        6.0632981343497261E-002   2.0621209277533946E-004
   1.5707963267948966        9.6100000000000012        4.4100000000000001        5.2768279362088492E-002   2.3839773676011695E-004
   1.5707963267948966        9.6100000000000012        4.8100000000000005        4.5707409408048426E-002   1.8802539523743081E-004
   1.5707963267948966        9.6100000000000012        5.2100000000000000        3.9574756466291348E-002   2.1535013959423234E-004
   1.5707963267948966        9.6100000000000012        5.6100000000000003        3.4024889394269439E-002   2.1893844303747938E-004
   1.5707963267948966        9.6100000000000012        6.0099999999999998        2.9563271302006339E-002   2.0258766329730985E-004
   1.5707963267948966        9.6100000000000012        6.4100000000000001        2.4909997879068693E-002   2.0082729046734017E-004
   1.5707963267948966        9.6100000000000012        6.8100000000000005        2.1752453047524413E-002   1.9782623157415217E-004
   1.5707963267948966        9.6100000000000012        7.2100000000000000        1.8590508252585087E-002   2.2562987085798780E-004
   1.5707963267948966        9.6100000000000012        7.6100000000000003        1.6217811938541951E-002   2.1316676759190845E-004
   1.5707963267948966        9.6100000000000012        8.0099999999999998        1.3538475241859770E-002   2.1210357264199502E-004
   1.5707963267948966        9.6100000000000012        8.4100000000000001        1.1884374269408469E-002   2.0724248421740235E-004
   1.5707963267948966        9.6100000000000012        8.8100000000000005        1.0467032044966251E-002   2.0415284915026118E-004
   1.5707963267948966        9.6100000000000012        9.2100000000000009        9.2579384801615774E-003   2.0699020436720301E-004
   1.5707963267948966        9.6100000000000012        9.6100000000000012        8.1053651251782374E-003   2.1073605850041011E-004
   1.5707963267948966        9.6100000000000012        10.010000000000000        6.6940162297156481E-003   2.1484259044013358E-004
   1.5707963267948966        10.010000000000000        1.0000000000000000E-002  0.13125691710643567        2.5242521912179793E-004
   1.5707963267948966        10.010000000000000       0.41000000000000003       0.12989558065146137        2.5426833535958769E-004
   1.5707963267948966        10.010000000000000       0.81000000000000005       0.12610620085668642        2.4477725533389737E-004
   1.5707963267948966        10.010000000000000        1.2100000000000002       0.12062705488352590        2.3749773132272515E-004
   1.5707963267948966        10.010000000000000        1.6100000000000001       0.11269571644442238        2.2033272485338199E-004
   1.5707963267948966        10.010000000000000        2.0099999999999998       0.10475877815918765        2.0433053088771778E-004
   1.5707963267948966        10.010000000000000        2.4100000000000001        9.5301760484396272E-002   2.2595042875110148E-004
   1.5707963267948966        10.010000000000000        2.8100000000000001        8.5791634549952464E-002   1.8553748192121178E-004
   1.5707963267948966        10.010000000000000        3.2100000000000000        7.6698508796996093E-002   1.8615328163689950E-004
   1.5707963267948966        10.010000000000000        3.6099999999999999        6.7782745242707096E-002   2.1250150460335292E-004
   1.5707963267948966        10.010000000000000        4.0099999999999998        5.9757730211626600E-002   1.8974524108757190E-004
   1.5707963267948966        10.010000000000000        4.4100000000000001        5.2425912361505830E-002   1.9172729267507492E-004
   1.5707963267948966        10.010000000000000        4.8100000000000005        4.5497942381956438E-002   1.8809812711561210E-004
   1.5707963267948966        10.010000000000000        5.2100000000000000        3.9452779071341808E-002   2.1717968826430036E-004
   1.5707963267948966        10.010000000000000        5.6100000000000003        3.4415680969044370E-002   1.9914680253947073E-004
   1.5707963267948966        10.010000000000000        6.0099999999999998        2.9583631082853046E-002   1.9772902573976774E-004
   1.5707963267948966        10.010000000000000        6.4100000000000001        2.5567215609608954E-002   1.9407100298989477E-004
   1.5707963267948966        10.010000000000000        6.8100000000000005        2.2329634099267952E-002   2.1733918633196997E-004
   1.5707963267948966        10.010000000000000        7.2100000000000000        1.9243198162757127E-002   2.0740188678448164E-004
   1.5707963267948966        10.010000000000000        7.6100000000000003        1.6787092192474942E-002   2.1518314884537795E-004
   1.5707963267948966        10.010000000000000        8.0099999999999998        1.3983474751097114E-002   2.2917554463130693E-004
   1.5707963267948966        10.010000000000000        8.4100000000000001        1.2539492578770841E-002   2.1116478066184012E-004
   1.5707963267948966        10.010000000000000        8.8100000000000005        1.0583659431635502E-002   2.0748289084219677E-004
   1.5707963267948966        10.010000000000000        9.2100000000000009        9.5306179096040899E-003   2.3257532148850655E-004
   1.5707963267948966        10.010000000000000        9.6100000000000012        8.2834818452337342E-003   2.3768685332023156E-004
   1.5707963267948966        10.010000000000000        10.010000000000000        7.3855917583844268E-003   2.1832793500285903E-004
   1.8849555921538759        1.0000000000000000E-002   1.0000000000000000E-002   1.3508142293377163E-005   1.3027078813157057E-007
   1.8849555921538759        1.0000000000000000E-002  0.41000000000000003        1.1695637092305615E-005   5.7160033517459425E-007
   1.8849555921538759        1.0000000000000000E-002  0.81000000000000005        1.0176810283041260E-005   9.5582270756766742E-007
   1.8849555921538759        1.0000000000000000E-002   1.2100000000000002        8.1403131726112145E-006   1.3192913115370855E-006
   1.8849555921538759        1.0000000000000000E-002   1.6100000000000001        6.4106443736820572E-006   1.5763834821978795E-006
   1.8849555921538759        1.0000000000000000E-002   2.0099999999999998        5.1369508207823501E-006   1.7359273611045825E-006
   1.8849555921538759        1.0000000000000000E-002   2.4100000000000001        4.5182122684251074E-006   2.5020932603662230E-006
   1.8849555921538759        1.0000000000000000E-002   2.8100000000000001        3.5028455551137154E-006   2.0369637428624410E-006
   1.8849555921538759        1.0000000000000000E-002   3.2100000000000000        2.5022924736015910E-006   1.8805312184707267E-006
   1.8849555921538759        1.0000000000000000E-002   3.6099999999999999        1.1665039826868849E-007   2.2107306496310031E-006
   1.8849555921538759        1.0000000000000000E-002   4.0099999999999998        1.0518712066523901E-006   1.8127035600296034E-006
   1.8849555921538759        1.0000000000000000E-002   4.4100000000000001        2.2356065121147231E-006   2.0765240138698818E-006
   1.8849555921538759        1.0000000000000000E-002   4.8100000000000005        3.3020538716413358E-007   2.3424887258972587E-006
   1.8849555921538759        1.0000000000000000E-002   5.2100000000000000       -1.4253223246965298E-006   2.6749646566640818E-006
   1.8849555921538759        1.0000000000000000E-002   5.6100000000000003        1.6863409736965678E-006   1.7538052975478398E-006
   1.8849555921538759        1.0000000000000000E-002   6.0099999999999998        5.1850904206574412E-007   2.4096578545258937E-006
   1.8849555921538759        1.0000000000000000E-002   6.4100000000000001        3.3881928621195132E-007   1.9500973821923330E-006
   1.8849555921538759        1.0000000000000000E-002   6.8100000000000005       -1.6254200961176033E-006   2.0478745683269390E-006
   1.8849555921538759        1.0000000000000000E-002   7.2100000000000000       -3.3563284094096067E-007   2.1663627252889948E-006
   1.8849555921538759        1.0000000000000000E-002   7.6100000000000003        1.2453725559968615E-006   2.5104509574833625E-006
   1.8849555921538759        1.0000000000000000E-002   8.0099999999999998       -3.0475713944959136E-007   2.0456870685167429E-006
   1.8849555921538759        1.0000000000000000E-002   8.4100000000000001        7.5591417998096888E-006   2.2874109297632098E-006
   1.8849555921538759        1.0000000000000000E-002   8.8100000000000005        2.3831514121639143E-006   1.7186266743441774E-006
   1.8849555921538759        1.0000000000000000E-002   9.2100000000000009       -1.2380359098652621E-006   2.2930157499129420E-006
   1.8849555921538759        1.0000000000000000E-002   9.6100000000000012        2.8227699840892106E-007   1.8557664884206794E-006
   1.8849555921538759        1.0000000000000000E-002   10.010000000000000        5.2855901616929922E-007   2.2027179075470460E-006
   1.8849555921538759       0.41000000000000003        1.0000000000000000E-002   1.2622271587735949E-002   2.7409670909660846E-005
   1.8849555921538759       0.41000000000000003       0.41000000000000003        1.2155717862295409E-002   3.2301312776279873E-005
   1.8849555921538759       0.41000000000000003       0.81000000000000005        1.0908073062173940E-002   4.3692919995497272E-005
   1.8849555921538759       0.41000000000000003        1.2100000000000002        9.0811712528764219E-003   3.6622816950581968E-005
   1.8849555921538759       0.41000000000000003        1.6100000000000001        7.3628287883022517E-003   4.0910143448001652E-005
   1.8849555921538759       0.41000000000000003        2.0099999999999998        5.7838815064971093E-003   4.6481015477652889E-005
   1.8849555921538759       0.41000000000000003        2.4100000000000001        4.4556261719575791E-003   4.4920239713940033E-005
   1.8849555921538759       0.41000000000000003        2.8100000000000001        3.3688727607002447E-003   5.3309012946941039E-005
   1.8849555921538759       0.41000000000000003        3.2100000000000000        2.4634911438897685E-003   4.9663585183186950E-005
   1.8849555921538759       0.41000000000000003        3.6099999999999999        1.8476272075354501E-003   4.4182699540879031E-005
   1.8849555921538759       0.41000000000000003        4.0099999999999998        1.3398425061498652E-003   6.0830959618018822E-005
   1.8849555921538759       0.41000000000000003        4.4100000000000001        1.0095381153606951E-003   5.6228811613480901E-005
   1.8849555921538759       0.41000000000000003        4.8100000000000005        6.4520117959622491E-004   5.6882161141648916E-005
   1.8849555921538759       0.41000000000000003        5.2100000000000000        4.8936334516441304E-004   5.6049354717103128E-005
   1.8849555921538759       0.41000000000000003        5.6100000000000003        3.7461281202640464E-004   6.1105622662116941E-005
   1.8849555921538759       0.41000000000000003        6.0099999999999998        3.1049836596384932E-004   5.9762294960226269E-005
   1.8849555921538759       0.41000000000000003        6.4100000000000001        2.5988941740902089E-004   5.3862693375531193E-005
   1.8849555921538759       0.41000000000000003        6.8100000000000005        1.2649907795612330E-004   5.2998112504064248E-005
   1.8849555921538759       0.41000000000000003        7.2100000000000000        1.7662628412237234E-004   5.1235055411116545E-005
   1.8849555921538759       0.41000000000000003        7.6100000000000003        7.9631372099143893E-005   6.1205136100571481E-005
   1.8849555921538759       0.41000000000000003        8.0099999999999998        1.3067925220731059E-004   5.6346708079107492E-005
   1.8849555921538759       0.41000000000000003        8.4100000000000001        5.7274631462022233E-005   5.7811749723192883E-005
   1.8849555921538759       0.41000000000000003        8.8100000000000005        3.7122988534788540E-005   5.9641755373191636E-005
   1.8849555921538759       0.41000000000000003        9.2100000000000009        7.5165008536049000E-005   5.9577903717459647E-005
   1.8849555921538759       0.41000000000000003        9.6100000000000012       -1.7848241149949733E-005   6.2470072217385273E-005
   1.8849555921538759       0.41000000000000003        10.010000000000000       -1.1130943524237257E-006   5.9508437793531597E-005
   1.8849555921538759       0.81000000000000005        1.0000000000000000E-002   3.6717468347172093E-002   7.1721245474772399E-005
   1.8849555921538759       0.81000000000000005       0.41000000000000003        3.5450580852897054E-002   7.0478436303421274E-005
   1.8849555921538759       0.81000000000000005       0.81000000000000005        3.1920217027451958E-002   7.6798060036354447E-005
   1.8849555921538759       0.81000000000000005        1.2100000000000002        2.7183490252058247E-002   6.4446833626447642E-005
   1.8849555921538759       0.81000000000000005        1.6100000000000001        2.1934782964316384E-002   6.2292980753874590E-005
   1.8849555921538759       0.81000000000000005        2.0099999999999998        1.7515833913950923E-002   7.3407692328475199E-005
   1.8849555921538759       0.81000000000000005        2.4100000000000001        1.3483478353029288E-002   6.7001072801812760E-005
   1.8849555921538759       0.81000000000000005        2.8100000000000001        1.0222322762401374E-002   8.2453001812570227E-005
   1.8849555921538759       0.81000000000000005        3.2100000000000000        7.7209917415976331E-003   8.5862185757124091E-005
   1.8849555921538759       0.81000000000000005        3.6099999999999999        5.7999031192755603E-003   8.7300083105234833E-005
   1.8849555921538759       0.81000000000000005        4.0099999999999998        4.5946595550355072E-003   9.6773840526986950E-005
   1.8849555921538759       0.81000000000000005        4.4100000000000001        3.2816998182629729E-003   9.6354617819262986E-005
   1.8849555921538759       0.81000000000000005        4.8100000000000005        2.3834833914526464E-003   8.1198849352447970E-005
   1.8849555921538759       0.81000000000000005        5.2100000000000000        1.7609763240177359E-003   8.2731013380040787E-005
   1.8849555921538759       0.81000000000000005        5.6100000000000003        1.3100026435580710E-003   8.6973381479872765E-005
   1.8849555921538759       0.81000000000000005        6.0099999999999998        1.0657291230034762E-003   8.8776719900420463E-005
   1.8849555921538759       0.81000000000000005        6.4100000000000001        8.2991782876719962E-004   9.5729974057920264E-005
   1.8849555921538759       0.81000000000000005        6.8100000000000005        6.1656710300845587E-004   9.5449664107937683E-005
   1.8849555921538759       0.81000000000000005        7.2100000000000000        5.5905099176689892E-004   9.2413997655105227E-005
   1.8849555921538759       0.81000000000000005        7.6100000000000003        4.3740110959677254E-004   9.7295105600284711E-005
   1.8849555921538759       0.81000000000000005        8.0099999999999998        3.5024202657755625E-004   8.1077993530223353E-005
   1.8849555921538759       0.81000000000000005        8.4100000000000001        2.7431156132924937E-004   9.5010840268775661E-005
   1.8849555921538759       0.81000000000000005        8.8100000000000005        2.7558061277845991E-004   8.5332125434194229E-005
   1.8849555921538759       0.81000000000000005        9.2100000000000009        2.3018858755988517E-004   9.0845655596012321E-005
   1.8849555921538759       0.81000000000000005        9.6100000000000012        2.2683013139482500E-004   1.0191114487114319E-004
   1.8849555921538759       0.81000000000000005        10.010000000000000        1.8449988904499607E-004   9.1266354013013880E-005
   1.8849555921538759        1.2100000000000002        1.0000000000000000E-002   6.5141214028553357E-002   1.1450997217101365E-004
   1.8849555921538759        1.2100000000000002       0.41000000000000003        6.3147382229732846E-002   1.2031806130963404E-004
   1.8849555921538759        1.2100000000000002       0.81000000000000005        5.6847845011040704E-002   1.0745426275110862E-004
   1.8849555921538759        1.2100000000000002        1.2100000000000002        4.8768473185368880E-002   9.6698860362749213E-005
   1.8849555921538759        1.2100000000000002        1.6100000000000001        4.0248678382662460E-002   9.3174922337952608E-005
   1.8849555921538759        1.2100000000000002        2.0099999999999998        3.2230332088922807E-002   1.0225877228106998E-004
   1.8849555921538759        1.2100000000000002        2.4100000000000001        2.5051896935380444E-002   9.5831362172844704E-005
   1.8849555921538759        1.2100000000000002        2.8100000000000001        1.9074540773343820E-002   9.7722690540731974E-005
   1.8849555921538759        1.2100000000000002        3.2100000000000000        1.4450616082186759E-002   1.0952876923944467E-004
   1.8849555921538759        1.2100000000000002        3.6099999999999999        1.0939641705413443E-002   1.1773749928756675E-004
   1.8849555921538759        1.2100000000000002        4.0099999999999998        8.2986336827250602E-003   1.0785250895412092E-004
   1.8849555921538759        1.2100000000000002        4.4100000000000001        6.3350413753560202E-003   1.0028160822966224E-004
   1.8849555921538759        1.2100000000000002        4.8100000000000005        4.5472370767651905E-003   1.0660270215406881E-004
   1.8849555921538759        1.2100000000000002        5.2100000000000000        3.3648531489929097E-003   1.0028165931436349E-004
   1.8849555921538759        1.2100000000000002        5.6100000000000003        2.7453897510342920E-003   1.1315858029509654E-004
   1.8849555921538759        1.2100000000000002        6.0099999999999998        2.1869531350115884E-003   1.1377596754081910E-004
   1.8849555921538759        1.2100000000000002        6.4100000000000001        1.6659693517983285E-003   1.1958500218842810E-004
   1.8849555921538759        1.2100000000000002        6.8100000000000005        1.4189788283950390E-003   1.2511913264850823E-004
   1.8849555921538759        1.2100000000000002        7.2100000000000000        9.9638454358911459E-004   1.0413405429239719E-004
   1.8849555921538759        1.2100000000000002        7.6100000000000003        7.0272010646508761E-004   1.1572731531455994E-004
   1.8849555921538759        1.2100000000000002        8.0099999999999998        3.6533241513544322E-004   1.1014183990921122E-004
   1.8849555921538759        1.2100000000000002        8.4100000000000001        2.1383608719720274E-004   1.1667354308261927E-004
   1.8849555921538759        1.2100000000000002        8.8100000000000005        3.1662729209157661E-004   1.1199178788432857E-004
   1.8849555921538759        1.2100000000000002        9.2100000000000009        1.3230223965666433E-004   1.1454889972966642E-004
   1.8849555921538759        1.2100000000000002        9.6100000000000012        3.8844973294081001E-004   1.1759115296022790E-004
   1.8849555921538759        1.2100000000000002        10.010000000000000        3.5495943323759420E-004   1.1025981521071160E-004
   1.8849555921538759        1.6100000000000001        1.0000000000000000E-002   9.5042691298470178E-002   1.7128845628879274E-004
   1.8849555921538759        1.6100000000000001       0.41000000000000003        9.1717760733505099E-002   1.7926601153798820E-004
   1.8849555921538759        1.6100000000000001       0.81000000000000005        8.3118982493545143E-002   1.5313150839358527E-004
   1.8849555921538759        1.6100000000000001        1.2100000000000002        7.1415175525002844E-002   1.3325295439757073E-004
   1.8849555921538759        1.6100000000000001        1.6100000000000001        5.9392096601342155E-002   1.1497733245231661E-004
   1.8849555921538759        1.6100000000000001        2.0099999999999998        4.8023779802942812E-002   1.3038912345087505E-004
   1.8849555921538759        1.6100000000000001        2.4100000000000001        3.7620943697980934E-002   1.1884853696929115E-004
   1.8849555921538759        1.6100000000000001        2.8100000000000001        2.9242344214272027E-002   1.0156714555265074E-004
   1.8849555921538759        1.6100000000000001        3.2100000000000000        2.2244639148893651E-002   1.0873934717359977E-004
   1.8849555921538759        1.6100000000000001        3.6099999999999999        1.7395416055356234E-002   1.1051743412117989E-004
   1.8849555921538759        1.6100000000000001        4.0099999999999998        1.3155965671778992E-002   1.2550459250694154E-004
   1.8849555921538759        1.6100000000000001        4.4100000000000001        9.9304937935359612E-003   1.2710113042371256E-004
   1.8849555921538759        1.6100000000000001        4.8100000000000005        7.5601339750218247E-003   1.2932687148805902E-004
   1.8849555921538759        1.6100000000000001        5.2100000000000000        5.5929616326120431E-003   1.2713313020177219E-004
   1.8849555921538759        1.6100000000000001        5.6100000000000003        4.4388090302985772E-003   1.2856826986365092E-004
   1.8849555921538759        1.6100000000000001        6.0099999999999998        3.6445039281737721E-003   1.3832749608494305E-004
   1.8849555921538759        1.6100000000000001        6.4100000000000001        2.7106635271423193E-003   1.3561718086973077E-004
   1.8849555921538759        1.6100000000000001        6.8100000000000005        1.8565243703963985E-003   1.2997597154421430E-004
   1.8849555921538759        1.6100000000000001        7.2100000000000000        1.5944708208125149E-003   1.2915217964146414E-004
   1.8849555921538759        1.6100000000000001        7.6100000000000003        9.9584852015165625E-004   1.4587193607599582E-004
   1.8849555921538759        1.6100000000000001        8.0099999999999998        1.2493037237875232E-003   1.2820314343834518E-004
   1.8849555921538759        1.6100000000000001        8.4100000000000001        7.0906722004291517E-004   1.2731921463610569E-004
   1.8849555921538759        1.6100000000000001        8.8100000000000005        6.0301446581712611E-004   1.4033808159101094E-004
   1.8849555921538759        1.6100000000000001        9.2100000000000009        5.7325705737182797E-004   1.2858273215335972E-004
   1.8849555921538759        1.6100000000000001        9.6100000000000012        2.9064343193637088E-004   1.3211924645753248E-004
   1.8849555921538759        1.6100000000000001        10.010000000000000        3.4220612424274756E-004   1.4559232150152806E-004
   1.8849555921538759        2.0099999999999998        1.0000000000000000E-002  0.12337107878360919        2.3958764891843836E-004
   1.8849555921538759        2.0099999999999998       0.41000000000000003       0.11912018003520287        1.9890229452415803E-004
   1.8849555921538759        2.0099999999999998       0.81000000000000005       0.10822444767924483        1.8989490772290560E-004
   1.8849555921538759        2.0099999999999998        1.2100000000000002        9.3963597519299225E-002   1.8476348683468816E-004
   1.8849555921538759        2.0099999999999998        1.6100000000000001        7.8432037585332251E-002   1.4907062353909065E-004
   1.8849555921538759        2.0099999999999998        2.0099999999999998        6.3690351906102075E-002   1.2541509538573068E-004
   1.8849555921538759        2.0099999999999998        2.4100000000000001        5.0677962592496059E-002   1.3340575468955712E-004
   1.8849555921538759        2.0099999999999998        2.8100000000000001        3.9360601715387564E-002   1.1805630846577179E-004
   1.8849555921538759        2.0099999999999998        3.2100000000000000        3.0666986256695537E-002   1.2693653721674772E-004
   1.8849555921538759        2.0099999999999998        3.6099999999999999        2.3701693340595339E-002   1.3447062520191572E-004
   1.8849555921538759        2.0099999999999998        4.0099999999999998        1.8174465637496411E-002   1.3214438070995201E-004
   1.8849555921538759        2.0099999999999998        4.4100000000000001        1.3841951851931539E-002   1.3362220779396117E-004
   1.8849555921538759        2.0099999999999998        4.8100000000000005        1.0570092562817390E-002   1.4183670294328035E-004
   1.8849555921538759        2.0099999999999998        5.2100000000000000        8.1375342218574388E-003   1.5348897546007989E-004
   1.8849555921538759        2.0099999999999998        5.6100000000000003        6.3446687010090879E-003   1.3731068415421800E-004
   1.8849555921538759        2.0099999999999998        6.0099999999999998        4.7533207180226467E-003   1.4754060041908146E-004
   1.8849555921538759        2.0099999999999998        6.4100000000000001        3.7681220159913745E-003   1.3647437054536366E-004
   1.8849555921538759        2.0099999999999998        6.8100000000000005        2.8946559819822033E-003   1.6230888879580999E-004
   1.8849555921538759        2.0099999999999998        7.2100000000000000        2.1934951676388322E-003   1.3816329544919613E-004
   1.8849555921538759        2.0099999999999998        7.6100000000000003        1.7718253369134981E-003   1.4670354950501680E-004
   1.8849555921538759        2.0099999999999998        8.0099999999999998        1.4877848180369123E-003   1.5087883887509706E-004
   1.8849555921538759        2.0099999999999998        8.4100000000000001        1.1321304319083338E-003   1.3994873918211207E-004
   1.8849555921538759        2.0099999999999998        8.8100000000000005        9.9691548732893406E-004   1.3923492029902098E-004
   1.8849555921538759        2.0099999999999998        9.2100000000000009        3.5457140620409730E-004   1.7233936562028592E-004
   1.8849555921538759        2.0099999999999998        9.6100000000000012        4.8174094854305560E-004   1.5693787899680241E-004
   1.8849555921538759        2.0099999999999998        10.010000000000000        3.8996251266196338E-004   1.5033962328226254E-004
   1.8849555921538759        2.4100000000000001        1.0000000000000000E-002  0.14877533425511258        2.7702419878923275E-004
   1.8849555921538759        2.4100000000000001       0.41000000000000003       0.14369088092263740        2.6216110969720402E-004
   1.8849555921538759        2.4100000000000001       0.81000000000000005       0.13102406475698661        2.5310919770107020E-004
   1.8849555921538759        2.4100000000000001        1.2100000000000002       0.11484882864301608        2.2662690908374625E-004
   1.8849555921538759        2.4100000000000001        1.6100000000000001        9.6749703774750576E-002   1.8090267268831571E-004
   1.8849555921538759        2.4100000000000001        2.0099999999999998        7.8887326039658812E-002   1.5136957149171197E-004
   1.8849555921538759        2.4100000000000001        2.4100000000000001        6.3224384187357624E-002   1.3139906189968349E-004
   1.8849555921538759        2.4100000000000001        2.8100000000000001        4.9743924835249788E-002   1.3282111787809984E-004
   1.8849555921538759        2.4100000000000001        3.2100000000000000        3.9114865688391807E-002   1.3213444358578898E-004
   1.8849555921538759        2.4100000000000001        3.6099999999999999        3.0564867754224553E-002   1.6109562908335424E-004
   1.8849555921538759        2.4100000000000001        4.0099999999999998        2.3631065821716781E-002   1.3294972516251260E-004
   1.8849555921538759        2.4100000000000001        4.4100000000000001        1.7866959370718801E-002   1.3869899289874882E-004
   1.8849555921538759        2.4100000000000001        4.8100000000000005        1.3784351167443389E-002   1.3782091002577615E-004
   1.8849555921538759        2.4100000000000001        5.2100000000000000        1.0753597446669384E-002   1.3487852575230644E-004
   1.8849555921538759        2.4100000000000001        5.6100000000000003        8.3766019163408062E-003   1.4872288090953204E-004
   1.8849555921538759        2.4100000000000001        6.0099999999999998        6.4689946841678149E-003   1.6160911383123735E-004
   1.8849555921538759        2.4100000000000001        6.4100000000000001        5.0683454974677503E-003   1.6424176138400863E-004
   1.8849555921538759        2.4100000000000001        6.8100000000000005        3.8916575181924861E-003   1.5838785295860686E-004
   1.8849555921538759        2.4100000000000001        7.2100000000000000        3.2884427038049214E-003   1.5084997478380713E-004
   1.8849555921538759        2.4100000000000001        7.6100000000000003        2.4654928450470750E-003   1.5832223786317609E-004
   1.8849555921538759        2.4100000000000001        8.0099999999999998        2.3871663619140105E-003   1.4585136133541391E-004
   1.8849555921538759        2.4100000000000001        8.4100000000000001        1.3510789148976788E-003   1.6496882331496615E-004
   1.8849555921538759        2.4100000000000001        8.8100000000000005        1.3898794376057246E-003   1.6360679135036244E-004
   1.8849555921538759        2.4100000000000001        9.2100000000000009        9.8986540063298548E-004   1.6312301811305355E-004
   1.8849555921538759        2.4100000000000001        9.6100000000000012        1.0433690756870657E-003   1.6971075228609374E-004
   1.8849555921538759        2.4100000000000001        10.010000000000000        6.2388866811140199E-004   1.7052314038990622E-004
   1.8849555921538759        2.8100000000000001        1.0000000000000000E-002  0.16898457992895019        2.9331069664454074E-004
   1.8849555921538759        2.8100000000000001       0.41000000000000003       0.16444180062083977        3.0327946297743346E-004
   1.8849555921538759        2.8100000000000001       0.81000000000000005       0.15137536491259754        2.7111568119964069E-004
   1.8849555921538759        2.8100000000000001        1.2100000000000002       0.13223158318798273        2.6057932895646844E-004
   1.8849555921538759        2.8100000000000001        1.6100000000000001       0.11232536534496364        2.1793592219083362E-004
   1.8849555921538759        2.8100000000000001        2.0099999999999998        9.2767532309511694E-002   1.7845701747141757E-004
   1.8849555921538759        2.8100000000000001        2.4100000000000001        7.4884790092615047E-002   1.4925249788168296E-004
   1.8849555921538759        2.8100000000000001        2.8100000000000001        5.9765750242200218E-002   1.4399263245943081E-004
   1.8849555921538759        2.8100000000000001        3.2100000000000000        4.7089663052381658E-002   1.4392600344032607E-004
   1.8849555921538759        2.8100000000000001        3.6099999999999999        3.6926451832646708E-002   1.4276760579077827E-004
   1.8849555921538759        2.8100000000000001        4.0099999999999998        2.8878385914090077E-002   1.5362087904990975E-004
   1.8849555921538759        2.8100000000000001        4.4100000000000001        2.2530904328142212E-002   1.6021934989164912E-004
   1.8849555921538759        2.8100000000000001        4.8100000000000005        1.7239462938871620E-002   1.4929172581743062E-004
   1.8849555921538759        2.8100000000000001        5.2100000000000000        1.3352560364910136E-002   1.7765362704459957E-004
   1.8849555921538759        2.8100000000000001        5.6100000000000003        1.0601800820180238E-002   1.6105823413685121E-004
   1.8849555921538759        2.8100000000000001        6.0099999999999998        8.3267961223105515E-003   1.6227970304519732E-004
   1.8849555921538759        2.8100000000000001        6.4100000000000001        6.5805360546961518E-003   1.8589420311833100E-004
   1.8849555921538759        2.8100000000000001        6.8100000000000005        5.2597582533988156E-003   1.6826163659926823E-004
   1.8849555921538759        2.8100000000000001        7.2100000000000000        4.1688434727330465E-003   1.6114943666450428E-004
   1.8849555921538759        2.8100000000000001        7.6100000000000003        3.2013366959381998E-003   1.6658166516480568E-004
   1.8849555921538759        2.8100000000000001        8.0099999999999998        2.4431680913273531E-003   1.6920624467394341E-004
   1.8849555921538759        2.8100000000000001        8.4100000000000001        2.2395217054651823E-003   1.7516561825707311E-004
   1.8849555921538759        2.8100000000000001        8.8100000000000005        1.7984124242201192E-003   1.6449317847013628E-004
   1.8849555921538759        2.8100000000000001        9.2100000000000009        1.0584584105043655E-003   1.7249911197644507E-004
   1.8849555921538759        2.8100000000000001        9.6100000000000012        1.1353375109023254E-003   1.6215172437823526E-004
   1.8849555921538759        2.8100000000000001        10.010000000000000        7.1505106711497078E-004   1.7920781964509495E-004
   1.8849555921538759        3.2100000000000000        1.0000000000000000E-002  0.18616581888462383        3.0928453212082597E-004
   1.8849555921538759        3.2100000000000000       0.41000000000000003       0.18082684990130260        2.9830575616955418E-004
   1.8849555921538759        3.2100000000000000       0.81000000000000005       0.16676174502532568        2.8979361383764260E-004
   1.8849555921538759        3.2100000000000000        1.2100000000000002       0.14801830367864408        2.8403233998516565E-004
   1.8849555921538759        3.2100000000000000        1.6100000000000001       0.12639880155061597        2.3163609100069723E-004
   1.8849555921538759        3.2100000000000000        2.0099999999999998       0.10519030445734703        2.0613498831328382E-004
   1.8849555921538759        3.2100000000000000        2.4100000000000001        8.5568355588181974E-002   1.6599550326625785E-004
   1.8849555921538759        3.2100000000000000        2.8100000000000001        6.8804477598507038E-002   1.4322319181610593E-004
   1.8849555921538759        3.2100000000000000        3.2100000000000000        5.4673517675894262E-002   1.6917533396983907E-004
   1.8849555921538759        3.2100000000000000        3.6099999999999999        4.3123125531565339E-002   1.5900185565327800E-004
   1.8849555921538759        3.2100000000000000        4.0099999999999998        3.3892010726175509E-002   1.4981023821739707E-004
   1.8849555921538759        3.2100000000000000        4.4100000000000001        2.6719519377970367E-002   1.6365609379540336E-004
   1.8849555921538759        3.2100000000000000        4.8100000000000005        2.0744803899218903E-002   1.5887107947678522E-004
   1.8849555921538759        3.2100000000000000        5.2100000000000000        1.6356508649628041E-002   1.6572908998941160E-004
   1.8849555921538759        3.2100000000000000        5.6100000000000003        1.2957884816065260E-002   1.5876231476984673E-004
   1.8849555921538759        3.2100000000000000        6.0099999999999998        1.0032383848120097E-002   1.7072875783777667E-004
   1.8849555921538759        3.2100000000000000        6.4100000000000001        7.8631018083139270E-003   1.7780961691660397E-004
   1.8849555921538759        3.2100000000000000        6.8100000000000005        6.4169615475412663E-003   1.5675784539986962E-004
   1.8849555921538759        3.2100000000000000        7.2100000000000000        4.9556976966550498E-003   1.7953287597054072E-004
   1.8849555921538759        3.2100000000000000        7.6100000000000003        4.1145861295788832E-003   1.7117498366124955E-004
   1.8849555921538759        3.2100000000000000        8.0099999999999998        3.2921558007275140E-003   1.6805921154853403E-004
   1.8849555921538759        3.2100000000000000        8.4100000000000001        2.5085525474110842E-003   1.8403565556678178E-004
   1.8849555921538759        3.2100000000000000        8.8100000000000005        2.0716898109119104E-003   1.7389917896042627E-004
   1.8849555921538759        3.2100000000000000        9.2100000000000009        1.8591336566743469E-003   1.8274067176822482E-004
   1.8849555921538759        3.2100000000000000        9.6100000000000012        1.5692073776327736E-003   1.7975466652373176E-004
   1.8849555921538759        3.2100000000000000        10.010000000000000        1.3510787985601539E-003   1.7823515924009084E-004
   1.8849555921538759        3.6099999999999999        1.0000000000000000E-002  0.19818277052063499        3.3248960891368623E-004
   1.8849555921538759        3.6099999999999999       0.41000000000000003       0.19344064746888739        3.6144927842693544E-004
   1.8849555921538759        3.6099999999999999       0.81000000000000005       0.17886593864750505        3.5762980569423083E-004
   1.8849555921538759        3.6099999999999999        1.2100000000000002       0.16001537417504849        3.0012151722385645E-004
   1.8849555921538759        3.6099999999999999        1.6100000000000001       0.13799023199615607        2.5325924261129470E-004
   1.8849555921538759        3.6099999999999999        2.0099999999999998       0.11564124766207215        2.2732878098678184E-004
   1.8849555921538759        3.6099999999999999        2.4100000000000001        9.5252311569129333E-002   1.8488175319562338E-004
   1.8849555921538759        3.6099999999999999        2.8100000000000001        7.7213495477890179E-002   1.5097306628186942E-004
   1.8849555921538759        3.6099999999999999        3.2100000000000000        6.1694698532719160E-002   1.5320230174457224E-004
   1.8849555921538759        3.6099999999999999        3.6099999999999999        4.9224077853812449E-002   1.5412161573681002E-004
   1.8849555921538759        3.6099999999999999        4.0099999999999998        3.8762643291964757E-002   1.6096839833046605E-004
   1.8849555921538759        3.6099999999999999        4.4100000000000001        3.0630609241919095E-002   1.7465766913187542E-004
   1.8849555921538759        3.6099999999999999        4.8100000000000005        2.4165542293921191E-002   2.0023120870447044E-004
   1.8849555921538759        3.6099999999999999        5.2100000000000000        1.8907983440603893E-002   1.7306962976843698E-004
   1.8849555921538759        3.6099999999999999        5.6100000000000003        1.4920934371881675E-002   1.7126522378541160E-004
   1.8849555921538759        3.6099999999999999        6.0099999999999998        1.2358301816179931E-002   1.7445363512724586E-004
   1.8849555921538759        3.6099999999999999        6.4100000000000001        9.4293964603778414E-003   1.6714722359984164E-004
   1.8849555921538759        3.6099999999999999        6.8100000000000005        7.7879081746797963E-003   1.8564695462643024E-004
   1.8849555921538759        3.6099999999999999        7.2100000000000000        6.0536227989855668E-003   1.6253570766713805E-004
   1.8849555921538759        3.6099999999999999        7.6100000000000003        5.1224644960654831E-003   2.0099777842855519E-004
   1.8849555921538759        3.6099999999999999        8.0099999999999998        4.4767025275433284E-003   1.7830328905175632E-004
   1.8849555921538759        3.6099999999999999        8.4100000000000001        3.2168378502227635E-003   1.7148387064868718E-004
   1.8849555921538759        3.6099999999999999        8.8100000000000005        2.6384250814046484E-003   1.8219608857763226E-004
   1.8849555921538759        3.6099999999999999        9.2100000000000009        1.8554441369398719E-003   1.7714201969055841E-004
   1.8849555921538759        3.6099999999999999        9.6100000000000012        2.2667931312561826E-003   1.8053289446627068E-004
   1.8849555921538759        3.6099999999999999        10.010000000000000        1.7291705673580348E-003   1.8226478562744059E-004
   1.8849555921538759        4.0099999999999998        1.0000000000000000E-002  0.20772395628496204        3.3811334556396592E-004
   1.8849555921538759        4.0099999999999998       0.41000000000000003       0.20154569387553892        3.8673383338639434E-004
   1.8849555921538759        4.0099999999999998       0.81000000000000005       0.18797054092954418        3.2920921121441468E-004
   1.8849555921538759        4.0099999999999998        1.2100000000000002       0.16888622146268104        3.0896690666937996E-004
   1.8849555921538759        4.0099999999999998        1.6100000000000001       0.14672864759245241        2.6400506342706432E-004
   1.8849555921538759        4.0099999999999998        2.0099999999999998       0.12436621767242595        2.4688282648493135E-004
   1.8849555921538759        4.0099999999999998        2.4100000000000001       0.10322901857719659        2.0496526363864798E-004
   1.8849555921538759        4.0099999999999998        2.8100000000000001        8.4699616265952626E-002   1.6683432316311181E-004
   1.8849555921538759        4.0099999999999998        3.2100000000000000        6.8402863289406104E-002   1.6081109833047586E-004
   1.8849555921538759        4.0099999999999998        3.6099999999999999        5.4681039765263728E-002   1.6445289290836288E-004
   1.8849555921538759        4.0099999999999998        4.0099999999999998        4.3687048772569813E-002   1.7477593173166058E-004
   1.8849555921538759        4.0099999999999998        4.4100000000000001        3.4622511666880122E-002   1.8669271411543824E-004
   1.8849555921538759        4.0099999999999998        4.8100000000000005        2.7692086489168228E-002   1.5972274684274452E-004
   1.8849555921538759        4.0099999999999998        5.2100000000000000        2.1857996066471892E-002   1.5842825360262594E-004
   1.8849555921538759        4.0099999999999998        5.6100000000000003        1.7232615391779522E-002   1.9547900534552714E-004
   1.8849555921538759        4.0099999999999998        6.0099999999999998        1.3925945393028953E-002   1.6373944470261079E-004
   1.8849555921538759        4.0099999999999998        6.4100000000000001        1.1382496777581545E-002   1.8851491935551484E-004
   1.8849555921538759        4.0099999999999998        6.8100000000000005        9.2685890450663697E-003   1.9911666965053109E-004
   1.8849555921538759        4.0099999999999998        7.2100000000000000        7.2321774525203461E-003   1.8200756121217646E-004
   1.8849555921538759        4.0099999999999998        7.6100000000000003        6.2545360453302055E-003   1.8653920139656132E-004
   1.8849555921538759        4.0099999999999998        8.0099999999999998        4.5249627977245743E-003   1.9877002900039854E-004
   1.8849555921538759        4.0099999999999998        8.4100000000000001        3.8917698662958434E-003   1.8113492624811242E-004
   1.8849555921538759        4.0099999999999998        8.8100000000000005        3.2254968755946055E-003   1.8390410719814880E-004
   1.8849555921538759        4.0099999999999998        9.2100000000000009        2.8344364427096837E-003   1.7676380160439544E-004
   1.8849555921538759        4.0099999999999998        9.6100000000000012        1.9629046689187165E-003   2.0500291704843198E-004
   1.8849555921538759        4.0099999999999998        10.010000000000000        1.9763312510778265E-003   1.8300348328000626E-004
   1.8849555921538759        4.4100000000000001        1.0000000000000000E-002  0.21276332547936205        4.2290086069935649E-004
   1.8849555921538759        4.4100000000000001       0.41000000000000003       0.20795940116846365        4.0850806447540345E-004
   1.8849555921538759        4.4100000000000001       0.81000000000000005       0.19478590753076330        3.3631839238387680E-004
   1.8849555921538759        4.4100000000000001        1.2100000000000002       0.17519727683621736        3.1288772301878875E-004
   1.8849555921538759        4.4100000000000001        1.6100000000000001       0.15359550012050829        3.0690913502452548E-004
   1.8849555921538759        4.4100000000000001        2.0099999999999998       0.13086769710555293        2.4861422512740568E-004
   1.8849555921538759        4.4100000000000001        2.4100000000000001       0.10967321362911160        2.0868031545602265E-004
   1.8849555921538759        4.4100000000000001        2.8100000000000001        9.0274647084111759E-002   1.7890062087393184E-004
   1.8849555921538759        4.4100000000000001        3.2100000000000000        7.3757725675116931E-002   1.6621392580133578E-004
   1.8849555921538759        4.4100000000000001        3.6099999999999999        5.9376846975462319E-002   1.6794130854596613E-004
   1.8849555921538759        4.4100000000000001        4.0099999999999998        4.7872559533637303E-002   1.6288059379611789E-004
   1.8849555921538759        4.4100000000000001        4.4100000000000001        3.8572925043708739E-002   1.8485791128915204E-004
   1.8849555921538759        4.4100000000000001        4.8100000000000005        3.0680207264466325E-002   1.7300538334648222E-004
   1.8849555921538759        4.4100000000000001        5.2100000000000000        2.4812123145100465E-002   1.6890865484794389E-004
   1.8849555921538759        4.4100000000000001        5.6100000000000003        1.9705267872595439E-002   1.7164675699878686E-004
   1.8849555921538759        4.4100000000000001        6.0099999999999998        1.6005085332918938E-002   1.6982058324803729E-004
   1.8849555921538759        4.4100000000000001        6.4100000000000001        1.2940534381314496E-002   1.8833632161007171E-004
   1.8849555921538759        4.4100000000000001        6.8100000000000005        1.0048399116986373E-002   1.8812284179740512E-004
   1.8849555921538759        4.4100000000000001        7.2100000000000000        8.4576607821780225E-003   1.8618775932807309E-004
   1.8849555921538759        4.4100000000000001        7.6100000000000003        7.0514243160076919E-003   1.8772617090273105E-004
   1.8849555921538759        4.4100000000000001        8.0099999999999998        5.3085850350592196E-003   1.8410978076469734E-004
   1.8849555921538759        4.4100000000000001        8.4100000000000001        4.4109350876516554E-003   1.9565485949878377E-004
   1.8849555921538759        4.4100000000000001        8.8100000000000005        3.5562829421248126E-003   1.7936967172054382E-004
   1.8849555921538759        4.4100000000000001        9.2100000000000009        3.0321259162630113E-003   1.9791790578257271E-004
   1.8849555921538759        4.4100000000000001        9.6100000000000012        2.6537656198146373E-003   1.8117255801166447E-004
   1.8849555921538759        4.4100000000000001        10.010000000000000        2.3913384343973061E-003   1.8923075020582246E-004
   1.8849555921538759        4.8100000000000005        1.0000000000000000E-002  0.21438901881243766        3.9802972107013643E-004
   1.8849555921538759        4.8100000000000005       0.41000000000000003       0.20971353602539675        4.0429393688469668E-004
   1.8849555921538759        4.8100000000000005       0.81000000000000005       0.19659513254739941        3.5899106812805254E-004
   1.8849555921538759        4.8100000000000005        1.2100000000000002       0.17909069108113349        3.1420739235925104E-004
   1.8849555921538759        4.8100000000000005        1.6100000000000001       0.15804000572373578        2.8881911718243346E-004
   1.8849555921538759        4.8100000000000005        2.0099999999999998       0.13591685023931166        2.5906482181163907E-004
   1.8849555921538759        4.8100000000000005        2.4100000000000001       0.11484773748659312        2.2908728890857954E-004
   1.8849555921538759        4.8100000000000005        2.8100000000000001        9.5585478945570443E-002   1.8895560421167118E-004
   1.8849555921538759        4.8100000000000005        3.2100000000000000        7.8323236061745655E-002   1.7204193146301750E-004
   1.8849555921538759        4.8100000000000005        3.6099999999999999        6.4070729089495904E-002   1.8060908639722521E-004
   1.8849555921538759        4.8100000000000005        4.0099999999999998        5.1717232306997332E-002   1.6905726306955623E-004
   1.8849555921538759        4.8100000000000005        4.4100000000000001        4.2293737103544692E-002   1.7523145260850387E-004
   1.8849555921538759        4.8100000000000005        4.8100000000000005        3.3865462240154506E-002   1.6947867815273027E-004
   1.8849555921538759        4.8100000000000005        5.2100000000000000        2.6924328407861436E-002   1.7960365245221722E-004
   1.8849555921538759        4.8100000000000005        5.6100000000000003        2.1913349675919198E-002   1.8137352723271091E-004
   1.8849555921538759        4.8100000000000005        6.0099999999999998        1.7702003737882024E-002   1.6863712268777329E-004
   1.8849555921538759        4.8100000000000005        6.4100000000000001        1.4255264250832412E-002   1.7902470996613253E-004
   1.8849555921538759        4.8100000000000005        6.8100000000000005        1.1469380584605530E-002   1.8361310353187527E-004
   1.8849555921538759        4.8100000000000005        7.2100000000000000        9.5072469102118317E-003   1.7156627650424686E-004
   1.8849555921538759        4.8100000000000005        7.6100000000000003        7.8298632761146288E-003   1.9115369749446846E-004
   1.8849555921538759        4.8100000000000005        8.0099999999999998        6.5755756215214742E-003   1.8384730154716663E-004
   1.8849555921538759        4.8100000000000005        8.4100000000000001        5.3812287213472754E-003   1.9494274221541012E-004
   1.8849555921538759        4.8100000000000005        8.8100000000000005        4.6429182655009860E-003   1.8883022911328509E-004
   1.8849555921538759        4.8100000000000005        9.2100000000000009        3.7078233530393207E-003   1.9130476816856906E-004
   1.8849555921538759        4.8100000000000005        9.6100000000000012        3.0598267641546036E-003   2.0170486522155139E-004
   1.8849555921538759        4.8100000000000005        10.010000000000000        2.7467091256422448E-003   2.0614888870965509E-004
   1.8849555921538759        5.2100000000000000        1.0000000000000000E-002  0.21334327196003439        3.9241274441122220E-004
   1.8849555921538759        5.2100000000000000       0.41000000000000003       0.20912325678502250        4.1738623439999811E-004
   1.8849555921538759        5.2100000000000000       0.81000000000000005       0.19779759169071198        3.5386233512411220E-004
   1.8849555921538759        5.2100000000000000        1.2100000000000002       0.18051966771081254        3.5003779920280228E-004
   1.8849555921538759        5.2100000000000000        1.6100000000000001       0.16018163243298436        3.1205319414594933E-004
   1.8849555921538759        5.2100000000000000        2.0099999999999998       0.13887797659224979        2.6430247299893327E-004
   1.8849555921538759        5.2100000000000000        2.4100000000000001       0.11902185597499462        2.3095908864555204E-004
   1.8849555921538759        5.2100000000000000        2.8100000000000001        9.9219615062429323E-002   1.9173886692685973E-004
   1.8849555921538759        5.2100000000000000        3.2100000000000000        8.2378225509734254E-002   1.6050068783407008E-004
   1.8849555921538759        5.2100000000000000        3.6099999999999999        6.7842578070532164E-002   1.6956342903981815E-004
   1.8849555921538759        5.2100000000000000        4.0099999999999998        5.5120767329264526E-002   1.5697090602157163E-004
   1.8849555921538759        5.2100000000000000        4.4100000000000001        4.4978641251996299E-002   1.7767680268577680E-004
   1.8849555921538759        5.2100000000000000        4.8100000000000005        3.6444252638340502E-002   1.7969216048870819E-004
   1.8849555921538759        5.2100000000000000        5.2100000000000000        2.9656835090136072E-002   1.9078334524062003E-004
   1.8849555921538759        5.2100000000000000        5.6100000000000003        2.4310377198391103E-002   1.8482680619982212E-004
   1.8849555921538759        5.2100000000000000        6.0099999999999998        1.9589140773114914E-002   1.9277700069732399E-004
   1.8849555921538759        5.2100000000000000        6.4100000000000001        1.6138901166194874E-002   1.8211339262523126E-004
   1.8849555921538759        5.2100000000000000        6.8100000000000005        1.2716549678579662E-002   1.8166314920384496E-004
   1.8849555921538759        5.2100000000000000        7.2100000000000000        1.0383694716071932E-002   1.7824152185486801E-004
   1.8849555921538759        5.2100000000000000        7.6100000000000003        9.2643968039927693E-003   1.9265058825315657E-004
   1.8849555921538759        5.2100000000000000        8.0099999999999998        7.0358806664486606E-003   1.8749083559386318E-004
   1.8849555921538759        5.2100000000000000        8.4100000000000001        6.2698439236088697E-003   1.9596981169140836E-004
   1.8849555921538759        5.2100000000000000        8.8100000000000005        5.2213175599693891E-003   1.9983717502110299E-004
   1.8849555921538759        5.2100000000000000        9.2100000000000009        4.0455292684222054E-003   2.0604843725414057E-004
   1.8849555921538759        5.2100000000000000        9.6100000000000012        3.6679645964469354E-003   1.9045047412750017E-004
   1.8849555921538759        5.2100000000000000        10.010000000000000        2.7859495895557265E-003   1.8482055535153709E-004
   1.8849555921538759        5.6100000000000003        1.0000000000000000E-002  0.21006600468326037        4.1552193765868206E-004
   1.8849555921538759        5.6100000000000003       0.41000000000000003       0.20691343636512236        3.7113171388903808E-004
   1.8849555921538759        5.6100000000000003       0.81000000000000005       0.19560568505373549        3.6892260929753125E-004
   1.8849555921538759        5.6100000000000003        1.2100000000000002       0.18005251776663975        3.4436919442779669E-004
   1.8849555921538759        5.6100000000000003        1.6100000000000001       0.16102521046837961        2.9807050917428395E-004
   1.8849555921538759        5.6100000000000003        2.0099999999999998       0.14108330736203797        2.6399453174491338E-004
   1.8849555921538759        5.6100000000000003        2.4100000000000001       0.12099261508603232        2.3148514877913547E-004
   1.8849555921538759        5.6100000000000003        2.8100000000000001       0.10195852761913625        2.0287726723576999E-004
   1.8849555921538759        5.6100000000000003        3.2100000000000000        8.5292254999746034E-002   1.6628910419819352E-004
   1.8849555921538759        5.6100000000000003        3.6099999999999999        7.0943436525910078E-002   1.8447328058732293E-004
   1.8849555921538759        5.6100000000000003        4.0099999999999998        5.8237504700942452E-002   1.8073971512451629E-004
   1.8849555921538759        5.6100000000000003        4.4100000000000001        4.7724096982177409E-002   1.8157119091817634E-004
   1.8849555921538759        5.6100000000000003        4.8100000000000005        3.8708678046040196E-002   1.8071526327114739E-004
   1.8849555921538759        5.6100000000000003        5.2100000000000000        3.1789136443141908E-002   1.7677365965696910E-004
   1.8849555921538759        5.6100000000000003        5.6100000000000003        2.6119468904225469E-002   1.9127135431415765E-004
   1.8849555921538759        5.6100000000000003        6.0099999999999998        2.1250669511496668E-002   1.8286110047479405E-004
   1.8849555921538759        5.6100000000000003        6.4100000000000001        1.7233591004126848E-002   1.8866903825746865E-004
   1.8849555921538759        5.6100000000000003        6.8100000000000005        1.4340626805983326E-002   1.9760687167790587E-004
   1.8849555921538759        5.6100000000000003        7.2100000000000000        1.1596597966092506E-002   1.8563992517801710E-004
   1.8849555921538759        5.6100000000000003        7.6100000000000003        9.7943399676397765E-003   1.9390535340729981E-004
   1.8849555921538759        5.6100000000000003        8.0099999999999998        7.7127289930161731E-003   1.9226280976720656E-004
   1.8849555921538759        5.6100000000000003        8.4100000000000001        6.7118901566409310E-003   1.9489797182513984E-004
   1.8849555921538759        5.6100000000000003        8.8100000000000005        5.3474718331785092E-003   2.2448782125556702E-004
   1.8849555921538759        5.6100000000000003        9.2100000000000009        5.0442572372885125E-003   1.9520556403968486E-004
   1.8849555921538759        5.6100000000000003        9.6100000000000012        3.9285114962455446E-003   2.0205628756728955E-004
   1.8849555921538759        5.6100000000000003        10.010000000000000        3.6064312203085234E-003   2.0866357292370226E-004
   1.8849555921538759        6.0099999999999998        1.0000000000000000E-002  0.20537370419450651        4.0446200765446362E-004
   1.8849555921538759        6.0099999999999998       0.41000000000000003       0.20174694630820716        3.9241467966587984E-004
   1.8849555921538759        6.0099999999999998       0.81000000000000005       0.19246192883857943        3.5879444654108412E-004
   1.8849555921538759        6.0099999999999998        1.2100000000000002       0.17832890013565539        3.5171402421419254E-004
   1.8849555921538759        6.0099999999999998        1.6100000000000001       0.16055996869959008        3.1031993795937167E-004
   1.8849555921538759        6.0099999999999998        2.0099999999999998       0.14093325976825383        2.7624259435013606E-004
   1.8849555921538759        6.0099999999999998        2.4100000000000001       0.12238405361823868        2.3717367260366588E-004
   1.8849555921538759        6.0099999999999998        2.8100000000000001       0.10410690915694988        2.0579815142269815E-004
   1.8849555921538759        6.0099999999999998        3.2100000000000000        8.7604251928644600E-002   1.7502324221768740E-004
   1.8849555921538759        6.0099999999999998        3.6099999999999999        7.3054320190872393E-002   1.6809577855402528E-004
   1.8849555921538759        6.0099999999999998        4.0099999999999998        6.0508903039964111E-002   1.7709656882097813E-004
   1.8849555921538759        6.0099999999999998        4.4100000000000001        5.0276320841869331E-002   1.9902336321706926E-004
   1.8849555921538759        6.0099999999999998        4.8100000000000005        4.1271843562677477E-002   1.7538794058869804E-004
   1.8849555921538759        6.0099999999999998        5.2100000000000000        3.3792460128492775E-002   1.8694618759651889E-004
   1.8849555921538759        6.0099999999999998        5.6100000000000003        2.7823185351965533E-002   1.8674281599319833E-004
   1.8849555921538759        6.0099999999999998        6.0099999999999998        2.2779840889851861E-002   1.8786260319359404E-004
   1.8849555921538759        6.0099999999999998        6.4100000000000001        1.8648139877650970E-002   1.8365664032918297E-004
   1.8849555921538759        6.0099999999999998        6.8100000000000005        1.5293185724297567E-002   1.9403117071415633E-004
   1.8849555921538759        6.0099999999999998        7.2100000000000000        1.2628787967997027E-002   1.8643429769305065E-004
   1.8849555921538759        6.0099999999999998        7.6100000000000003        1.0773130721989346E-002   1.8571615860462994E-004
   1.8849555921538759        6.0099999999999998        8.0099999999999998        8.9955906848845496E-003   1.8868079213395567E-004
   1.8849555921538759        6.0099999999999998        8.4100000000000001        7.0638110546366144E-003   2.1090912257885417E-004
   1.8849555921538759        6.0099999999999998        8.8100000000000005        6.0190590405626299E-003   1.9938678907233871E-004
   1.8849555921538759        6.0099999999999998        9.2100000000000009        4.9946902698534924E-003   2.1635847279726601E-004
   1.8849555921538759        6.0099999999999998        9.6100000000000012        4.4041620129654790E-003   1.9639745746120757E-004
   1.8849555921538759        6.0099999999999998        10.010000000000000        3.5007734706361364E-003   2.0178239671363662E-004
   1.8849555921538759        6.4100000000000001        1.0000000000000000E-002  0.20036429220764906        3.9230103706254911E-004
   1.8849555921538759        6.4100000000000001       0.41000000000000003       0.19698484967946503        3.8829787301076851E-004
   1.8849555921538759        6.4100000000000001       0.81000000000000005       0.18718076635772421        3.6573572308228080E-004
   1.8849555921538759        6.4100000000000001        1.2100000000000002       0.17409114697347805        3.1443977511559976E-004
   1.8849555921538759        6.4100000000000001        1.6100000000000001       0.15852699310379098        2.8670325608278781E-004
   1.8849555921538759        6.4100000000000001        2.0099999999999998       0.14029913170001890        2.6587766265116471E-004
   1.8849555921538759        6.4100000000000001        2.4100000000000001       0.12237598369457704        2.4285013028081605E-004
   1.8849555921538759        6.4100000000000001        2.8100000000000001       0.10483846041419281        2.0714648619576671E-004
   1.8849555921538759        6.4100000000000001        3.2100000000000000        8.9520259863946211E-002   1.7675437046910043E-004
   1.8849555921538759        6.4100000000000001        3.6099999999999999        7.5068862973966741E-002   1.9965300468849351E-004
   1.8849555921538759        6.4100000000000001        4.0099999999999998        6.2636467745140131E-002   1.9037712682400798E-004
   1.8849555921538759        6.4100000000000001        4.4100000000000001        5.1833453049515574E-002   1.8541865189073022E-004
   1.8849555921538759        6.4100000000000001        4.8100000000000005        4.3372041527109197E-002   1.8785382439154269E-004
   1.8849555921538759        6.4100000000000001        5.2100000000000000        3.5513722440810358E-002   1.7573313086318031E-004
   1.8849555921538759        6.4100000000000001        5.6100000000000003        2.9481937027880985E-002   1.8520413010643871E-004
   1.8849555921538759        6.4100000000000001        6.0099999999999998        2.4096134742906013E-002   1.8562336528026033E-004
   1.8849555921538759        6.4100000000000001        6.4100000000000001        2.0200989136084965E-002   1.9447166601785617E-004
   1.8849555921538759        6.4100000000000001        6.8100000000000005        1.6780811585129445E-002   2.0933066122868290E-004
   1.8849555921538759        6.4100000000000001        7.2100000000000000        1.3947369527295909E-002   1.9180771194688486E-004
   1.8849555921538759        6.4100000000000001        7.6100000000000003        1.1584326063173514E-002   1.9105755857442135E-004
   1.8849555921538759        6.4100000000000001        8.0099999999999998        9.7651404647888431E-003   1.9944794123945663E-004
   1.8849555921538759        6.4100000000000001        8.4100000000000001        8.0774489753980550E-003   2.0509436645836686E-004
   1.8849555921538759        6.4100000000000001        8.8100000000000005        6.7310996608819507E-003   2.1919484268062884E-004
   1.8849555921538759        6.4100000000000001        9.2100000000000009        5.8404426045691130E-003   2.1681189849506036E-004
   1.8849555921538759        6.4100000000000001        9.6100000000000012        5.2422315286064034E-003   2.0797228787120632E-004
   1.8849555921538759        6.4100000000000001        10.010000000000000        3.9983910482816630E-003   2.1834354217102072E-004
   1.8849555921538759        6.8100000000000005        1.0000000000000000E-002  0.19288170108184227        3.6214004270538160E-004
   1.8849555921538759        6.8100000000000005       0.41000000000000003       0.19057054645878008        3.5993635934211216E-004
   1.8849555921538759        6.8100000000000005       0.81000000000000005       0.18131661573414815        3.3979289938117506E-004
   1.8849555921538759        6.8100000000000005        1.2100000000000002       0.16972918484653418        3.2707505232952301E-004
   1.8849555921538759        6.8100000000000005        1.6100000000000001       0.15422026911115744        2.9411839404911962E-004
   1.8849555921538759        6.8100000000000005        2.0099999999999998       0.13846064448344841        2.7576206509703950E-004
   1.8849555921538759        6.8100000000000005        2.4100000000000001       0.12129751541355729        2.3328182880169893E-004
   1.8849555921538759        6.8100000000000005        2.8100000000000001       0.10526039323696859        2.1009777462397495E-004
   1.8849555921538759        6.8100000000000005        3.2100000000000000        8.9774617227489306E-002   1.8146469946607246E-004
   1.8849555921538759        6.8100000000000005        3.6099999999999999        7.6477135228379928E-002   1.7915689563620339E-004
   1.8849555921538759        6.8100000000000005        4.0099999999999998        6.4218304250711664E-002   1.8361792845164579E-004
   1.8849555921538759        6.8100000000000005        4.4100000000000001        5.3748709952631334E-002   1.7976591391649852E-004
   1.8849555921538759        6.8100000000000005        4.8100000000000005        4.4738699031519995E-002   1.8522388756696850E-004
   1.8849555921538759        6.8100000000000005        5.2100000000000000        3.7317768777167262E-002   2.0092389133377002E-004
   1.8849555921538759        6.8100000000000005        5.6100000000000003        3.0778602479865254E-002   2.0486393093454067E-004
   1.8849555921538759        6.8100000000000005        6.0099999999999998        2.5659251964560138E-002   1.8642759689451561E-004
   1.8849555921538759        6.8100000000000005        6.4100000000000001        2.1318863436586056E-002   1.9909843441792826E-004
   1.8849555921538759        6.8100000000000005        6.8100000000000005        1.8019237954184811E-002   2.0451153334376715E-004
   1.8849555921538759        6.8100000000000005        7.2100000000000000        1.4588594404297123E-002   2.0096668066027607E-004
   1.8849555921538759        6.8100000000000005        7.6100000000000003        1.2187946359831019E-002   1.9479328968361026E-004
   1.8849555921538759        6.8100000000000005        8.0099999999999998        1.0723302051620346E-002   2.0539194636683377E-004
   1.8849555921538759        6.8100000000000005        8.4100000000000001        9.0316610038072738E-003   2.0948541824471087E-004
   1.8849555921538759        6.8100000000000005        8.8100000000000005        7.5892465974190656E-003   2.1271455846854650E-004
   1.8849555921538759        6.8100000000000005        9.2100000000000009        6.1713634571292121E-003   2.1301226265419849E-004
   1.8849555921538759        6.8100000000000005        9.6100000000000012        5.3448764974769677E-003   2.0219190253316073E-004
   1.8849555921538759        6.8100000000000005        10.010000000000000        4.8361240975422805E-003   2.0027717405647348E-004
   1.8849555921538759        7.2100000000000000        1.0000000000000000E-002  0.18562385420458102        3.3996448770514135E-004
   1.8849555921538759        7.2100000000000000       0.41000000000000003       0.18300136018835902        3.5363629013563259E-004
   1.8849555921538759        7.2100000000000000       0.81000000000000005       0.17619911573754946        3.3271352273093140E-004
   1.8849555921538759        7.2100000000000000        1.2100000000000002       0.16442448247992447        3.2068009170942911E-004
   1.8849555921538759        7.2100000000000000        1.6100000000000001       0.15133095727061954        2.8862651694863114E-004
   1.8849555921538759        7.2100000000000000        2.0099999999999998       0.13550758036423269        2.5625261348740291E-004
   1.8849555921538759        7.2100000000000000        2.4100000000000001       0.12009999262191866        2.3259990534266287E-004
   1.8849555921538759        7.2100000000000000        2.8100000000000001       0.10472188290815317        2.0186644720607313E-004
   1.8849555921538759        7.2100000000000000        3.2100000000000000        9.0591709017286040E-002   2.0345750995606543E-004
   1.8849555921538759        7.2100000000000000        3.6099999999999999        7.7046818102308609E-002   1.8480601766567516E-004
   1.8849555921538759        7.2100000000000000        4.0099999999999998        6.5378927686998711E-002   1.8748382381561667E-004
   1.8849555921538759        7.2100000000000000        4.4100000000000001        5.4725976482905718E-002   1.7816320030518876E-004
   1.8849555921538759        7.2100000000000000        4.8100000000000005        4.6113945511366383E-002   2.0516657584595540E-004
   1.8849555921538759        7.2100000000000000        5.2100000000000000        3.8683793320276272E-002   1.9212932749468575E-004
   1.8849555921538759        7.2100000000000000        5.6100000000000003        3.2353127005874983E-002   2.0195509950409477E-004
   1.8849555921538759        7.2100000000000000        6.0099999999999998        2.6914412772129852E-002   2.0345644989049538E-004
   1.8849555921538759        7.2100000000000000        6.4100000000000001        2.2196227158890434E-002   2.0104636059508068E-004
   1.8849555921538759        7.2100000000000000        6.8100000000000005        1.8557584107312886E-002   1.9543325434909599E-004
   1.8849555921538759        7.2100000000000000        7.2100000000000000        1.5928133384990266E-002   1.9206408852265802E-004
   1.8849555921538759        7.2100000000000000        7.6100000000000003        1.3219935888643798E-002   2.0591004533900589E-004
   1.8849555921538759        7.2100000000000000        8.0099999999999998        1.1224292998474637E-002   1.9427000697586668E-004
   1.8849555921538759        7.2100000000000000        8.4100000000000001        9.7360621387861650E-003   2.1355599213213400E-004
   1.8849555921538759        7.2100000000000000        8.8100000000000005        8.0909891051302116E-003   2.2160351737837830E-004
   1.8849555921538759        7.2100000000000000        9.2100000000000009        6.9253092621357291E-003   2.0338258396222561E-004
   1.8849555921538759        7.2100000000000000        9.6100000000000012        5.7080423452254541E-003   2.0347466662056282E-004
   1.8849555921538759        7.2100000000000000        10.010000000000000        5.1994361291724566E-003   2.0636143144768120E-004
   1.8849555921538759        7.6100000000000003        1.0000000000000000E-002  0.17756037939491739        3.2474646049160676E-004
   1.8849555921538759        7.6100000000000003       0.41000000000000003       0.17574438657160302        3.4566306635579956E-004
   1.8849555921538759        7.6100000000000003       0.81000000000000005       0.16873250925961533        3.3169122394651032E-004
   1.8849555921538759        7.6100000000000003        1.2100000000000002       0.15908430823336206        3.0410999946858596E-004
   1.8849555921538759        7.6100000000000003        1.6100000000000001       0.14648285559953431        2.7702024161382817E-004
   1.8849555921538759        7.6100000000000003        2.0099999999999998       0.13250678835338947        2.6010140351994938E-004
   1.8849555921538759        7.6100000000000003        2.4100000000000001       0.11820794156564325        2.3427699348787956E-004
   1.8849555921538759        7.6100000000000003        2.8100000000000001       0.10358224763848636        2.0486396175426009E-004
   1.8849555921538759        7.6100000000000003        3.2100000000000000        9.0358427038331177E-002   1.9374870700920887E-004
   1.8849555921538759        7.6100000000000003        3.6099999999999999        7.7549136724282736E-002   1.8720937218624396E-004
   1.8849555921538759        7.6100000000000003        4.0099999999999998        6.5550308581937597E-002   1.7027024727970321E-004
   1.8849555921538759        7.6100000000000003        4.4100000000000001        5.6017529129626369E-002   1.9470177041157227E-004
   1.8849555921538759        7.6100000000000003        4.8100000000000005        4.7175706464616746E-002   1.9091527760185209E-004
   1.8849555921538759        7.6100000000000003        5.2100000000000000        3.9831219581835393E-002   1.9119287030298660E-004
   1.8849555921538759        7.6100000000000003        5.6100000000000003        3.3415542321238813E-002   1.9402572432022390E-004
   1.8849555921538759        7.6100000000000003        6.0099999999999998        2.8084178646370282E-002   1.8874364354022483E-004
   1.8849555921538759        7.6100000000000003        6.4100000000000001        2.3553561478149559E-002   2.1303341964111388E-004
   1.8849555921538759        7.6100000000000003        6.8100000000000005        1.9670785294416165E-002   1.9955532799758609E-004
   1.8849555921538759        7.6100000000000003        7.2100000000000000        1.6560384633696058E-002   2.3477973121712635E-004
   1.8849555921538759        7.6100000000000003        7.6100000000000003        1.4042893698182610E-002   1.8957630200994120E-004
   1.8849555921538759        7.6100000000000003        8.0099999999999998        1.1879527405309689E-002   2.3450630823828886E-004
   1.8849555921538759        7.6100000000000003        8.4100000000000001        1.0060952593229977E-002   2.0947119008370830E-004
   1.8849555921538759        7.6100000000000003        8.8100000000000005        7.8823002634840125E-003   2.2261529505801080E-004
   1.8849555921538759        7.6100000000000003        9.2100000000000009        7.1297925304031357E-003   2.1481946158254930E-004
   1.8849555921538759        7.6100000000000003        9.6100000000000012        6.3773573846467330E-003   2.0290387475298152E-004
   1.8849555921538759        7.6100000000000003        10.010000000000000        5.2446256268257520E-003   2.2584984574236901E-004
   1.8849555921538759        8.0099999999999998        1.0000000000000000E-002  0.16986361822459201        3.1643385837295081E-004
   1.8849555921538759        8.0099999999999998       0.41000000000000003       0.16781422335495991        3.1670158445871983E-004
   1.8849555921538759        8.0099999999999998       0.81000000000000005       0.16171902960630549        3.1817015018530738E-004
   1.8849555921538759        8.0099999999999998        1.2100000000000002       0.15300436916110879        2.9413711347865489E-004
   1.8849555921538759        8.0099999999999998        1.6100000000000001       0.14202165208846690        2.7210875585950527E-004
   1.8849555921538759        8.0099999999999998        2.0099999999999998       0.12895829729011216        2.4941210759977763E-004
   1.8849555921538759        8.0099999999999998        2.4100000000000001       0.11542870518197040        2.2795523916270685E-004
   1.8849555921538759        8.0099999999999998        2.8100000000000001       0.10232937174589890        2.0358036943880024E-004
   1.8849555921538759        8.0099999999999998        3.2100000000000000        8.9476332488533178E-002   1.8115258486546445E-004
   1.8849555921538759        8.0099999999999998        3.6099999999999999        7.7206961921781739E-002   2.0595050406555247E-004
   1.8849555921538759        8.0099999999999998        4.0099999999999998        6.6156741987316914E-002   1.8723454993724368E-004
   1.8849555921538759        8.0099999999999998        4.4100000000000001        5.6956750847742606E-002   1.7925501528065683E-004
   1.8849555921538759        8.0099999999999998        4.8100000000000005        4.8098832100107652E-002   1.9839170221248843E-004
   1.8849555921538759        8.0099999999999998        5.2100000000000000        4.0568316122316393E-002   1.9636976117843824E-004
   1.8849555921538759        8.0099999999999998        5.6100000000000003        3.4609445546864515E-002   1.9582628356348066E-004
   1.8849555921538759        8.0099999999999998        6.0099999999999998        2.8954640604537396E-002   1.9305218782937863E-004
   1.8849555921538759        8.0099999999999998        6.4100000000000001        2.4607728132325625E-002   1.9246747892434141E-004
   1.8849555921538759        8.0099999999999998        6.8100000000000005        2.0616697357347294E-002   1.9405890229465324E-004
   1.8849555921538759        8.0099999999999998        7.2100000000000000        1.7360971634221650E-002   2.0176015231593576E-004
   1.8849555921538759        8.0099999999999998        7.6100000000000003        1.4631135530398983E-002   2.0955635425458114E-004
   1.8849555921538759        8.0099999999999998        8.0099999999999998        1.2478485407653603E-002   2.0951376638250280E-004
   1.8849555921538759        8.0099999999999998        8.4100000000000001        1.0475615800709675E-002   2.1404359191906823E-004
   1.8849555921538759        8.0099999999999998        8.8100000000000005        9.1819735652526706E-003   2.1692841428870902E-004
   1.8849555921538759        8.0099999999999998        9.2100000000000009        7.4841226092116691E-003   2.0740146431496103E-004
   1.8849555921538759        8.0099999999999998        9.6100000000000012        6.8307497495010087E-003   2.2479728172837009E-004
   1.8849555921538759        8.0099999999999998        10.010000000000000        5.8832397078119455E-003   2.1510085641062704E-004
   1.8849555921538759        8.4100000000000001        1.0000000000000000E-002  0.16163880909748621        3.1818441649093723E-004
   1.8849555921538759        8.4100000000000001       0.41000000000000003       0.15973827650280492        3.1474724307210231E-004
   1.8849555921538759        8.4100000000000001       0.81000000000000005       0.15421824881328827        3.0412816392050079E-004
   1.8849555921538759        8.4100000000000001        1.2100000000000002       0.14663444512198204        2.7570481105860883E-004
   1.8849555921538759        8.4100000000000001        1.6100000000000001       0.13630336876740537        2.6987992545383249E-004
   1.8849555921538759        8.4100000000000001        2.0099999999999998       0.12451211398183308        2.4855391601928261E-004
   1.8849555921538759        8.4100000000000001        2.4100000000000001       0.11243342036410310        2.1563178219014169E-004
   1.8849555921538759        8.4100000000000001        2.8100000000000001       0.10009886005015373        1.9879086815955809E-004
   1.8849555921538759        8.4100000000000001        3.2100000000000000        8.8008250825384229E-002   1.9375291896295941E-004
   1.8849555921538759        8.4100000000000001        3.6099999999999999        7.6529293934410741E-002   2.0122084582692204E-004
   1.8849555921538759        8.4100000000000001        4.0099999999999998        6.6085323916582228E-002   1.9248655654884047E-004
   1.8849555921538759        8.4100000000000001        4.4100000000000001        5.6845028591175621E-002   1.9375708755874592E-004
   1.8849555921538759        8.4100000000000001        4.8100000000000005        4.8590499399283928E-002   1.9222592393400742E-004
   1.8849555921538759        8.4100000000000001        5.2100000000000000        4.1336876606424815E-002   2.0725751583409560E-004
   1.8849555921538759        8.4100000000000001        5.6100000000000003        3.5288021164459164E-002   1.9323337152511312E-004
   1.8849555921538759        8.4100000000000001        6.0099999999999998        2.9925136348441017E-002   2.0367464275782539E-004
   1.8849555921538759        8.4100000000000001        6.4100000000000001        2.5429566287934219E-002   2.0015870810823663E-004
   1.8849555921538759        8.4100000000000001        6.8100000000000005        2.1312993551650769E-002   2.0576771136367251E-004
   1.8849555921538759        8.4100000000000001        7.2100000000000000        1.8252283878578277E-002   2.0872966034277311E-004
   1.8849555921538759        8.4100000000000001        7.6100000000000003        1.5735349018533434E-002   2.0231242880059750E-004
   1.8849555921538759        8.4100000000000001        8.0099999999999998        1.3270405516735553E-002   2.1772056815753127E-004
   1.8849555921538759        8.4100000000000001        8.4100000000000001        1.1267007502501933E-002   2.0205194117440032E-004
   1.8849555921538759        8.4100000000000001        8.8100000000000005        9.6904350349707197E-003   2.2314478294435561E-004
   1.8849555921538759        8.4100000000000001        9.2100000000000009        8.5552580868623346E-003   2.0188880060411014E-004
   1.8849555921538759        8.4100000000000001        9.6100000000000012        7.2339680605062991E-003   2.1200860843462884E-004
   1.8849555921538759        8.4100000000000001        10.010000000000000        5.8810354201684475E-003   2.2963128184131127E-004
   1.8849555921538759        8.8100000000000005        1.0000000000000000E-002  0.15320991822979049        2.9592842837428466E-004
   1.8849555921538759        8.8100000000000005       0.41000000000000003       0.15218540059491634        3.0260339891798608E-004
   1.8849555921538759        8.8100000000000005       0.81000000000000005       0.14740181928008680        2.8068105840819930E-004
   1.8849555921538759        8.8100000000000005        1.2100000000000002       0.14026739742984709        2.7986565323660979E-004
   1.8849555921538759        8.8100000000000005        1.6100000000000001       0.13107323761942802        2.5287404164239883E-004
   1.8849555921538759        8.8100000000000005        2.0099999999999998       0.12087449728978741        2.3998301344363708E-004
   1.8849555921538759        8.8100000000000005        2.4100000000000001       0.10932334024705313        2.1416526277504079E-004
   1.8849555921538759        8.8100000000000005        2.8100000000000001        9.7962484292799426E-002   1.9081689726967922E-004
   1.8849555921538759        8.8100000000000005        3.2100000000000000        8.6725215479961051E-002   1.8784423414512614E-004
   1.8849555921538759        8.8100000000000005        3.6099999999999999        7.6101898901272794E-002   2.0273404683181771E-004
   1.8849555921538759        8.8100000000000005        4.0099999999999998        6.6046524787370775E-002   1.9249814198961837E-004
   1.8849555921538759        8.8100000000000005        4.4100000000000001        5.7367301339088711E-002   1.8599189509047097E-004
   1.8849555921538759        8.8100000000000005        4.8100000000000005        4.9008819039972201E-002   2.0732667561979622E-004
   1.8849555921538759        8.8100000000000005        5.2100000000000000        4.1891043997031543E-002   2.0037602905299606E-004
   1.8849555921538759        8.8100000000000005        5.6100000000000003        3.6029484334277523E-002   1.9908877007099532E-004
   1.8849555921538759        8.8100000000000005        6.0099999999999998        3.0305069018200487E-002   1.9250126291697761E-004
   1.8849555921538759        8.8100000000000005        6.4100000000000001        2.6094425857762719E-002   2.0060765653397746E-004
   1.8849555921538759        8.8100000000000005        6.8100000000000005        2.2517281571285831E-002   1.9534247556265213E-004
   1.8849555921538759        8.8100000000000005        7.2100000000000000        1.9135795534109309E-002   2.2805919276981646E-004
   1.8849555921538759        8.8100000000000005        7.6100000000000003        1.6237106594974446E-002   2.0089825825597124E-004
   1.8849555921538759        8.8100000000000005        8.0099999999999998        1.4009858275659202E-002   2.0217256408635049E-004
   1.8849555921538759        8.8100000000000005        8.4100000000000001        1.1593612977395871E-002   1.9900679135079156E-004
   1.8849555921538759        8.8100000000000005        8.8100000000000005        1.0612654833377182E-002   2.0110974405123378E-004
   1.8849555921538759        8.8100000000000005        9.2100000000000009        8.9919909546021630E-003   2.1380834996268390E-004
   1.8849555921538759        8.8100000000000005        9.6100000000000012        7.7632404276004379E-003   2.0927710057683880E-004
   1.8849555921538759        8.8100000000000005        10.010000000000000        6.5150711951866705E-003   2.3086582815418988E-004
   1.8849555921538759        9.2100000000000009        1.0000000000000000E-002  0.14588853510900104        2.7782488211312319E-004
   1.8849555921538759        9.2100000000000009       0.41000000000000003       0.14471695242603511        2.8467410538375837E-004
   1.8849555921538759        9.2100000000000009       0.81000000000000005       0.14064633193654794        2.7869938696316337E-004
   1.8849555921538759        9.2100000000000009        1.2100000000000002       0.13424039332137547        2.5667600688046842E-004
   1.8849555921538759        9.2100000000000009        1.6100000000000001       0.12559829572228776        2.5078598482275785E-004
   1.8849555921538759        9.2100000000000009        2.0099999999999998       0.11615490276353606        2.3171689333997177E-004
   1.8849555921538759        9.2100000000000009        2.4100000000000001       0.10624697927808889        2.1093698371112059E-004
   1.8849555921538759        9.2100000000000009        2.8100000000000001        9.4959405210775463E-002   2.1742833993553001E-004
   1.8849555921538759        9.2100000000000009        3.2100000000000000        8.4838555518557401E-002   1.9443809376965319E-004
   1.8849555921538759        9.2100000000000009        3.6099999999999999        7.5058124836256249E-002   1.8949472612385639E-004
   1.8849555921538759        9.2100000000000009        4.0099999999999998        6.5665330482144929E-002   2.0485728755805915E-004
   1.8849555921538759        9.2100000000000009        4.4100000000000001        5.6982275767355234E-002   1.7833220906579721E-004
   1.8849555921538759        9.2100000000000009        4.8100000000000005        4.9238497271977863E-002   1.9665139482486350E-004
   1.8849555921538759        9.2100000000000009        5.2100000000000000        4.2435964678607392E-002   2.2415103563920108E-004
   1.8849555921538759        9.2100000000000009        5.6100000000000003        3.6014824756452693E-002   2.1243215437855625E-004
   1.8849555921538759        9.2100000000000009        6.0099999999999998        3.1123187206744455E-002   1.9699083734081235E-004
   1.8849555921538759        9.2100000000000009        6.4100000000000001        2.6826644364015263E-002   1.9293587177265906E-004
   1.8849555921538759        9.2100000000000009        6.8100000000000005        2.2863081498194739E-002   1.9555486574041167E-004
   1.8849555921538759        9.2100000000000009        7.2100000000000000        1.9394289927055247E-002   1.9314593645626871E-004
   1.8849555921538759        9.2100000000000009        7.6100000000000003        1.6752589269536756E-002   2.0955097677626309E-004
   1.8849555921538759        9.2100000000000009        8.0099999999999998        1.4278990764370635E-002   2.1342791322578460E-004
   1.8849555921538759        9.2100000000000009        8.4100000000000001        1.2849647410816791E-002   2.5160853468433729E-004
   1.8849555921538759        9.2100000000000009        8.8100000000000005        1.1055666077741123E-002   2.0946302428679242E-004
   1.8849555921538759        9.2100000000000009        9.2100000000000009        8.9612524544057364E-003   2.0744901682149205E-004
   1.8849555921538759        9.2100000000000009        9.6100000000000012        8.1545483701193286E-003   1.9766665473992226E-004
   1.8849555921538759        9.2100000000000009        10.010000000000000        7.0167315134076992E-003   2.0843391253299700E-004
   1.8849555921538759        9.6100000000000012        1.0000000000000000E-002  0.13849694182820649        2.6306806636832943E-004
   1.8849555921538759        9.6100000000000012       0.41000000000000003       0.13724485011221085        2.6265590114465292E-004
   1.8849555921538759        9.6100000000000012       0.81000000000000005       0.13339027344945237        2.6008304923061376E-004
   1.8849555921538759        9.6100000000000012        1.2100000000000002       0.12765000642455807        2.5258990090988213E-004
   1.8849555921538759        9.6100000000000012        1.6100000000000001       0.12040983189831729        2.3209407643442800E-004
   1.8849555921538759        9.6100000000000012        2.0099999999999998       0.11175864065098913        2.1446067755087758E-004
   1.8849555921538759        9.6100000000000012        2.4100000000000001       0.10281416428207989        2.0447257770450820E-004
   1.8849555921538759        9.6100000000000012        2.8100000000000001        9.3253868055233308E-002   1.9407250919430984E-004
   1.8849555921538759        9.6100000000000012        3.2100000000000000        8.3115479893437316E-002   1.9435563263869331E-004
   1.8849555921538759        9.6100000000000012        3.6099999999999999        7.3695529240277891E-002   1.8470885469932697E-004
   1.8849555921538759        9.6100000000000012        4.0099999999999998        6.4700531065450831E-002   2.1750935964181251E-004
   1.8849555921538759        9.6100000000000012        4.4100000000000001        5.6719052773980295E-002   2.0210764517977246E-004
   1.8849555921538759        9.6100000000000012        4.8100000000000005        4.9560582848025239E-002   1.8472363784948167E-004
   1.8849555921538759        9.6100000000000012        5.2100000000000000        4.2551282862729758E-002   2.0161628986683754E-004
   1.8849555921538759        9.6100000000000012        5.6100000000000003        3.6886555873329722E-002   2.1758112306719465E-004
   1.8849555921538759        9.6100000000000012        6.0099999999999998        3.1770394967700830E-002   2.0356610766296095E-004
   1.8849555921538759        9.6100000000000012        6.4100000000000001        2.6837923122952714E-002   2.3033197313432615E-004
   1.8849555921538759        9.6100000000000012        6.8100000000000005        2.4021698501255434E-002   2.0776844174688811E-004
   1.8849555921538759        9.6100000000000012        7.2100000000000000        2.0251740151027521E-002   2.0880979808704874E-004
   1.8849555921538759        9.6100000000000012        7.6100000000000003        1.6955833950107590E-002   2.0775364439572634E-004
   1.8849555921538759        9.6100000000000012        8.0099999999999998        1.4710232306666121E-002   2.0884813823726476E-004
   1.8849555921538759        9.6100000000000012        8.4100000000000001        1.2780949111470716E-002   2.0378859691251014E-004
   1.8849555921538759        9.6100000000000012        8.8100000000000005        1.0879970868141461E-002   2.1182195644502006E-004
   1.8849555921538759        9.6100000000000012        9.2100000000000009        9.6107878845392552E-003   2.0622598303409272E-004
   1.8849555921538759        9.6100000000000012        9.6100000000000012        8.3675674336926992E-003   2.0698022179790342E-004
   1.8849555921538759        9.6100000000000012        10.010000000000000        7.2395093957130620E-003   2.0744109154847580E-004
   1.8849555921538759        10.010000000000000        1.0000000000000000E-002  0.13131714368988762        2.6132339738109303E-004
   1.8849555921538759        10.010000000000000       0.41000000000000003       0.13016903289949627        2.5298156448555590E-004
   1.8849555921538759        10.010000000000000       0.81000000000000005       0.12695180351287494        2.4740555757854108E-004
   1.8849555921538759        10.010000000000000        1.2100000000000002       0.12184855709379831        2.3770214309641193E-004
   1.8849555921538759        10.010000000000000        1.6100000000000001       0.11496132435520748        2.2570776597218814E-004
   1.8849555921538759        10.010000000000000        2.0099999999999998       0.10772349281070237        2.1026577174772248E-004
   1.8849555921538759        10.010000000000000        2.4100000000000001        9.8438516291063746E-002   2.1185199540471009E-004
   1.8849555921538759        10.010000000000000        2.8100000000000001        8.9627452037096308E-002   1.8626799044499736E-004
   1.8849555921538759        10.010000000000000        3.2100000000000000        8.0611719676044594E-002   1.7759328151284082E-004
   1.8849555921538759        10.010000000000000        3.6099999999999999        7.2124327077016728E-002   2.0560007104359981E-004
   1.8849555921538759        10.010000000000000        4.0099999999999998        6.3877941281262882E-002   2.1659119992944705E-004
   1.8849555921538759        10.010000000000000        4.4100000000000001        5.6245737585006374E-002   1.9603348397934840E-004
   1.8849555921538759        10.010000000000000        4.8100000000000005        4.9039150418158282E-002   2.1064036568149778E-004
   1.8849555921538759        10.010000000000000        5.2100000000000000        4.2567798149956385E-002   1.9062364342144292E-004
   1.8849555921538759        10.010000000000000        5.6100000000000003        3.6944308330807932E-002   1.9341490626077635E-004
   1.8849555921538759        10.010000000000000        6.0099999999999998        3.2194753577733437E-002   1.9989502726876381E-004
   1.8849555921538759        10.010000000000000        6.4100000000000001        2.7400518694504192E-002   2.1562747033712136E-004
   1.8849555921538759        10.010000000000000        6.8100000000000005        2.4088550399298334E-002   2.1710153867641891E-004
   1.8849555921538759        10.010000000000000        7.2100000000000000        2.0718828479041523E-002   2.0991254193707560E-004
   1.8849555921538759        10.010000000000000        7.6100000000000003        1.7903106999119355E-002   2.1124301867009524E-004
   1.8849555921538759        10.010000000000000        8.0099999999999998        1.5667131553289422E-002   2.0746348700357038E-004
   1.8849555921538759        10.010000000000000        8.4100000000000001        1.3025549954383339E-002   2.3055083903338695E-004
   1.8849555921538759        10.010000000000000        8.8100000000000005        1.1795119282233512E-002   2.2551607320947021E-004
   1.8849555921538759        10.010000000000000        9.2100000000000009        1.0174018725674906E-002   2.1036392701912737E-004
   1.8849555921538759        10.010000000000000        9.6100000000000012        8.9134525312844440E-003   2.0204871667137145E-004
   1.8849555921538759        10.010000000000000        10.010000000000000        7.5313610040081925E-003   2.2762673404961981E-004
   2.1991148575128552        1.0000000000000000E-002   1.0000000000000000E-002   1.3874429182458329E-005   1.8852548099864737E-007
   2.1991148575128552        1.0000000000000000E-002  0.41000000000000003        1.1485214857281405E-005   5.6608936622167894E-007
   2.1991148575128552        1.0000000000000000E-002  0.81000000000000005        9.0961481987517991E-006   1.1922076937403401E-006
   2.1991148575128552        1.0000000000000000E-002   1.2100000000000002        9.0742747639432175E-006   1.2289700529605955E-006
   2.1991148575128552        1.0000000000000000E-002   1.6100000000000001        7.4715767042033590E-006   1.5309478805876285E-006
   2.1991148575128552        1.0000000000000000E-002   2.0099999999999998        3.8457032832332132E-006   1.4919172758177141E-006
   2.1991148575128552        1.0000000000000000E-002   2.4100000000000001        2.3081005833442537E-006   1.6561305057886217E-006
   2.1991148575128552        1.0000000000000000E-002   2.8100000000000001        4.7952758119434792E-007   2.0772125192168408E-006
   2.1991148575128552        1.0000000000000000E-002   3.2100000000000000        1.4798618291255171E-006   1.8451571967143811E-006
   2.1991148575128552        1.0000000000000000E-002   3.6099999999999999        2.2390867822647749E-006   2.0607467380572064E-006
   2.1991148575128552        1.0000000000000000E-002   4.0099999999999998        4.2871933818143305E-006   2.5286294900291971E-006
   2.1991148575128552        1.0000000000000000E-002   4.4100000000000001       -3.5446887230234773E-007   1.8869941447368302E-006
   2.1991148575128552        1.0000000000000000E-002   4.8100000000000005        2.2143853522150296E-006   2.2150860030949430E-006
   2.1991148575128552        1.0000000000000000E-002   5.2100000000000000        5.5915149202378266E-007   1.5113825949890283E-006
   2.1991148575128552        1.0000000000000000E-002   5.6100000000000003       -1.7059287624496536E-006   2.0610017143326984E-006
   2.1991148575128552        1.0000000000000000E-002   6.0099999999999998       -2.2620650780973153E-006   2.0798752553930134E-006
   2.1991148575128552        1.0000000000000000E-002   6.4100000000000001        1.2143249383129630E-006   2.1609434532967291E-006
   2.1991148575128552        1.0000000000000000E-002   6.8100000000000005        3.6963017677513347E-007   2.2683501381023592E-006
   2.1991148575128552        1.0000000000000000E-002   7.2100000000000000        1.8366304093061904E-007   2.3811048150346366E-006
   2.1991148575128552        1.0000000000000000E-002   7.6100000000000003        2.7769336868648890E-007   2.5941450469891041E-006
   2.1991148575128552        1.0000000000000000E-002   8.0099999999999998       -2.0199982158370906E-006   1.9764344929809586E-006
   2.1991148575128552        1.0000000000000000E-002   8.4100000000000001       -1.0861863051906172E-006   2.2888872415483602E-006
   2.1991148575128552        1.0000000000000000E-002   8.8100000000000005       -1.5113500033223666E-006   2.0011381430261769E-006
   2.1991148575128552        1.0000000000000000E-002   9.2100000000000009       -2.1773850193415069E-007   2.1520946836706781E-006
   2.1991148575128552        1.0000000000000000E-002   9.6100000000000012        9.5620983825334560E-007   2.4923775334307783E-006
   2.1991148575128552        1.0000000000000000E-002   10.010000000000000        6.1392520233517369E-007   2.2306225913150041E-006
   2.1991148575128552       0.41000000000000003        1.0000000000000000E-002   1.2543080924443048E-002   2.7778543912988244E-005
   2.1991148575128552       0.41000000000000003       0.41000000000000003        1.2063384188027255E-002   4.0282708305828193E-005
   2.1991148575128552       0.41000000000000003       0.81000000000000005        1.0659695077420669E-002   3.3358141438596527E-005
   2.1991148575128552       0.41000000000000003        1.2100000000000002        9.1165920360578544E-003   4.2788846288269861E-005
   2.1991148575128552       0.41000000000000003        1.6100000000000001        7.1749359509508497E-003   4.9733162587660911E-005
   2.1991148575128552       0.41000000000000003        2.0099999999999998        5.6677215533352367E-003   5.1475410544570329E-005
   2.1991148575128552       0.41000000000000003        2.4100000000000001        4.3209069576625138E-003   5.4443155071060207E-005
   2.1991148575128552       0.41000000000000003        2.8100000000000001        3.2033391778951191E-003   5.2856181544626998E-005
   2.1991148575128552       0.41000000000000003        3.2100000000000000        2.4888155628101914E-003   5.1593391537096540E-005
   2.1991148575128552       0.41000000000000003        3.6099999999999999        1.7882582125867141E-003   4.9886089363235598E-005
   2.1991148575128552       0.41000000000000003        4.0099999999999998        1.3307693987675690E-003   6.5858797967371561E-005
   2.1991148575128552       0.41000000000000003        4.4100000000000001        9.9341415174333662E-004   5.3649996798147700E-005
   2.1991148575128552       0.41000000000000003        4.8100000000000005        6.7067046693084918E-004   5.5305730552228222E-005
   2.1991148575128552       0.41000000000000003        5.2100000000000000        6.5655956961083921E-004   5.6864620257576010E-005
   2.1991148575128552       0.41000000000000003        5.6100000000000003        3.9048811187732542E-004   5.6700134074741654E-005
   2.1991148575128552       0.41000000000000003        6.0099999999999998        2.3962698385544812E-004   5.4008615412967245E-005
   2.1991148575128552       0.41000000000000003        6.4100000000000001        1.6644122331642725E-004   6.2695186000615011E-005
   2.1991148575128552       0.41000000000000003        6.8100000000000005        1.3544067800220092E-004   5.2977095524973759E-005
   2.1991148575128552       0.41000000000000003        7.2100000000000000        1.3528869372881431E-004   6.2244099420670029E-005
   2.1991148575128552       0.41000000000000003        7.6100000000000003        1.4957239900960744E-004   6.1343404424564433E-005
   2.1991148575128552       0.41000000000000003        8.0099999999999998        4.3096784674277244E-005   6.4837704198424253E-005
   2.1991148575128552       0.41000000000000003        8.4100000000000001        1.2884285092269412E-005   5.6567673687243106E-005
   2.1991148575128552       0.41000000000000003        8.8100000000000005        6.7315203603083586E-005   5.7372963425687148E-005
   2.1991148575128552       0.41000000000000003        9.2100000000000009        2.5161395954274348E-005   5.7548839673378468E-005
   2.1991148575128552       0.41000000000000003        9.6100000000000012        4.0958594530545132E-005   5.9060748140971070E-005
   2.1991148575128552       0.41000000000000003        10.010000000000000        9.0702019916702456E-005   6.0838829324101623E-005
   2.1991148575128552       0.81000000000000005        1.0000000000000000E-002   3.6674528725180865E-002   7.2625810432696311E-005
   2.1991148575128552       0.81000000000000005       0.41000000000000003        3.5071801242429451E-002   6.9320069908395445E-005
   2.1991148575128552       0.81000000000000005       0.81000000000000005        3.1495827935848875E-002   6.2708153241407340E-005
   2.1991148575128552       0.81000000000000005        1.2100000000000002        2.6402973923689448E-002   6.7169312570486008E-005
   2.1991148575128552       0.81000000000000005        1.6100000000000001        2.1440581278251762E-002   7.3836279961394781E-005
   2.1991148575128552       0.81000000000000005        2.0099999999999998        1.6716586343107236E-002   6.9287538738923429E-005
   2.1991148575128552       0.81000000000000005        2.4100000000000001        1.2819329669513480E-002   6.9584388759154591E-005
   2.1991148575128552       0.81000000000000005        2.8100000000000001        9.7050716832567767E-003   7.6321229538190298E-005
   2.1991148575128552       0.81000000000000005        3.2100000000000000        7.5362597946576609E-003   8.4573277092880899E-005
   2.1991148575128552       0.81000000000000005        3.6099999999999999        5.4901038176051655E-003   7.9001401741671693E-005
   2.1991148575128552       0.81000000000000005        4.0099999999999998        4.1069108431251765E-003   8.0853757903686716E-005
   2.1991148575128552       0.81000000000000005        4.4100000000000001        3.1263965915639749E-003   8.8638101001794507E-005
   2.1991148575128552       0.81000000000000005        4.8100000000000005        2.1961860736602733E-003   7.8305401093651446E-005
   2.1991148575128552       0.81000000000000005        5.2100000000000000        1.6079117272622585E-003   9.1650412322799010E-005
   2.1991148575128552       0.81000000000000005        5.6100000000000003        1.3238907706614369E-003   8.6480451229416542E-005
   2.1991148575128552       0.81000000000000005        6.0099999999999998        1.0082708772902471E-003   9.1701086616256615E-005
   2.1991148575128552       0.81000000000000005        6.4100000000000001        7.3628781326493832E-004   7.8429591791381284E-005
   2.1991148575128552       0.81000000000000005        6.8100000000000005        4.8560041364528598E-004   8.4391958924760519E-005
   2.1991148575128552       0.81000000000000005        7.2100000000000000        6.3075912384698838E-004   8.7284514989878582E-005
   2.1991148575128552       0.81000000000000005        7.6100000000000003        4.5109045333487015E-004   9.8791691562965392E-005
   2.1991148575128552       0.81000000000000005        8.0099999999999998        3.1271198707418532E-004   8.6849883458665241E-005
   2.1991148575128552       0.81000000000000005        8.4100000000000001        2.0735505247460883E-004   9.3651562113021713E-005
   2.1991148575128552       0.81000000000000005        8.8100000000000005        2.6774269100934448E-004   9.2259073140760361E-005
   2.1991148575128552       0.81000000000000005        9.2100000000000009        1.2898840593707610E-004   8.9788792282128617E-005
   2.1991148575128552       0.81000000000000005        9.6100000000000012        6.8732296814617296E-005   1.0697408226597251E-004
   2.1991148575128552       0.81000000000000005        10.010000000000000       -1.4341400641084469E-004   9.9274800218591123E-005
   2.1991148575128552        1.2100000000000002        1.0000000000000000E-002   6.5485115850303172E-002   1.2456377858334496E-004
   2.1991148575128552        1.2100000000000002       0.41000000000000003        6.2796927243804715E-002   1.1645843029314011E-004
   2.1991148575128552        1.2100000000000002       0.81000000000000005        5.6231168514849598E-002   1.1007065576879427E-004
   2.1991148575128552        1.2100000000000002        1.2100000000000002        4.7712657365520036E-002   9.4450007817166340E-005
   2.1991148575128552        1.2100000000000002        1.6100000000000001        3.8817945474617109E-002   9.0626244033424527E-005
   2.1991148575128552        1.2100000000000002        2.0099999999999998        3.0498638466476945E-002   9.0359616672831838E-005
   2.1991148575128552        1.2100000000000002        2.4100000000000001        2.3906570330117005E-002   1.0821900130612058E-004
   2.1991148575128552        1.2100000000000002        2.8100000000000001        1.8502875938382637E-002   1.0295385813333547E-004
   2.1991148575128552        1.2100000000000002        3.2100000000000000        1.3909062699034152E-002   1.0495550592533238E-004
   2.1991148575128552        1.2100000000000002        3.6099999999999999        1.0635786354532457E-002   1.2241487545311229E-004
   2.1991148575128552        1.2100000000000002        4.0099999999999998        7.8695921023020417E-003   1.0140327951309348E-004
   2.1991148575128552        1.2100000000000002        4.4100000000000001        6.0243472946205920E-003   1.1609962614842726E-004
   2.1991148575128552        1.2100000000000002        4.8100000000000005        4.7477754743382901E-003   1.0487267644448511E-004
   2.1991148575128552        1.2100000000000002        5.2100000000000000        3.4394399021632329E-003   1.1543391673116870E-004
   2.1991148575128552        1.2100000000000002        5.6100000000000003        2.4891973829574499E-003   1.0721737113503290E-004
   2.1991148575128552        1.2100000000000002        6.0099999999999998        1.9410357883132619E-003   1.1458739158275746E-004
   2.1991148575128552        1.2100000000000002        6.4100000000000001        1.4524577758848311E-003   1.1667142591898467E-004
   2.1991148575128552        1.2100000000000002        6.8100000000000005        1.2352505896796621E-003   1.1702481772595906E-004
   2.1991148575128552        1.2100000000000002        7.2100000000000000        9.7500961043748841E-004   1.1981527445468653E-004
   2.1991148575128552        1.2100000000000002        7.6100000000000003        6.9361188027328223E-004   1.0521231209918406E-004
   2.1991148575128552        1.2100000000000002        8.0099999999999998        4.7146869807297926E-004   1.1501260224379440E-004
   2.1991148575128552        1.2100000000000002        8.4100000000000001        4.4541634236534492E-004   1.2398611562046728E-004
   2.1991148575128552        1.2100000000000002        8.8100000000000005        3.9927437572621780E-004   1.0737198505785427E-004
   2.1991148575128552        1.2100000000000002        9.2100000000000009        2.4998991388456969E-004   1.2099091799606536E-004
   2.1991148575128552        1.2100000000000002        9.6100000000000012        2.9759202165788811E-004   1.1723013256060799E-004
   2.1991148575128552        1.2100000000000002        10.010000000000000        9.8741738412387993E-005   1.1845894807349388E-004
   2.1991148575128552        1.6100000000000001        1.0000000000000000E-002   9.5016931228150664E-002   1.8134317221996538E-004
   2.1991148575128552        1.6100000000000001       0.41000000000000003        9.1132511341636926E-002   1.7081649674035397E-004
   2.1991148575128552        1.6100000000000001       0.81000000000000005        8.2117233961022190E-002   1.5830831815521467E-004
   2.1991148575128552        1.6100000000000001        1.2100000000000002        6.9821005140030382E-002   1.3530886468885144E-004
   2.1991148575128552        1.6100000000000001        1.6100000000000001        5.7133307213285182E-002   1.1071988974718237E-004
   2.1991148575128552        1.6100000000000001        2.0099999999999998        4.5841777011774033E-002   9.7983556726855047E-005
   2.1991148575128552        1.6100000000000001        2.4100000000000001        3.6295691960747188E-002   1.1681423082285604E-004
   2.1991148575128552        1.6100000000000001        2.8100000000000001        2.7939959102297646E-002   1.1024658583081901E-004
   2.1991148575128552        1.6100000000000001        3.2100000000000000        2.1366024070356586E-002   1.0213346947763075E-004
   2.1991148575128552        1.6100000000000001        3.6099999999999999        1.6297029066781321E-002   1.2382079073386715E-004
   2.1991148575128552        1.6100000000000001        4.0099999999999998        1.2344691737287930E-002   1.1363834966934804E-004
   2.1991148575128552        1.6100000000000001        4.4100000000000001        9.6105676786899952E-003   1.3174483999444538E-004
   2.1991148575128552        1.6100000000000001        4.8100000000000005        7.2817099097126055E-003   1.2009779402792944E-004
   2.1991148575128552        1.6100000000000001        5.2100000000000000        5.5565470068418502E-003   1.1650328090404248E-004
   2.1991148575128552        1.6100000000000001        5.6100000000000003        4.3898150176833895E-003   1.3359207241379727E-004
   2.1991148575128552        1.6100000000000001        6.0099999999999998        3.2003317652303455E-003   1.2425396544917758E-004
   2.1991148575128552        1.6100000000000001        6.4100000000000001        2.7111189135384951E-003   1.3789879720629936E-004
   2.1991148575128552        1.6100000000000001        6.8100000000000005        2.1148224443539774E-003   1.3192550831121619E-004
   2.1991148575128552        1.6100000000000001        7.2100000000000000        1.7593718906374039E-003   1.2851720736925857E-004
   2.1991148575128552        1.6100000000000001        7.6100000000000003        1.2277949088798140E-003   1.3177469509355000E-004
   2.1991148575128552        1.6100000000000001        8.0099999999999998        1.1930284536265411E-003   1.3121310373827001E-004
   2.1991148575128552        1.6100000000000001        8.4100000000000001        6.4176677418192841E-004   1.2648764499599915E-004
   2.1991148575128552        1.6100000000000001        8.8100000000000005        5.0744777804843217E-004   1.2768664787663530E-004
   2.1991148575128552        1.6100000000000001        9.2100000000000009        5.7461686533943521E-004   1.2464585799270851E-004
   2.1991148575128552        1.6100000000000001        9.6100000000000012        3.3392309573855290E-004   1.3446293214880122E-004
   2.1991148575128552        1.6100000000000001        10.010000000000000        5.2387067040852477E-004   1.4009793289899270E-004
   2.1991148575128552        2.0099999999999998        1.0000000000000000E-002  0.12298522413772538        2.3281532210930216E-004
   2.1991148575128552        2.0099999999999998       0.41000000000000003       0.11837942605579910        2.2102771532524852E-004
   2.1991148575128552        2.0099999999999998       0.81000000000000005       0.10677219097969946        1.9959259452025145E-004
   2.1991148575128552        2.0099999999999998        1.2100000000000002        9.1685911993991981E-002   1.7941357646140082E-004
   2.1991148575128552        2.0099999999999998        1.6100000000000001        7.5869716977197202E-002   1.4495223353304398E-004
   2.1991148575128552        2.0099999999999998        2.0099999999999998        6.1146338310572153E-002   1.2076124124257567E-004
   2.1991148575128552        2.0099999999999998        2.4100000000000001        4.8363178051574376E-002   1.1482370876771731E-004
   2.1991148575128552        2.0099999999999998        2.8100000000000001        3.7964999907621935E-002   1.3110935043644993E-004
   2.1991148575128552        2.0099999999999998        3.2100000000000000        2.9417029111617164E-002   1.2049657816610473E-004
   2.1991148575128552        2.0099999999999998        3.6099999999999999        2.2778314014865391E-002   1.2430865555894575E-004
   2.1991148575128552        2.0099999999999998        4.0099999999999998        1.7521613435910639E-002   1.2872246673970806E-004
   2.1991148575128552        2.0099999999999998        4.4100000000000001        1.3662785605290894E-002   1.3350366504738425E-004
   2.1991148575128552        2.0099999999999998        4.8100000000000005        1.0331438344966236E-002   1.3299084367352442E-004
   2.1991148575128552        2.0099999999999998        5.2100000000000000        7.8898963676606836E-003   1.2897878264883124E-004
   2.1991148575128552        2.0099999999999998        5.6100000000000003        6.0160591019254714E-003   1.3850041933990189E-004
   2.1991148575128552        2.0099999999999998        6.0099999999999998        5.0296770553783562E-003   1.3061626766760212E-004
   2.1991148575128552        2.0099999999999998        6.4100000000000001        3.7641045310940684E-003   1.3646306582972359E-004
   2.1991148575128552        2.0099999999999998        6.8100000000000005        2.7518619508063824E-003   1.3236842391513276E-004
   2.1991148575128552        2.0099999999999998        7.2100000000000000        2.2110611267590098E-003   1.4106214015254439E-004
   2.1991148575128552        2.0099999999999998        7.6100000000000003        1.8185513819977122E-003   1.5045190643922962E-004
   2.1991148575128552        2.0099999999999998        8.0099999999999998        1.4604475458752620E-003   1.4055470909278054E-004
   2.1991148575128552        2.0099999999999998        8.4100000000000001        1.0327563217952197E-003   1.5228162990475310E-004
   2.1991148575128552        2.0099999999999998        8.8100000000000005        7.7336990280512036E-004   1.4252527802820715E-004
   2.1991148575128552        2.0099999999999998        9.2100000000000009        6.2229546409918847E-004   1.4959363574615543E-004
   2.1991148575128552        2.0099999999999998        9.6100000000000012        6.8483709547911332E-004   1.4717762522978138E-004
   2.1991148575128552        2.0099999999999998        10.010000000000000        5.1472095005055795E-004   1.4745517328840129E-004
   2.1991148575128552        2.4100000000000001        1.0000000000000000E-002  0.14816866376995544        2.4283643157862469E-004
   2.1991148575128552        2.4100000000000001       0.41000000000000003       0.14281116010590192        2.7553504757432158E-004
   2.1991148575128552        2.4100000000000001       0.81000000000000005       0.12939172430122794        2.4714155388419224E-004
   2.1991148575128552        2.4100000000000001        1.2100000000000002       0.11222830728939431        2.1638936369906448E-004
   2.1991148575128552        2.4100000000000001        1.6100000000000001        9.3733627783779555E-002   1.8467457053579974E-004
   2.1991148575128552        2.4100000000000001        2.0099999999999998        7.6025928944693261E-002   1.4804524708625927E-004
   2.1991148575128552        2.4100000000000001        2.4100000000000001        6.0744594099745031E-002   1.2242993704417995E-004
   2.1991148575128552        2.4100000000000001        2.8100000000000001        4.8188836224767245E-002   1.4591544753988884E-004
   2.1991148575128552        2.4100000000000001        3.2100000000000000        3.7566463565837281E-002   1.3601506980582818E-004
   2.1991148575128552        2.4100000000000001        3.6099999999999999        2.9368380101571355E-002   1.5112132737597129E-004
   2.1991148575128552        2.4100000000000001        4.0099999999999998        2.2502781083566233E-002   1.3531505296247853E-004
   2.1991148575128552        2.4100000000000001        4.4100000000000001        1.7402490198188691E-002   1.5234104703709927E-004
   2.1991148575128552        2.4100000000000001        4.8100000000000005        1.3390534095014527E-002   1.5148451936530162E-004
   2.1991148575128552        2.4100000000000001        5.2100000000000000        1.0691781288661103E-002   1.5153415652692908E-004
   2.1991148575128552        2.4100000000000001        5.6100000000000003        8.1964920735437333E-003   1.4849173860599976E-004
   2.1991148575128552        2.4100000000000001        6.0099999999999998        6.5638162230179679E-003   1.5548207539149857E-004
   2.1991148575128552        2.4100000000000001        6.4100000000000001        5.1413787857235316E-003   1.5601860540959183E-004
   2.1991148575128552        2.4100000000000001        6.8100000000000005        4.0649418470867131E-003   1.5807817657634252E-004
   2.1991148575128552        2.4100000000000001        7.2100000000000000        3.0051223456972844E-003   1.6113897418422742E-004
   2.1991148575128552        2.4100000000000001        7.6100000000000003        2.5870380021128861E-003   1.5810989032620737E-004
   2.1991148575128552        2.4100000000000001        8.0099999999999998        1.7906547087703148E-003   1.6359476126076212E-004
   2.1991148575128552        2.4100000000000001        8.4100000000000001        1.6445068751362085E-003   1.7811120782672637E-004
   2.1991148575128552        2.4100000000000001        8.8100000000000005        1.2241600087475886E-003   1.7410394039398208E-004
   2.1991148575128552        2.4100000000000001        9.2100000000000009        9.6898140000540960E-004   1.5423371040910284E-004
   2.1991148575128552        2.4100000000000001        9.6100000000000012        1.1015387369734317E-003   1.6385549555333258E-004
   2.1991148575128552        2.4100000000000001        10.010000000000000        6.5640611483005443E-004   1.5949180350439114E-004
   2.1991148575128552        2.8100000000000001        1.0000000000000000E-002  0.16835989326740997        2.8582845160802172E-004
   2.1991148575128552        2.8100000000000001       0.41000000000000003       0.16412811673978772        3.0081417916746878E-004
   2.1991148575128552        2.8100000000000001       0.81000000000000005       0.14956466779665173        2.5526899605355334E-004
   2.1991148575128552        2.8100000000000001        1.2100000000000002       0.13041557580108315        2.4334125649900175E-004
   2.1991148575128552        2.8100000000000001        1.6100000000000001       0.11013701565499021        2.1237384816980611E-004
   2.1991148575128552        2.8100000000000001        2.0099999999999998        9.0249447838340990E-002   1.7622650398440228E-004
   2.1991148575128552        2.8100000000000001        2.4100000000000001        7.2800598588019141E-002   1.4264444585690458E-004
   2.1991148575128552        2.8100000000000001        2.8100000000000001        5.8218487694007073E-002   1.4655613565323921E-004
   2.1991148575128552        2.8100000000000001        3.2100000000000000        4.5913815457313448E-002   1.4897864442772177E-004
   2.1991148575128552        2.8100000000000001        3.6099999999999999        3.5838737853252631E-002   1.3903499829075525E-004
   2.1991148575128552        2.8100000000000001        4.0099999999999998        2.8071397241858882E-002   1.3533558681995582E-004
   2.1991148575128552        2.8100000000000001        4.4100000000000001        2.2054392473552169E-002   1.4539905631075502E-004
   2.1991148575128552        2.8100000000000001        4.8100000000000005        1.7380261742471481E-002   1.6153091806241508E-004
   2.1991148575128552        2.8100000000000001        5.2100000000000000        1.3726864884083844E-002   1.6069101450017235E-004
   2.1991148575128552        2.8100000000000001        5.6100000000000003        1.0422057923254848E-002   1.5118963966392296E-004
   2.1991148575128552        2.8100000000000001        6.0099999999999998        8.2973454634539395E-003   1.4942752234565920E-004
   2.1991148575128552        2.8100000000000001        6.4100000000000001        6.6463378240105347E-003   1.6107513796243913E-004
   2.1991148575128552        2.8100000000000001        6.8100000000000005        5.2283183311942899E-003   1.5090025826058884E-004
   2.1991148575128552        2.8100000000000001        7.2100000000000000        3.9213960043724440E-003   1.6110955091601012E-004
   2.1991148575128552        2.8100000000000001        7.6100000000000003        3.3648702781945740E-003   1.7688461838986149E-004
   2.1991148575128552        2.8100000000000001        8.0099999999999998        3.0520635403434295E-003   1.7452424193714142E-004
   2.1991148575128552        2.8100000000000001        8.4100000000000001        2.1168081754165979E-003   1.7910690337500084E-004
   2.1991148575128552        2.8100000000000001        8.8100000000000005        1.9586571917165666E-003   1.6530203152989020E-004
   2.1991148575128552        2.8100000000000001        9.2100000000000009        1.5029267000133328E-003   1.6298669025434825E-004
   2.1991148575128552        2.8100000000000001        9.6100000000000012        7.1015828025995881E-004   1.7439190099085433E-004
   2.1991148575128552        2.8100000000000001        10.010000000000000        1.1512950543993389E-003   1.6349189187743910E-004
   2.1991148575128552        3.2100000000000000        1.0000000000000000E-002  0.18605404589053640        3.3857780374841863E-004
   2.1991148575128552        3.2100000000000000       0.41000000000000003       0.18084639731136251        3.5161530603445803E-004
   2.1991148575128552        3.2100000000000000       0.81000000000000005       0.16616049166972086        3.1870687404652410E-004
   2.1991148575128552        3.2100000000000000        1.2100000000000002       0.14559232907111291        2.7017730890371248E-004
   2.1991148575128552        3.2100000000000000        1.6100000000000001       0.12427100535389431        2.4397167474911823E-004
   2.1991148575128552        3.2100000000000000        2.0099999999999998       0.10281142264179806        1.9983691287624606E-004
   2.1991148575128552        3.2100000000000000        2.4100000000000001        8.4153624559938606E-002   1.6669683367762100E-004
   2.1991148575128552        3.2100000000000000        2.8100000000000001        6.7457524439647573E-002   1.4402820444363968E-004
   2.1991148575128552        3.2100000000000000        3.2100000000000000        5.3917648788867220E-002   1.5412691717479413E-004
   2.1991148575128552        3.2100000000000000        3.6099999999999999        4.2343370353589205E-002   1.4313034433311223E-004
   2.1991148575128552        3.2100000000000000        4.0099999999999998        3.3801208182799997E-002   1.5176421546057934E-004
   2.1991148575128552        3.2100000000000000        4.4100000000000001        2.6488205346874644E-002   1.5344975230777074E-004
   2.1991148575128552        3.2100000000000000        4.8100000000000005        2.0975468057101650E-002   1.6124372351126291E-004
   2.1991148575128552        3.2100000000000000        5.2100000000000000        1.6166842471634791E-002   1.6629392578264201E-004
   2.1991148575128552        3.2100000000000000        5.6100000000000003        1.2923077081178643E-002   1.6374170319695917E-004
   2.1991148575128552        3.2100000000000000        6.0099999999999998        1.0266084019904856E-002   1.6189372790075749E-004
   2.1991148575128552        3.2100000000000000        6.4100000000000001        8.1944972513329582E-003   1.7755314379893570E-004
   2.1991148575128552        3.2100000000000000        6.8100000000000005        6.7873999604083661E-003   1.6740018108995862E-004
   2.1991148575128552        3.2100000000000000        7.2100000000000000        5.4954424217319112E-003   1.6242243100011246E-004
   2.1991148575128552        3.2100000000000000        7.6100000000000003        4.3236343469659792E-003   1.7350460443141534E-004
   2.1991148575128552        3.2100000000000000        8.0099999999999998        3.4851128385275988E-003   1.6170873820829532E-004
   2.1991148575128552        3.2100000000000000        8.4100000000000001        3.0674953698693317E-003   1.6488746224832529E-004
   2.1991148575128552        3.2100000000000000        8.8100000000000005        2.2027228494500670E-003   1.9905999009003567E-004
   2.1991148575128552        3.2100000000000000        9.2100000000000009        1.9412340171771065E-003   1.6906753189572138E-004
   2.1991148575128552        3.2100000000000000        9.6100000000000012        1.7812346097233322E-003   1.7247560892214576E-004
   2.1991148575128552        3.2100000000000000        10.010000000000000        1.0481138367292744E-003   1.9192610215154114E-004
   2.1991148575128552        3.6099999999999999        1.0000000000000000E-002  0.19900026014685135        3.9528329603105244E-004
   2.1991148575128552        3.6099999999999999       0.41000000000000003       0.19251253625459452        3.5814664806740166E-004
   2.1991148575128552        3.6099999999999999       0.81000000000000005       0.17910101773395887        3.2381039640054548E-004
   2.1991148575128552        3.6099999999999999        1.2100000000000002       0.15873828056329056        2.9484812729134967E-004
   2.1991148575128552        3.6099999999999999        1.6100000000000001       0.13665084486520859        2.6945304112505427E-004
   2.1991148575128552        3.6099999999999999        2.0099999999999998       0.11467853918839206        2.1554890658620631E-004
   2.1991148575128552        3.6099999999999999        2.4100000000000001        9.4053630937302124E-002   1.8080870186643392E-004
   2.1991148575128552        3.6099999999999999        2.8100000000000001        7.6371024764158732E-002   1.5177095326484943E-004
   2.1991148575128552        3.6099999999999999        3.2100000000000000        6.1633668085878245E-002   1.3735919979006067E-004
   2.1991148575128552        3.6099999999999999        3.6099999999999999        4.8929761436698707E-002   1.4720918254376621E-004
   2.1991148575128552        3.6099999999999999        4.0099999999999998        3.9588336733528406E-002   1.5983779624537318E-004
   2.1991148575128552        3.6099999999999999        4.4100000000000001        3.0841470043238499E-002   1.6851536058400444E-004
   2.1991148575128552        3.6099999999999999        4.8100000000000005        2.4697551315772982E-002   1.8011136831684051E-004
   2.1991148575128552        3.6099999999999999        5.2100000000000000        1.9453644946659226E-002   1.6098484128869130E-004
   2.1991148575128552        3.6099999999999999        5.6100000000000003        1.5572266667110800E-002   1.6245111832183224E-004
   2.1991148575128552        3.6099999999999999        6.0099999999999998        1.1964634897868275E-002   1.5888034110971407E-004
   2.1991148575128552        3.6099999999999999        6.4100000000000001        9.9934800077322548E-003   1.8866439671354676E-004
   2.1991148575128552        3.6099999999999999        6.8100000000000005        7.7196766368632999E-003   1.6989098385764511E-004
   2.1991148575128552        3.6099999999999999        7.2100000000000000        6.6189605577630902E-003   1.8086436443530166E-004
   2.1991148575128552        3.6099999999999999        7.6100000000000003        5.1670867481399402E-003   1.6946002102808197E-004
   2.1991148575128552        3.6099999999999999        8.0099999999999998        4.4376604997872155E-003   1.8892553181173275E-004
   2.1991148575128552        3.6099999999999999        8.4100000000000001        3.3956702284980989E-003   1.7842007730862745E-004
   2.1991148575128552        3.6099999999999999        8.8100000000000005        2.9458392684216725E-003   1.7101531408497298E-004
   2.1991148575128552        3.6099999999999999        9.2100000000000009        2.7349680959444624E-003   1.8397677297625066E-004
   2.1991148575128552        3.6099999999999999        9.6100000000000012        2.2036440951918369E-003   1.9566895692993744E-004
   2.1991148575128552        3.6099999999999999        10.010000000000000        1.3928202510149342E-003   2.1666132901760436E-004
   2.1991148575128552        4.0099999999999998        1.0000000000000000E-002  0.20722729597138140        3.7406294029745170E-004
   2.1991148575128552        4.0099999999999998       0.41000000000000003       0.20213775923184732        4.0107038315457481E-004
   2.1991148575128552        4.0099999999999998       0.81000000000000005       0.18827770725574355        3.3191881520893286E-004
   2.1991148575128552        4.0099999999999998        1.2100000000000002       0.16896076235349389        3.0139902847999976E-004
   2.1991148575128552        4.0099999999999998        1.6100000000000001       0.14645110982635781        2.9238786292132350E-004
   2.1991148575128552        4.0099999999999998        2.0099999999999998       0.12381726909953833        2.3878078278352817E-004
   2.1991148575128552        4.0099999999999998        2.4100000000000001       0.10306063543919747        1.9858768417201379E-004
   2.1991148575128552        4.0099999999999998        2.8100000000000001        8.4279496262171766E-002   1.6553121830286218E-004
   2.1991148575128552        4.0099999999999998        3.2100000000000000        6.8683359587473944E-002   1.5480713529694609E-004
   2.1991148575128552        4.0099999999999998        3.6099999999999999        5.5419866191077506E-002   1.5878159795190119E-004
   2.1991148575128552        4.0099999999999998        4.0099999999999998        4.4398878257042099E-002   1.7548967729298296E-004
   2.1991148575128552        4.0099999999999998        4.4100000000000001        3.5637882669149933E-002   1.7204138054784909E-004
   2.1991148575128552        4.0099999999999998        4.8100000000000005        2.8488627000261630E-002   1.6570465289555560E-004
   2.1991148575128552        4.0099999999999998        5.2100000000000000        2.2613198436774853E-002   1.7064188578341994E-004
   2.1991148575128552        4.0099999999999998        5.6100000000000003        1.8037504908078438E-002   1.7118117877852021E-004
   2.1991148575128552        4.0099999999999998        6.0099999999999998        1.4374430927911278E-002   1.9560347274457239E-004
   2.1991148575128552        4.0099999999999998        6.4100000000000001        1.1451194042130743E-002   1.6797079333928997E-004
   2.1991148575128552        4.0099999999999998        6.8100000000000005        9.4745253675634650E-003   1.8593613495355041E-004
   2.1991148575128552        4.0099999999999998        7.2100000000000000        7.1138243560627794E-003   1.7427254787425091E-004
   2.1991148575128552        4.0099999999999998        7.6100000000000003        6.1459962276632762E-003   1.7790212737494449E-004
   2.1991148575128552        4.0099999999999998        8.0099999999999998        5.2588267085299876E-003   1.6703866972535582E-004
   2.1991148575128552        4.0099999999999998        8.4100000000000001        4.4044874177272117E-003   1.7908492879493344E-004
   2.1991148575128552        4.0099999999999998        8.8100000000000005        3.5231529423042879E-003   1.7553584668429927E-004
   2.1991148575128552        4.0099999999999998        9.2100000000000009        2.9968040039541951E-003   1.7317857488354402E-004
   2.1991148575128552        4.0099999999999998        9.6100000000000012        2.3590792123058977E-003   1.8346817341784077E-004
   2.1991148575128552        4.0099999999999998        10.010000000000000        1.5715622411452987E-003   1.9289702477505357E-004
   2.1991148575128552        4.4100000000000001        1.0000000000000000E-002  0.21243259873767686        4.0442989368119501E-004
   2.1991148575128552        4.4100000000000001       0.41000000000000003       0.20842279357904381        3.5717621977855957E-004
   2.1991148575128552        4.4100000000000001       0.81000000000000005       0.19444704256600437        3.8612871939339952E-004
   2.1991148575128552        4.4100000000000001        1.2100000000000002       0.17609762576546586        3.2659504282841719E-004
   2.1991148575128552        4.4100000000000001        1.6100000000000001       0.15438571770448020        3.0770312578524755E-004
   2.1991148575128552        4.4100000000000001        2.0099999999999998       0.13161858660334572        2.5347569101891881E-004
   2.1991148575128552        4.4100000000000001        2.4100000000000001       0.11097771432011749        2.1223818452288280E-004
   2.1991148575128552        4.4100000000000001        2.8100000000000001        9.1892729335291357E-002   1.7984359289006992E-004
   2.1991148575128552        4.4100000000000001        3.2100000000000000        7.5141701763661820E-002   1.6087526878821127E-004
   2.1991148575128552        4.4100000000000001        3.6099999999999999        6.0864788349371028E-002   1.6178359012526856E-004
   2.1991148575128552        4.4100000000000001        4.0099999999999998        4.9457705841501567E-002   1.5500109068290277E-004
   2.1991148575128552        4.4100000000000001        4.4100000000000001        3.9977037007333939E-002   1.8485992451257923E-004
   2.1991148575128552        4.4100000000000001        4.8100000000000005        3.1885193414254172E-002   1.7693351074071976E-004
   2.1991148575128552        4.4100000000000001        5.2100000000000000        2.5702946142085684E-002   1.7075286942133376E-004
   2.1991148575128552        4.4100000000000001        5.6100000000000003        2.0620876970221694E-002   1.7871879851754223E-004
   2.1991148575128552        4.4100000000000001        6.0099999999999998        1.6622219331697812E-002   1.8613254790540495E-004
   2.1991148575128552        4.4100000000000001        6.4100000000000001        1.3517691384073985E-002   1.6172206338347050E-004
   2.1991148575128552        4.4100000000000001        6.8100000000000005        1.0898095168386291E-002   2.0504191700831218E-004
   2.1991148575128552        4.4100000000000001        7.2100000000000000        8.4837564126492120E-003   1.6704171859352658E-004
   2.1991148575128552        4.4100000000000001        7.6100000000000003        6.7746474234582467E-003   1.8452672737438090E-004
   2.1991148575128552        4.4100000000000001        8.0099999999999998        5.7443828674810958E-003   1.8110741489618952E-004
   2.1991148575128552        4.4100000000000001        8.4100000000000001        4.9269914152370543E-003   1.9010184669115520E-004
   2.1991148575128552        4.4100000000000001        8.8100000000000005        3.8751197490997456E-003   1.9255574101235609E-004
   2.1991148575128552        4.4100000000000001        9.2100000000000009        3.5608505383407712E-003   1.8905595964978776E-004
   2.1991148575128552        4.4100000000000001        9.6100000000000012        2.4400436375103061E-003   2.0926221757379596E-004
   2.1991148575128552        4.4100000000000001        10.010000000000000        2.1163037851294041E-003   1.9659004562765361E-004
   2.1991148575128552        4.8100000000000005        1.0000000000000000E-002  0.21432193734275698        3.9282355185806949E-004
   2.1991148575128552        4.8100000000000005       0.41000000000000003       0.20941013728537136        3.7756353093376611E-004
   2.1991148575128552        4.8100000000000005       0.81000000000000005       0.19830997877052750        3.7090758608004617E-004
   2.1991148575128552        4.8100000000000005        1.2100000000000002       0.18011070177859792        3.3169227922187638E-004
   2.1991148575128552        4.8100000000000005        1.6100000000000001       0.15931147273456422        3.1359608538667838E-004
   2.1991148575128552        4.8100000000000005        2.0099999999999998       0.13790889017781210        2.6530164044210149E-004
   2.1991148575128552        4.8100000000000005        2.4100000000000001       0.11722428567478502        2.3037869451077563E-004
   2.1991148575128552        4.8100000000000005        2.8100000000000001        9.8232599677501004E-002   1.9184220563030620E-004
   2.1991148575128552        4.8100000000000005        3.2100000000000000        8.1009075202929423E-002   1.6406183634376018E-004
   2.1991148575128552        4.8100000000000005        3.6099999999999999        6.6355378477167881E-002   1.7257463236070109E-004
   2.1991148575128552        4.8100000000000005        4.0099999999999998        5.4171801563301210E-002   1.7621945595457209E-004
   2.1991148575128552        4.8100000000000005        4.4100000000000001        4.3944693238334963E-002   1.5727300362777214E-004
   2.1991148575128552        4.8100000000000005        4.8100000000000005        3.5297748380643972E-002   1.6439554791075731E-004
   2.1991148575128552        4.8100000000000005        5.2100000000000000        2.8759957533272745E-002   1.7606481281244458E-004
   2.1991148575128552        4.8100000000000005        5.6100000000000003        2.3159166854228582E-002   1.8471530565654295E-004
   2.1991148575128552        4.8100000000000005        6.0099999999999998        1.8494196917292850E-002   1.7787239695153849E-004
   2.1991148575128552        4.8100000000000005        6.4100000000000001        1.5316002496043365E-002   1.8451437828230692E-004
   2.1991148575128552        4.8100000000000005        6.8100000000000005        1.2188915873648818E-002   1.7813880990364620E-004
   2.1991148575128552        4.8100000000000005        7.2100000000000000        1.0065967555041962E-002   1.8770876318583305E-004
   2.1991148575128552        4.8100000000000005        7.6100000000000003        8.5358447225071035E-003   1.7911636940804717E-004
   2.1991148575128552        4.8100000000000005        8.0099999999999998        6.5547500245580915E-003   1.7890077769363701E-004
   2.1991148575128552        4.8100000000000005        8.4100000000000001        5.4644644242199053E-003   1.8143755893793058E-004
   2.1991148575128552        4.8100000000000005        8.8100000000000005        5.1023943079869316E-003   1.8951481411049706E-004
   2.1991148575128552        4.8100000000000005        9.2100000000000009        3.9499906947526083E-003   1.8258941850669798E-004
   2.1991148575128552        4.8100000000000005        9.6100000000000012        3.6003505685690716E-003   1.9380758778368739E-004
   2.1991148575128552        4.8100000000000005        10.010000000000000        2.8334671328004777E-003   1.9642351925671750E-004
   2.1991148575128552        5.2100000000000000        1.0000000000000000E-002  0.21367668809292178        3.7376152379268177E-004
   2.1991148575128552        5.2100000000000000       0.41000000000000003       0.20955513459861305        3.8371747901887491E-004
   2.1991148575128552        5.2100000000000000       0.81000000000000005       0.19876821972653685        3.4785355124107234E-004
   2.1991148575128552        5.2100000000000000        1.2100000000000002       0.18250884923363475        3.4943549312210634E-004
   2.1991148575128552        5.2100000000000000        1.6100000000000001       0.16292330658940793        3.0274591712248298E-004
   2.1991148575128552        5.2100000000000000        2.0099999999999998       0.14242237721298828        2.6385644468202132E-004
   2.1991148575128552        5.2100000000000000        2.4100000000000001       0.12225902011386285        2.3211946095409245E-004
   2.1991148575128552        5.2100000000000000        2.8100000000000001       0.10342536872456003        2.0623742638460526E-004
   2.1991148575128552        5.2100000000000000        3.2100000000000000        8.6226268567082487E-002   1.7444798012779904E-004
   2.1991148575128552        5.2100000000000000        3.6099999999999999        7.1389486526139190E-002   1.6217379754358206E-004
   2.1991148575128552        5.2100000000000000        4.0099999999999998        5.8496326018689405E-002   1.7027292972257785E-004
   2.1991148575128552        5.2100000000000000        4.4100000000000001        4.8155515274503416E-002   1.6980355318234742E-004
   2.1991148575128552        5.2100000000000000        4.8100000000000005        3.9474095735764242E-002   1.8769240263691745E-004
   2.1991148575128552        5.2100000000000000        5.2100000000000000        3.1771262928207832E-002   1.8266373204772486E-004
   2.1991148575128552        5.2100000000000000        5.6100000000000003        2.5750061293765645E-002   1.9143978086900312E-004
   2.1991148575128552        5.2100000000000000        6.0099999999999998        2.0975717760498998E-002   1.8291203603346319E-004
   2.1991148575128552        5.2100000000000000        6.4100000000000001        1.7012428291145621E-002   1.7841566897981986E-004
   2.1991148575128552        5.2100000000000000        6.8100000000000005        1.4132491852968297E-002   1.8704471034951996E-004
   2.1991148575128552        5.2100000000000000        7.2100000000000000        1.1529486496552515E-002   2.0104590853501508E-004
   2.1991148575128552        5.2100000000000000        7.6100000000000003        8.7474352471996614E-003   1.9814769188181548E-004
   2.1991148575128552        5.2100000000000000        8.0099999999999998        7.9741557210076894E-003   1.9432372945431625E-004
   2.1991148575128552        5.2100000000000000        8.4100000000000001        6.6078646279724889E-003   1.8439651040708734E-004
   2.1991148575128552        5.2100000000000000        8.8100000000000005        5.5049045955503275E-003   1.8331405602557319E-004
   2.1991148575128552        5.2100000000000000        9.2100000000000009        4.4314718990804084E-003   1.8466360134273600E-004
   2.1991148575128552        5.2100000000000000        9.6100000000000012        3.7628028456714513E-003   1.9277008126888118E-004
   2.1991148575128552        5.2100000000000000        10.010000000000000        3.1151856355969136E-003   1.8165833783631246E-004
   2.1991148575128552        5.6100000000000003        1.0000000000000000E-002  0.21059218061430982        3.7877327379421500E-004
   2.1991148575128552        5.6100000000000003       0.41000000000000003       0.20660418358579222        4.1163313124934202E-004
   2.1991148575128552        5.6100000000000003       0.81000000000000005       0.19739126022402773        3.8819465439821527E-004
   2.1991148575128552        5.6100000000000003        1.2100000000000002       0.18282328314329804        3.1833248655270839E-004
   2.1991148575128552        5.6100000000000003        1.6100000000000001       0.16466363302089718        3.2775978831523563E-004
   2.1991148575128552        5.6100000000000003        2.0099999999999998       0.14576759496115585        2.6682794783813954E-004
   2.1991148575128552        5.6100000000000003        2.4100000000000001       0.12603122923576454        2.4105840086987787E-004
   2.1991148575128552        5.6100000000000003        2.8100000000000001       0.10744787221586918        2.0751267738981804E-004
   2.1991148575128552        5.6100000000000003        3.2100000000000000        9.0425906515986310E-002   1.7857399556082986E-004
   2.1991148575128552        5.6100000000000003        3.6099999999999999        7.5696469725662185E-002   1.7181094374288494E-004
   2.1991148575128552        5.6100000000000003        4.0099999999999998        6.2751133847271739E-002   1.7012240721441571E-004
   2.1991148575128552        5.6100000000000003        4.4100000000000001        5.1655897106560995E-002   1.7603348691276729E-004
   2.1991148575128552        5.6100000000000003        4.8100000000000005        4.2288257637519068E-002   1.8722362759323479E-004
   2.1991148575128552        5.6100000000000003        5.2100000000000000        3.4581653364959233E-002   1.7483990175013925E-004
   2.1991148575128552        5.6100000000000003        5.6100000000000003        2.8280106257042477E-002   1.6777597127573849E-004
   2.1991148575128552        5.6100000000000003        6.0099999999999998        2.3075903986825280E-002   1.7532943680620359E-004
   2.1991148575128552        5.6100000000000003        6.4100000000000001        1.8844279581103698E-002   1.8064315580445904E-004
   2.1991148575128552        5.6100000000000003        6.8100000000000005        1.5553608071272642E-002   1.7519808244131427E-004
   2.1991148575128552        5.6100000000000003        7.2100000000000000        1.3002439674114371E-002   1.9260583338276632E-004
   2.1991148575128552        5.6100000000000003        7.6100000000000003        1.0673733467816963E-002   2.0351964421940800E-004
   2.1991148575128552        5.6100000000000003        8.0099999999999998        8.6037188118414289E-003   1.7823353540619231E-004
   2.1991148575128552        5.6100000000000003        8.4100000000000001        7.1382335800740182E-003   2.0374441742266041E-004
   2.1991148575128552        5.6100000000000003        8.8100000000000005        5.9419818000579390E-003   1.9419390487247909E-004
   2.1991148575128552        5.6100000000000003        9.2100000000000009        5.2661563654073157E-003   2.0667910686250382E-004
   2.1991148575128552        5.6100000000000003        9.6100000000000012        4.2383028121087503E-003   1.9172266326983157E-004
   2.1991148575128552        5.6100000000000003        10.010000000000000        3.8236173739646787E-003   1.9554321205996511E-004
   2.1991148575128552        6.0099999999999998        1.0000000000000000E-002  0.20585017787002541        3.8188820669337264E-004
   2.1991148575128552        6.0099999999999998       0.41000000000000003       0.20226496554099824        3.4635271063221878E-004
   2.1991148575128552        6.0099999999999998       0.81000000000000005       0.19411345372289543        3.7054282404253084E-004
   2.1991148575128552        6.0099999999999998        1.2100000000000002       0.18104806542878704        3.4625597032486756E-004
   2.1991148575128552        6.0099999999999998        1.6100000000000001       0.16479290255250933        2.9922998226290890E-004
   2.1991148575128552        6.0099999999999998        2.0099999999999998       0.14663529769920131        2.8480274172127052E-004
   2.1991148575128552        6.0099999999999998        2.4100000000000001       0.12810455426257203        2.4934107505493989E-004
   2.1991148575128552        6.0099999999999998        2.8100000000000001       0.11042306943261723        2.1179950393627062E-004
   2.1991148575128552        6.0099999999999998        3.2100000000000000        9.3829044372943801E-002   1.8225002646506266E-004
   2.1991148575128552        6.0099999999999998        3.6099999999999999        7.8930714857225345E-002   1.6887532554478695E-004
   2.1991148575128552        6.0099999999999998        4.0099999999999998        6.5968844835920887E-002   1.7305440816537087E-004
   2.1991148575128552        6.0099999999999998        4.4100000000000001        5.4870315978583911E-002   1.8014317855287993E-004
   2.1991148575128552        6.0099999999999998        4.8100000000000005        4.5631354327993097E-002   1.7945855124424661E-004
   2.1991148575128552        6.0099999999999998        5.2100000000000000        3.7154602232950321E-002   2.0249483995808917E-004
   2.1991148575128552        6.0099999999999998        5.6100000000000003        3.0789028682664317E-002   1.8858808952601470E-004
   2.1991148575128552        6.0099999999999998        6.0099999999999998        2.5604128200639432E-002   1.8629264627734979E-004
   2.1991148575128552        6.0099999999999998        6.4100000000000001        2.0594263876840081E-002   1.9284775476819706E-004
   2.1991148575128552        6.0099999999999998        6.8100000000000005        1.7360171931609363E-002   1.8395946422759197E-004
   2.1991148575128552        6.0099999999999998        7.2100000000000000        1.4101683870785260E-002   1.9800998630642224E-004
   2.1991148575128552        6.0099999999999998        7.6100000000000003        1.1671713234140105E-002   2.0402636753509898E-004
   2.1991148575128552        6.0099999999999998        8.0099999999999998        9.7373801144590190E-003   1.8626801277534571E-004
   2.1991148575128552        6.0099999999999998        8.4100000000000001        7.9918918653484033E-003   2.0719471218604466E-004
   2.1991148575128552        6.0099999999999998        8.8100000000000005        6.8692254389576459E-003   2.0584672060557766E-004
   2.1991148575128552        6.0099999999999998        9.2100000000000009        5.7383464800583560E-003   1.8753425904204034E-004
   2.1991148575128552        6.0099999999999998        9.6100000000000012        4.6303019938107376E-003   2.0879859436328865E-004
   2.1991148575128552        6.0099999999999998        10.010000000000000        4.1474620669295194E-003   2.1252704366793166E-004
   2.1991148575128552        6.4100000000000001        1.0000000000000000E-002  0.19976576200951879        3.5281273695511020E-004
   2.1991148575128552        6.4100000000000001       0.41000000000000003       0.19689721865472848        3.6961500180981277E-004
   2.1991148575128552        6.4100000000000001       0.81000000000000005       0.18972250511428845        3.4574444847121317E-004
   2.1991148575128552        6.4100000000000001        1.2100000000000002       0.17820406051233609        3.5361126390137367E-004
   2.1991148575128552        6.4100000000000001        1.6100000000000001       0.16326300778387404        3.0316069307039737E-004
   2.1991148575128552        6.4100000000000001        2.0099999999999998       0.14659006661567248        2.7278907093030932E-004
   2.1991148575128552        6.4100000000000001        2.4100000000000001       0.12945964666207907        2.5422924974164915E-004
   2.1991148575128552        6.4100000000000001        2.8100000000000001       0.11220682131794713        2.2318782925698355E-004
   2.1991148575128552        6.4100000000000001        3.2100000000000000        9.6452590999213980E-002   1.8958991278235387E-004
   2.1991148575128552        6.4100000000000001        3.6099999999999999        8.2324370936143768E-002   2.0258751933427467E-004
   2.1991148575128552        6.4100000000000001        4.0099999999999998        6.9015509787870452E-002   1.9155657722849632E-004
   2.1991148575128552        6.4100000000000001        4.4100000000000001        5.8042209267143437E-002   1.7985343332970301E-004
   2.1991148575128552        6.4100000000000001        4.8100000000000005        4.8355770033651116E-002   2.0818211286899649E-004
   2.1991148575128552        6.4100000000000001        5.2100000000000000        3.9826504104667718E-002   2.0097382864027062E-004
   2.1991148575128552        6.4100000000000001        5.6100000000000003        3.2928870332203687E-002   1.8214397681196498E-004
   2.1991148575128552        6.4100000000000001        6.0099999999999998        2.7281232028743590E-002   1.9805346059673462E-004
   2.1991148575128552        6.4100000000000001        6.4100000000000001        2.3000551023589253E-002   1.9231487724818530E-004
   2.1991148575128552        6.4100000000000001        6.8100000000000005        1.8823543952211426E-002   2.0749712750535950E-004
   2.1991148575128552        6.4100000000000001        7.2100000000000000        1.5333629312104370E-002   1.9300699600021458E-004
   2.1991148575128552        6.4100000000000001        7.6100000000000003        1.2999726172461736E-002   2.0200740462720401E-004
   2.1991148575128552        6.4100000000000001        8.0099999999999998        1.0579908881484175E-002   1.9203033942539777E-004
   2.1991148575128552        6.4100000000000001        8.4100000000000001        8.9486495512867640E-003   1.9027695179674916E-004
   2.1991148575128552        6.4100000000000001        8.8100000000000005        7.3783573193646375E-003   2.0605053958485956E-004
   2.1991148575128552        6.4100000000000001        9.2100000000000009        6.2634673822192892E-003   2.0853939450159273E-004
   2.1991148575128552        6.4100000000000001        9.6100000000000012        5.3094108477408320E-003   2.1366970699769446E-004
   2.1991148575128552        6.4100000000000001        10.010000000000000        4.1139198243818672E-003   2.1529962440789918E-004
   2.1991148575128552        6.8100000000000005        1.0000000000000000E-002  0.19285587793748252        3.7676245316386450E-004
   2.1991148575128552        6.8100000000000005       0.41000000000000003       0.19042279728111022        3.7148455042110512E-004
   2.1991148575128552        6.8100000000000005       0.81000000000000005       0.18382770182251240        3.6065719064945495E-004
   2.1991148575128552        6.8100000000000005        1.2100000000000002       0.17415751791943454        3.3736862256880331E-004
   2.1991148575128552        6.8100000000000005        1.6100000000000001       0.16051458444822295        3.0658597215955105E-004
   2.1991148575128552        6.8100000000000005        2.0099999999999998       0.14571263321190442        2.8553884488873461E-004
   2.1991148575128552        6.8100000000000005        2.4100000000000001       0.12930991522807947        2.5561235302187178E-004
   2.1991148575128552        6.8100000000000005        2.8100000000000001       0.11428247323414464        2.2462411216009519E-004
   2.1991148575128552        6.8100000000000005        3.2100000000000000        9.8581284819565559E-002   1.9690958357303071E-004
   2.1991148575128552        6.8100000000000005        3.6099999999999999        8.4736336468398871E-002   1.9448637285654645E-004
   2.1991148575128552        6.8100000000000005        4.0099999999999998        7.1216871172065405E-002   1.9107191381068881E-004
   2.1991148575128552        6.8100000000000005        4.4100000000000001        6.0243486284413561E-002   1.9647631627779425E-004
   2.1991148575128552        6.8100000000000005        4.8100000000000005        5.0780120738538728E-002   1.9360671538456691E-004
   2.1991148575128552        6.8100000000000005        5.2100000000000000        4.2567657402631583E-002   1.8067478667995219E-004
   2.1991148575128552        6.8100000000000005        5.6100000000000003        3.5001335321780999E-002   1.9381500040939036E-004
   2.1991148575128552        6.8100000000000005        6.0099999999999998        2.9307567973757116E-002   1.9869841460913996E-004
   2.1991148575128552        6.8100000000000005        6.4100000000000001        2.4640578312651176E-002   1.8939601355737030E-004
   2.1991148575128552        6.8100000000000005        6.8100000000000005        2.0027843561038337E-002   1.8319636333844058E-004
   2.1991148575128552        6.8100000000000005        7.2100000000000000        1.6683732944819434E-002   2.1189574647854093E-004
   2.1991148575128552        6.8100000000000005        7.6100000000000003        1.4313893709795468E-002   1.9297495298652793E-004
   2.1991148575128552        6.8100000000000005        8.0099999999999998        1.1780839802515104E-002   1.9866320187331539E-004
   2.1991148575128552        6.8100000000000005        8.4100000000000001        9.7633425768443634E-003   2.0137996974878194E-004
   2.1991148575128552        6.8100000000000005        8.8100000000000005        8.6349301394766983E-003   2.1544176430636169E-004
   2.1991148575128552        6.8100000000000005        9.2100000000000009        6.9531789128918480E-003   1.9800506117125896E-004
   2.1991148575128552        6.8100000000000005        9.6100000000000012        5.8517352006065395E-003   1.9810953239715495E-004
   2.1991148575128552        6.8100000000000005        10.010000000000000        5.0028269663811263E-003   2.1291760490895070E-004
   2.1991148575128552        7.2100000000000000        1.0000000000000000E-002  0.18553144691424589        3.4893512889983729E-004
   2.1991148575128552        7.2100000000000000       0.41000000000000003       0.18366894970698669        3.5456993619945140E-004
   2.1991148575128552        7.2100000000000000       0.81000000000000005       0.17782973605487296        3.4763675387498058E-004
   2.1991148575128552        7.2100000000000000        1.2100000000000002       0.16896066754078617        3.3052127295022689E-004
   2.1991148575128552        7.2100000000000000        1.6100000000000001       0.15705293086108496        2.9168574259368042E-004
   2.1991148575128552        7.2100000000000000        2.0099999999999998       0.14338618575821016        2.7615512918729659E-004
   2.1991148575128552        7.2100000000000000        2.4100000000000001       0.12882533768646706        2.4561945538022065E-004
   2.1991148575128552        7.2100000000000000        2.8100000000000001       0.11429842105740123        2.2783043396013385E-004
   2.1991148575128552        7.2100000000000000        3.2100000000000000        9.9776500121256120E-002   1.9710903169217159E-004
   2.1991148575128552        7.2100000000000000        3.6099999999999999        8.6648274140896625E-002   1.9599264713041696E-004
   2.1991148575128552        7.2100000000000000        4.0099999999999998        7.3423866408547908E-002   1.7944603154801611E-004
   2.1991148575128552        7.2100000000000000        4.4100000000000001        6.2718381209452265E-002   1.7146104410331031E-004
   2.1991148575128552        7.2100000000000000        4.8100000000000005        5.2749336692764243E-002   1.8015767425614171E-004
   2.1991148575128552        7.2100000000000000        5.2100000000000000        4.4722156108516813E-002   2.0138022413292934E-004
   2.1991148575128552        7.2100000000000000        5.6100000000000003        3.7701313047777046E-002   1.9349967314578201E-004
   2.1991148575128552        7.2100000000000000        6.0099999999999998        3.0907656096301563E-002   2.1293800040573979E-004
   2.1991148575128552        7.2100000000000000        6.4100000000000001        2.6285420349508624E-002   2.0111323428373263E-004
   2.1991148575128552        7.2100000000000000        6.8100000000000005        2.1559606756716230E-002   1.8650806104285515E-004
   2.1991148575128552        7.2100000000000000        7.2100000000000000        1.8199189472479334E-002   1.9680818463870174E-004
   2.1991148575128552        7.2100000000000000        7.6100000000000003        1.5208787273569077E-002   1.9109967570970208E-004
   2.1991148575128552        7.2100000000000000        8.0099999999999998        1.2898414630013856E-002   2.0647786144125017E-004
   2.1991148575128552        7.2100000000000000        8.4100000000000001        1.0647371438119441E-002   2.0504166072288652E-004
   2.1991148575128552        7.2100000000000000        8.8100000000000005        9.0776773681944343E-003   2.3089095909896632E-004
   2.1991148575128552        7.2100000000000000        9.2100000000000009        7.4982373297160405E-003   2.0572073004574662E-004
   2.1991148575128552        7.2100000000000000        9.6100000000000012        6.6645785740097737E-003   2.0126438174598044E-004
   2.1991148575128552        7.2100000000000000        10.010000000000000        5.6708461968233920E-003   2.1921333381201983E-004
   2.1991148575128552        7.6100000000000003        1.0000000000000000E-002  0.17777385733481174        3.3469154264424505E-004
   2.1991148575128552        7.6100000000000003       0.41000000000000003       0.17614722199727278        3.4596899979875756E-004
   2.1991148575128552        7.6100000000000003       0.81000000000000005       0.17126293787866637        3.2316948458340888E-004
   2.1991148575128552        7.6100000000000003        1.2100000000000002       0.16208328971538624        3.1239641101645887E-004
   2.1991148575128552        7.6100000000000003        1.6100000000000001       0.15262827556521724        2.8920220244908941E-004
   2.1991148575128552        7.6100000000000003        2.0099999999999998       0.14063449225341912        2.6782572196608015E-004
   2.1991148575128552        7.6100000000000003        2.4100000000000001       0.12780129754837827        2.4743059876411455E-004
   2.1991148575128552        7.6100000000000003        2.8100000000000001       0.11376088450338480        2.2004442070326823E-004
   2.1991148575128552        7.6100000000000003        3.2100000000000000       0.10050801916203485        2.0096148069643038E-004
   2.1991148575128552        7.6100000000000003        3.6099999999999999        8.7511411566463110E-002   1.9699432990043301E-004
   2.1991148575128552        7.6100000000000003        4.0099999999999998        7.5756014002783978E-002   1.8884957749252390E-004
   2.1991148575128552        7.6100000000000003        4.4100000000000001        6.4569939717256677E-002   2.1149223972226171E-004
   2.1991148575128552        7.6100000000000003        4.8100000000000005        5.5203734011889757E-002   1.8625180656007848E-004
   2.1991148575128552        7.6100000000000003        5.2100000000000000        4.6277792724121157E-002   1.8307143036477692E-004
   2.1991148575128552        7.6100000000000003        5.6100000000000003        3.9234722810840450E-002   1.9711145002444331E-004
   2.1991148575128552        7.6100000000000003        6.0099999999999998        3.3051208005682453E-002   1.9700780385158848E-004
   2.1991148575128552        7.6100000000000003        6.4100000000000001        2.7701466881294042E-002   1.9097488946892931E-004
   2.1991148575128552        7.6100000000000003        6.8100000000000005        2.3355303905877745E-002   2.1055059580977497E-004
   2.1991148575128552        7.6100000000000003        7.2100000000000000        1.9857077901921052E-002   1.9311342001563948E-004
   2.1991148575128552        7.6100000000000003        7.6100000000000003        1.6626252535140700E-002   1.9016055352076162E-004
   2.1991148575128552        7.6100000000000003        8.0099999999999998        1.4285150678458078E-002   2.3005062097768817E-004
   2.1991148575128552        7.6100000000000003        8.4100000000000001        1.1715508785046251E-002   2.2411652482184783E-004
   2.1991148575128552        7.6100000000000003        8.8100000000000005        1.0007732357088779E-002   2.0144293610505830E-004
   2.1991148575128552        7.6100000000000003        9.2100000000000009        8.3905079011056660E-003   2.1737209911619276E-004
   2.1991148575128552        7.6100000000000003        9.6100000000000012        7.0465931681068603E-003   2.2071712310280412E-004
   2.1991148575128552        7.6100000000000003        10.010000000000000        6.2412750245014574E-003   2.0332350225762589E-004
   2.1991148575128552        8.0099999999999998        1.0000000000000000E-002  0.16937923938882068        3.2907521572383421E-004
   2.1991148575128552        8.0099999999999998       0.41000000000000003       0.16856221343897559        3.3211425137191298E-004
   2.1991148575128552        8.0099999999999998       0.81000000000000005       0.16378339005956552        3.0001372533154734E-004
   2.1991148575128552        8.0099999999999998        1.2100000000000002       0.15708287048354500        3.0200270419583359E-004
   2.1991148575128552        8.0099999999999998        1.6100000000000001       0.14782802699042444        2.8092118954099548E-004
   2.1991148575128552        8.0099999999999998        2.0099999999999998       0.13747668697330531        2.6835936878759912E-004
   2.1991148575128552        8.0099999999999998        2.4100000000000001       0.12519853014609161        2.4021125689557669E-004
   2.1991148575128552        8.0099999999999998        2.8100000000000001       0.11281480473058444        2.2187574881538143E-004
   2.1991148575128552        8.0099999999999998        3.2100000000000000       0.10053197007703775        1.9572557784108265E-004
   2.1991148575128552        8.0099999999999998        3.6099999999999999        8.7947135876810842E-002   1.9132100831155605E-004
   2.1991148575128552        8.0099999999999998        4.0099999999999998        7.6670893014023550E-002   1.9960985140734781E-004
   2.1991148575128552        8.0099999999999998        4.4100000000000001        6.6008304407509835E-002   1.7424525211988273E-004
   2.1991148575128552        8.0099999999999998        4.8100000000000005        5.6601087665222670E-002   2.0007588564907591E-004
   2.1991148575128552        8.0099999999999998        5.2100000000000000        4.8204391217207293E-002   1.9479140606631939E-004
   2.1991148575128552        8.0099999999999998        5.6100000000000003        4.0734048260320017E-002   1.9618163180081633E-004
   2.1991148575128552        8.0099999999999998        6.0099999999999998        3.4751269690552290E-002   1.9067391378974161E-004
   2.1991148575128552        8.0099999999999998        6.4100000000000001        2.9156185131588411E-002   2.1675226170541937E-004
   2.1991148575128552        8.0099999999999998        6.8100000000000005        2.4494034407113202E-002   2.0070483424269571E-004
   2.1991148575128552        8.0099999999999998        7.2100000000000000        2.0674215346566001E-002   1.9045347074800472E-004
   2.1991148575128552        8.0099999999999998        7.6100000000000003        1.7227041224086127E-002   1.9871728221842127E-004
   2.1991148575128552        8.0099999999999998        8.0099999999999998        1.4967916550983437E-002   2.1137915105811384E-004
   2.1991148575128552        8.0099999999999998        8.4100000000000001        1.2579300625811057E-002   2.0230793576168378E-004
   2.1991148575128552        8.0099999999999998        8.8100000000000005        1.0852494719979240E-002   1.9787062668328898E-004
   2.1991148575128552        8.0099999999999998        9.2100000000000009        8.7433832503677877E-003   2.0095472256246606E-004
   2.1991148575128552        8.0099999999999998        9.6100000000000012        7.8046480344314603E-003   2.1339657916121069E-004
   2.1991148575128552        8.0099999999999998        10.010000000000000        6.6793890305841463E-003   2.0389261651019376E-004
   2.1991148575128552        8.4100000000000001        1.0000000000000000E-002  0.16131400356946346        3.0069569240363933E-004
   2.1991148575128552        8.4100000000000001       0.41000000000000003       0.16024404694108962        3.1527738861369004E-004
   2.1991148575128552        8.4100000000000001       0.81000000000000005       0.15748286570667766        3.1468361121685660E-004
   2.1991148575128552        8.4100000000000001        1.2100000000000002       0.15096118219731128        2.8196568670443308E-004
   2.1991148575128552        8.4100000000000001        1.6100000000000001       0.14268533642148670        2.7413606326886651E-004
   2.1991148575128552        8.4100000000000001        2.0099999999999998       0.13349347571339668        2.6028256057778864E-004
   2.1991148575128552        8.4100000000000001        2.4100000000000001       0.12237919764481954        2.4355077116976638E-004
   2.1991148575128552        8.4100000000000001        2.8100000000000001       0.11140469111706726        2.2057777962464385E-004
   2.1991148575128552        8.4100000000000001        3.2100000000000000        9.9945816615304162E-002   1.9904439845106525E-004
   2.1991148575128552        8.4100000000000001        3.6099999999999999        8.8044305307092091E-002   1.8795730968861150E-004
   2.1991148575128552        8.4100000000000001        4.0099999999999998        7.7276444191754931E-002   1.9191681692515072E-004
   2.1991148575128552        8.4100000000000001        4.4100000000000001        6.7421726616875413E-002   1.8711742145486815E-004
   2.1991148575128552        8.4100000000000001        4.8100000000000005        5.8015470930788272E-002   2.1220736237608328E-004
   2.1991148575128552        8.4100000000000001        5.2100000000000000        4.9863345727166296E-002   1.9644475833340279E-004
   2.1991148575128552        8.4100000000000001        5.6100000000000003        4.2471400616024897E-002   1.9217168923512171E-004
   2.1991148575128552        8.4100000000000001        6.0099999999999998        3.5784526030424021E-002   1.9095389616147459E-004
   2.1991148575128552        8.4100000000000001        6.4100000000000001        3.0384522897243534E-002   2.0162519660219170E-004
   2.1991148575128552        8.4100000000000001        6.8100000000000005        2.6091787566121519E-002   1.9319891254211761E-004
   2.1991148575128552        8.4100000000000001        7.2100000000000000        2.1789120812957776E-002   2.0116479573640368E-004
   2.1991148575128552        8.4100000000000001        7.6100000000000003        1.9058535693822112E-002   2.1747930587305876E-004
   2.1991148575128552        8.4100000000000001        8.0099999999999998        1.5683593186132626E-002   2.0176896541904870E-004
   2.1991148575128552        8.4100000000000001        8.4100000000000001        1.3397033942867467E-002   2.1921745329677179E-004
   2.1991148575128552        8.4100000000000001        8.8100000000000005        1.1177521018952993E-002   2.1155461685790672E-004
   2.1991148575128552        8.4100000000000001        9.2100000000000009        9.4572600857671940E-003   2.2461379983466996E-004
   2.1991148575128552        8.4100000000000001        9.6100000000000012        8.0755421779510513E-003   2.0477579048811442E-004
   2.1991148575128552        8.4100000000000001        10.010000000000000        6.8866820073140347E-003   2.0998469370819237E-004
   2.1991148575128552        8.8100000000000005        1.0000000000000000E-002  0.15372158918255754        3.0537624688715454E-004
   2.1991148575128552        8.8100000000000005       0.41000000000000003       0.15237243550772367        2.9986357907485278E-004
   2.1991148575128552        8.8100000000000005       0.81000000000000005       0.14942903563155380        2.9377138834422241E-004
   2.1991148575128552        8.8100000000000005        1.2100000000000002       0.14396652153900913        2.8681705312722818E-004
   2.1991148575128552        8.8100000000000005        1.6100000000000001       0.13760124128511486        2.6804837758213885E-004
   2.1991148575128552        8.8100000000000005        2.0099999999999998       0.12860289198811869        2.5275784749087521E-004
   2.1991148575128552        8.8100000000000005        2.4100000000000001       0.11928021158632150        2.3241980737455148E-004
   2.1991148575128552        8.8100000000000005        2.8100000000000001       0.10890866517536402        2.1756824577190303E-004
   2.1991148575128552        8.8100000000000005        3.2100000000000000        9.8468063074574577E-002   1.9326277710983138E-004
   2.1991148575128552        8.8100000000000005        3.6099999999999999        8.7950736007775546E-002   1.8610711587197884E-004
   2.1991148575128552        8.8100000000000005        4.0099999999999998        7.7611727123046939E-002   1.9501145254239107E-004
   2.1991148575128552        8.8100000000000005        4.4100000000000001        6.8055906954734138E-002   1.7671658079831650E-004
   2.1991148575128552        8.8100000000000005        4.8100000000000005        5.8811964660881497E-002   1.8926501480362885E-004
   2.1991148575128552        8.8100000000000005        5.2100000000000000        5.0801479587576824E-002   2.2324893717180200E-004
   2.1991148575128552        8.8100000000000005        5.6100000000000003        4.3690793633038849E-002   1.8486860687111980E-004
   2.1991148575128552        8.8100000000000005        6.0099999999999998        3.7386090496349590E-002   2.1782276852808739E-004
   2.1991148575128552        8.8100000000000005        6.4100000000000001        3.2077901525290324E-002   2.1192995895933129E-004
   2.1991148575128552        8.8100000000000005        6.8100000000000005        2.7346324730615986E-002   2.0691893626994574E-004
   2.1991148575128552        8.8100000000000005        7.2100000000000000        2.3056773315891604E-002   2.1201044770474738E-004
   2.1991148575128552        8.8100000000000005        7.6100000000000003        1.9914561385042703E-002   2.2741165423983682E-004
   2.1991148575128552        8.8100000000000005        8.0099999999999998        1.6601507823539554E-002   1.9508299544011647E-004
   2.1991148575128552        8.8100000000000005        8.4100000000000001        1.4106784048987112E-002   1.9999586627913877E-004
   2.1991148575128552        8.8100000000000005        8.8100000000000005        1.2088615994812615E-002   2.1009852777849737E-004
   2.1991148575128552        8.8100000000000005        9.2100000000000009        1.0582003394788852E-002   2.2397066778995659E-004
   2.1991148575128552        8.8100000000000005        9.6100000000000012        8.8771007517040972E-003   2.2673275147756572E-004
   2.1991148575128552        8.8100000000000005        10.010000000000000        7.7349221357641195E-003   2.1374836919858971E-004
   2.1991148575128552        9.2100000000000009        1.0000000000000000E-002  0.14585861053147320        2.9116297269934243E-004
   2.1991148575128552        9.2100000000000009       0.41000000000000003       0.14547063388564141        2.8245861230860689E-004
   2.1991148575128552        9.2100000000000009       0.81000000000000005       0.14229286657138843        2.8344022565317972E-004
   2.1991148575128552        9.2100000000000009        1.2100000000000002       0.13813624697241197        2.7126058024621246E-004
   2.1991148575128552        9.2100000000000009        1.6100000000000001       0.13170835395137759        2.5445094582185961E-004
   2.1991148575128552        9.2100000000000009        2.0099999999999998       0.12468740542474702        2.4584395574651598E-004
   2.1991148575128552        9.2100000000000009        2.4100000000000001       0.11623140080062663        2.2371146370031569E-004
   2.1991148575128552        9.2100000000000009        2.8100000000000001       0.10618474442446901        2.1183823899491758E-004
   2.1991148575128552        9.2100000000000009        3.2100000000000000        9.6805230257171929E-002   1.9856147022372632E-004
   2.1991148575128552        9.2100000000000009        3.6099999999999999        8.6986484054878507E-002   1.9655948692163505E-004
   2.1991148575128552        9.2100000000000009        4.0099999999999998        7.7335450319565888E-002   1.9501826951106406E-004
   2.1991148575128552        9.2100000000000009        4.4100000000000001        6.7977161788206772E-002   1.9898348203610170E-004
   2.1991148575128552        9.2100000000000009        4.8100000000000005        5.9593313098402011E-002   1.9892543129243614E-004
   2.1991148575128552        9.2100000000000009        5.2100000000000000        5.2037248598286602E-002   2.2006332702094548E-004
   2.1991148575128552        9.2100000000000009        5.6100000000000003        4.5122919371119188E-002   2.0111186368547830E-004
   2.1991148575128552        9.2100000000000009        6.0099999999999998        3.8182538505092123E-002   2.0490569430308607E-004
   2.1991148575128552        9.2100000000000009        6.4100000000000001        3.2861353417373368E-002   1.9306099245914229E-004
   2.1991148575128552        9.2100000000000009        6.8100000000000005        2.8494001232025341E-002   2.0159346167204417E-004
   2.1991148575128552        9.2100000000000009        7.2100000000000000        2.3978838870206985E-002   1.9044446956876151E-004
   2.1991148575128552        9.2100000000000009        7.6100000000000003        2.0754422180026266E-002   2.0369840875403180E-004
   2.1991148575128552        9.2100000000000009        8.0099999999999998        1.7786816913560256E-002   2.2198256296063139E-004
   2.1991148575128552        9.2100000000000009        8.4100000000000001        1.5253241499665973E-002   2.0797140382897847E-004
   2.1991148575128552        9.2100000000000009        8.8100000000000005        1.3001152188536763E-002   2.1047463746350987E-004
   2.1991148575128552        9.2100000000000009        9.2100000000000009        1.0968449298257946E-002   2.0381231004737852E-004
   2.1991148575128552        9.2100000000000009        9.6100000000000012        9.4507769767388505E-003   2.1025178934711968E-004
   2.1991148575128552        9.2100000000000009        10.010000000000000        8.0521907882282369E-003   2.0258976143443699E-004
   2.1991148575128552        9.6100000000000012        1.0000000000000000E-002  0.13817027560070175        2.6508493561932118E-004
   2.1991148575128552        9.6100000000000012       0.41000000000000003       0.13761101642312434        2.7139187437097174E-004
   2.1991148575128552        9.6100000000000012       0.81000000000000005       0.13510169506193187        2.6943249180816240E-004
   2.1991148575128552        9.6100000000000012        1.2100000000000002       0.13125505875151716        2.5916233386986048E-004
   2.1991148575128552        9.6100000000000012        1.6100000000000001       0.12651684803440727        2.4643308097914923E-004
   2.1991148575128552        9.6100000000000012        2.0099999999999998       0.11960367978327939        2.3329119621687622E-004
   2.1991148575128552        9.6100000000000012        2.4100000000000001       0.11208345318362324        2.1443930172836890E-004
   2.1991148575128552        9.6100000000000012        2.8100000000000001       0.10343483379616207        2.0430841477403055E-004
   2.1991148575128552        9.6100000000000012        3.2100000000000000        9.4730549042169127E-002   1.9093577820459049E-004
   2.1991148575128552        9.6100000000000012        3.6099999999999999        8.5853945005732998E-002   1.7775117439837907E-004
   2.1991148575128552        9.6100000000000012        4.0099999999999998        7.7348376017545184E-002   1.9068870542491068E-004
   2.1991148575128552        9.6100000000000012        4.4100000000000001        6.8410876314943039E-002   2.0446584802449793E-004
   2.1991148575128552        9.6100000000000012        4.8100000000000005        6.0301938952043499E-002   2.0607173952171567E-004
   2.1991148575128552        9.6100000000000012        5.2100000000000000        5.2700211106401336E-002   2.0295349666368481E-004
   2.1991148575128552        9.6100000000000012        5.6100000000000003        4.5666558239501533E-002   1.9756338149525541E-004
   2.1991148575128552        9.6100000000000012        6.0099999999999998        3.9445566950843426E-002   1.8596953401041498E-004
   2.1991148575128552        9.6100000000000012        6.4100000000000001        3.4097613210292359E-002   1.9855875502987713E-004
   2.1991148575128552        9.6100000000000012        6.8100000000000005        2.9546773135151465E-002   2.1408812567608589E-004
   2.1991148575128552        9.6100000000000012        7.2100000000000000        2.5246864760136427E-002   2.1465775698170300E-004
   2.1991148575128552        9.6100000000000012        7.6100000000000003        2.1348210706949138E-002   1.9713610167699624E-004
   2.1991148575128552        9.6100000000000012        8.0099999999999998        1.8659367519401285E-002   2.0287437932657910E-004
   2.1991148575128552        9.6100000000000012        8.4100000000000001        1.5773737508529100E-002   2.1013131719322379E-004
   2.1991148575128552        9.6100000000000012        8.8100000000000005        1.3625440296781819E-002   2.0947052130860347E-004
   2.1991148575128552        9.6100000000000012        9.2100000000000009        1.1519292093217875E-002   2.1048722395819160E-004
   2.1991148575128552        9.6100000000000012        9.6100000000000012        1.0094298994211642E-002   2.0371936533897722E-004
   2.1991148575128552        9.6100000000000012        10.010000000000000        8.8544036597830323E-003   2.2972132414658076E-004
   2.1991148575128552        10.010000000000000        1.0000000000000000E-002  0.13097706467445563        2.5518145470337683E-004
   2.1991148575128552        10.010000000000000       0.41000000000000003       0.13068518220148798        2.5429156629159719E-004
   2.1991148575128552        10.010000000000000       0.81000000000000005       0.12868273494336943        2.5662255929743196E-004
   2.1991148575128552        10.010000000000000        1.2100000000000002       0.12494583180622389        2.4703109505922963E-004
   2.1991148575128552        10.010000000000000        1.6100000000000001       0.12059881162142795        2.2998286689948443E-004
   2.1991148575128552        10.010000000000000        2.0099999999999998       0.11483151575295093        2.2178978760990865E-004
   2.1991148575128552        10.010000000000000        2.4100000000000001       0.10797450522674677        2.1072680234674587E-004
   2.1991148575128552        10.010000000000000        2.8100000000000001       0.10075267809881115        2.0067386238536544E-004
   2.1991148575128552        10.010000000000000        3.2100000000000000        9.2599656751135573E-002   1.9376561420595317E-004
   2.1991148575128552        10.010000000000000        3.6099999999999999        8.4771383075764623E-002   1.9440062009734574E-004
   2.1991148575128552        10.010000000000000        4.0099999999999998        7.5944961989940524E-002   2.0669648420140586E-004
   2.1991148575128552        10.010000000000000        4.4100000000000001        6.8150935951643662E-002   1.9993307655003878E-004
   2.1991148575128552        10.010000000000000        4.8100000000000005        6.0508221743860925E-002   1.9770703433233885E-004
   2.1991148575128552        10.010000000000000        5.2100000000000000        5.2705912044473543E-002   2.0843218930614599E-004
   2.1991148575128552        10.010000000000000        5.6100000000000003        4.6459010380870081E-002   2.2176795543967889E-004
   2.1991148575128552        10.010000000000000        6.0099999999999998        4.0472702831545429E-002   2.0405624841813506E-004
   2.1991148575128552        10.010000000000000        6.4100000000000001        3.4922940370941048E-002   2.0729293360240161E-004
   2.1991148575128552        10.010000000000000        6.8100000000000005        3.0348656287866087E-002   1.9707796194821182E-004
   2.1991148575128552        10.010000000000000        7.2100000000000000        2.5917941218912381E-002   2.1075792011639855E-004
   2.1991148575128552        10.010000000000000        7.6100000000000003        2.2340102754136844E-002   2.0175420430257272E-004
   2.1991148575128552        10.010000000000000        8.0099999999999998        1.9595271244514767E-002   2.4118695129495482E-004
   2.1991148575128552        10.010000000000000        8.4100000000000001        1.6551537676836564E-002   2.0952725999860290E-004
   2.1991148575128552        10.010000000000000        8.8100000000000005        1.4391693392958099E-002   2.0507171825060510E-004
   2.1991148575128552        10.010000000000000        9.2100000000000009        1.2503417916813047E-002   2.2284739025586531E-004
   2.1991148575128552        10.010000000000000        9.6100000000000012        1.0530252844587385E-002   2.2421988377648242E-004
   2.1991148575128552        10.010000000000000        10.010000000000000        8.9508307375753774E-003   2.0849123966433378E-004
   2.5132741228718345        1.0000000000000000E-002   1.0000000000000000E-002   1.3004989704899431E-005   1.2979744363624917E-007
   2.5132741228718345        1.0000000000000000E-002  0.41000000000000003        1.2044834206303851E-005   5.6088421096414817E-007
   2.5132741228718345        1.0000000000000000E-002  0.81000000000000005        7.9847019353226517E-006   9.2376992771753052E-007
   2.5132741228718345        1.0000000000000000E-002   1.2100000000000002        9.2810318919493930E-006   1.3376849565435929E-006
   2.5132741228718345        1.0000000000000000E-002   1.6100000000000001        9.7391085513278871E-006   2.4196315595411803E-006
   2.5132741228718345        1.0000000000000000E-002   2.0099999999999998        4.4761724190447441E-006   2.0675025383148648E-006
   2.5132741228718345        1.0000000000000000E-002   2.4100000000000001        3.3481112209808995E-006   1.8878245435173101E-006
   2.5132741228718345        1.0000000000000000E-002   2.8100000000000001        2.8398990114035164E-006   1.8521828010881215E-006
   2.5132741228718345        1.0000000000000000E-002   3.2100000000000000        3.7089235762629615E-006   1.9495438441955625E-006
   2.5132741228718345        1.0000000000000000E-002   3.6099999999999999       -7.2050612245057335E-007   2.2740251631951793E-006
   2.5132741228718345        1.0000000000000000E-002   4.0099999999999998        3.5757118698312914E-006   1.8848342565548437E-006
   2.5132741228718345        1.0000000000000000E-002   4.4100000000000001        1.8809610893216697E-006   2.4941908414844769E-006
   2.5132741228718345        1.0000000000000000E-002   4.8100000000000005        2.8594325534410275E-006   1.6931450411635438E-006
   2.5132741228718345        1.0000000000000000E-002   5.2100000000000000       -2.8228682018701382E-006   2.2102115767287182E-006
   2.5132741228718345        1.0000000000000000E-002   5.6100000000000003        2.7684032863890472E-006   1.9957273164231359E-006
   2.5132741228718345        1.0000000000000000E-002   6.0099999999999998       -1.3057153419550732E-007   2.1218310306214650E-006
   2.5132741228718345        1.0000000000000000E-002   6.4100000000000001       -1.6157832276345250E-007   1.8860727070467342E-006
   2.5132741228718345        1.0000000000000000E-002   6.8100000000000005        2.7863180653744628E-006   2.0319942578808215E-006
   2.5132741228718345        1.0000000000000000E-002   7.2100000000000000       -4.9191020818577950E-007   2.0213832066192934E-006
   2.5132741228718345        1.0000000000000000E-002   7.6100000000000003        1.6807838774664235E-006   2.3453889695150309E-006
   2.5132741228718345        1.0000000000000000E-002   8.0099999999999998       -2.8175229511351103E-006   2.0048787905700608E-006
   2.5132741228718345        1.0000000000000000E-002   8.4100000000000001        4.7568708876834371E-006   2.1209610881877499E-006
   2.5132741228718345        1.0000000000000000E-002   8.8100000000000005       -2.1286077383144162E-006   1.7942826628895351E-006
   2.5132741228718345        1.0000000000000000E-002   9.2100000000000009       -5.9733765681446098E-008   2.1109060124976752E-006
   2.5132741228718345        1.0000000000000000E-002   9.6100000000000012       -2.2329681166227835E-006   2.2845777165873146E-006
   2.5132741228718345        1.0000000000000000E-002   10.010000000000000       -1.4866135071397628E-006   2.3417365057475414E-006
   2.5132741228718345       0.41000000000000003        1.0000000000000000E-002   1.2531723013508488E-002   3.1218875217823777E-005
   2.5132741228718345       0.41000000000000003       0.41000000000000003        1.2078364260709136E-002   3.6297161292566395E-005
   2.5132741228718345       0.41000000000000003       0.81000000000000005        1.0456098167746699E-002   3.0468103006390459E-005
   2.5132741228718345       0.41000000000000003        1.2100000000000002        8.6564222574876185E-003   3.9705857787633675E-005
   2.5132741228718345       0.41000000000000003        1.6100000000000001        6.9048414830698499E-003   4.8748484511244061E-005
   2.5132741228718345       0.41000000000000003        2.0099999999999998        5.4580395859211931E-003   5.2794058438123023E-005
   2.5132741228718345       0.41000000000000003        2.4100000000000001        4.0251804775169328E-003   4.7043581539786273E-005
   2.5132741228718345       0.41000000000000003        2.8100000000000001        3.0528967140698708E-003   4.5681786074959721E-005
   2.5132741228718345       0.41000000000000003        3.2100000000000000        2.2709332868526117E-003   5.7757824899535468E-005
   2.5132741228718345       0.41000000000000003        3.6099999999999999        1.6458797761483182E-003   4.8581452406751263E-005
   2.5132741228718345       0.41000000000000003        4.0099999999999998        1.2049713561045944E-003   5.2072673195506636E-005
   2.5132741228718345       0.41000000000000003        4.4100000000000001        8.7326186829294824E-004   5.9506930831601179E-005
   2.5132741228718345       0.41000000000000003        4.8100000000000005        6.7905198564999691E-004   5.0261884212498852E-005
   2.5132741228718345       0.41000000000000003        5.2100000000000000        5.6454679447971040E-004   5.5554874270126818E-005
   2.5132741228718345       0.41000000000000003        5.6100000000000003        3.6707100099245537E-004   5.5489388415963438E-005
   2.5132741228718345       0.41000000000000003        6.0099999999999998        2.9367615894685306E-004   5.3938588446986306E-005
   2.5132741228718345       0.41000000000000003        6.4100000000000001        2.2735945461959740E-004   4.9789250273126436E-005
   2.5132741228718345       0.41000000000000003        6.8100000000000005        7.6102596997531784E-005   5.4053635392275333E-005
   2.5132741228718345       0.41000000000000003        7.2100000000000000        7.9697989542815248E-005   6.5080451903716372E-005
   2.5132741228718345       0.41000000000000003        7.6100000000000003        6.7605787340113381E-005   5.2189351322999905E-005
   2.5132741228718345       0.41000000000000003        8.0099999999999998        8.6007880393729685E-005   5.8468967763286964E-005
   2.5132741228718345       0.41000000000000003        8.4100000000000001        1.7488155509379983E-006   6.1887568342162841E-005
   2.5132741228718345       0.41000000000000003        8.8100000000000005       -7.2821837018335232E-006   6.2363588263483226E-005
   2.5132741228718345       0.41000000000000003        9.2100000000000009        8.9544613804559841E-005   5.5889459833059819E-005
   2.5132741228718345       0.41000000000000003        9.6100000000000012       -2.1631237382035842E-005   7.0730978127607090E-005
   2.5132741228718345       0.41000000000000003        10.010000000000000        7.5215858051879255E-005   5.9517895943437732E-005
   2.5132741228718345       0.81000000000000005        1.0000000000000000E-002   3.6738175948162026E-002   6.9126217406313345E-005
   2.5132741228718345       0.81000000000000005       0.41000000000000003        3.4992964232523877E-002   6.9338034108315123E-005
   2.5132741228718345       0.81000000000000005       0.81000000000000005        3.0966995369965472E-002   6.3607346326980402E-005
   2.5132741228718345       0.81000000000000005        1.2100000000000002        2.5670202549341135E-002   6.8671038568759508E-005
   2.5132741228718345       0.81000000000000005        1.6100000000000001        2.0409401559572136E-002   7.2031000581485613E-005
   2.5132741228718345       0.81000000000000005        2.0099999999999998        1.5954835476381615E-002   6.7599177682137315E-005
   2.5132741228718345       0.81000000000000005        2.4100000000000001        1.2119394733199692E-002   7.5527521376141449E-005
   2.5132741228718345       0.81000000000000005        2.8100000000000001        9.2444297608379241E-003   7.2409488352683139E-005
   2.5132741228718345       0.81000000000000005        3.2100000000000000        7.0280961685589812E-003   8.9525254294578010E-005
   2.5132741228718345       0.81000000000000005        3.6099999999999999        5.1651136044204241E-003   8.0132364399874314E-005
   2.5132741228718345       0.81000000000000005        4.0099999999999998        3.8015014391218280E-003   7.9158185090553442E-005
   2.5132741228718345       0.81000000000000005        4.4100000000000001        2.9584657086282749E-003   7.9268287396197322E-005
   2.5132741228718345       0.81000000000000005        4.8100000000000005        2.2651503620247588E-003   8.7047720695903165E-005
   2.5132741228718345       0.81000000000000005        5.2100000000000000        1.7958668823881293E-003   8.7595073727805047E-005
   2.5132741228718345       0.81000000000000005        5.6100000000000003        1.2144030429000990E-003   8.6126224082551283E-005
   2.5132741228718345       0.81000000000000005        6.0099999999999998        1.0117065206466888E-003   9.0583964707907305E-005
   2.5132741228718345       0.81000000000000005        6.4100000000000001        8.9778707596414311E-004   8.7147697442497578E-005
   2.5132741228718345       0.81000000000000005        6.8100000000000005        4.4064264621343372E-004   8.3638508426537431E-005
   2.5132741228718345       0.81000000000000005        7.2100000000000000        3.8939866595277079E-004   8.2514306339075908E-005
   2.5132741228718345       0.81000000000000005        7.6100000000000003        3.6406535355330594E-004   8.5201396780400609E-005
   2.5132741228718345       0.81000000000000005        8.0099999999999998        3.1331831876646395E-004   9.2931631671511926E-005
   2.5132741228718345       0.81000000000000005        8.4100000000000001        1.8860499826936267E-004   9.5322839428978564E-005
   2.5132741228718345       0.81000000000000005        8.8100000000000005        1.5558555227329732E-004   8.8689235148364340E-005
   2.5132741228718345       0.81000000000000005        9.2100000000000009        1.5313023853982862E-004   8.4632158508970935E-005
   2.5132741228718345       0.81000000000000005        9.6100000000000012        2.0674487729015171E-004   9.3415122427228348E-005
   2.5132741228718345       0.81000000000000005        10.010000000000000        1.0376581749080109E-004   9.1168340590677859E-005
   2.5132741228718345        1.2100000000000002        1.0000000000000000E-002   6.5363222100326981E-002   1.2674327447346079E-004
   2.5132741228718345        1.2100000000000002       0.41000000000000003        6.2371033088048020E-002   1.1913952745406720E-004
   2.5132741228718345        1.2100000000000002       0.81000000000000005        5.5281186924009608E-002   1.0935826161066464E-004
   2.5132741228718345        1.2100000000000002        1.2100000000000002        4.5867723119449769E-002   9.1251018070296505E-005
   2.5132741228718345        1.2100000000000002        1.6100000000000001        3.6725387827543199E-002   8.3237034710866386E-005
   2.5132741228718345        1.2100000000000002        2.0099999999999998        2.9071183531047609E-002   8.7228506823814036E-005
   2.5132741228718345        1.2100000000000002        2.4100000000000001        2.2387917766485615E-002   9.2610371135910737E-005
   2.5132741228718345        1.2100000000000002        2.8100000000000001        1.7173656372425690E-002   9.1393036783786314E-005
   2.5132741228718345        1.2100000000000002        3.2100000000000000        1.3051290105340632E-002   9.9872284457084320E-005
   2.5132741228718345        1.2100000000000002        3.6099999999999999        9.8584810972614182E-003   9.9861937891809922E-005
   2.5132741228718345        1.2100000000000002        4.0099999999999998        7.6821667733336903E-003   9.9110284568352082E-005
   2.5132741228718345        1.2100000000000002        4.4100000000000001        5.6075660605052410E-003   1.0513905157715320E-004
   2.5132741228718345        1.2100000000000002        4.8100000000000005        4.4719311269412580E-003   1.0488165617664218E-004
   2.5132741228718345        1.2100000000000002        5.2100000000000000        3.1819479232554223E-003   1.0355480786516919E-004
   2.5132741228718345        1.2100000000000002        5.6100000000000003        2.3397094279210663E-003   1.1875370060655158E-004
   2.5132741228718345        1.2100000000000002        6.0099999999999998        1.7630822461087018E-003   1.1487324487376502E-004
   2.5132741228718345        1.2100000000000002        6.4100000000000001        1.5423492138770666E-003   1.1944416385776819E-004
   2.5132741228718345        1.2100000000000002        6.8100000000000005        1.0836705542326031E-003   1.0694640623184328E-004
   2.5132741228718345        1.2100000000000002        7.2100000000000000        9.4954979040687748E-004   1.0966177914959912E-004
   2.5132741228718345        1.2100000000000002        7.6100000000000003        7.6986915772615458E-004   1.0672481253886558E-004
   2.5132741228718345        1.2100000000000002        8.0099999999999998        4.6040412482033753E-004   1.2651109848278925E-004
   2.5132741228718345        1.2100000000000002        8.4100000000000001        7.3405400257738843E-004   1.2307963385972142E-004
   2.5132741228718345        1.2100000000000002        8.8100000000000005        1.9356073951437602E-004   1.1327501349831518E-004
   2.5132741228718345        1.2100000000000002        9.2100000000000009        2.0789941039887474E-004   1.0741378498112598E-004
   2.5132741228718345        1.2100000000000002        9.6100000000000012        1.4740027990088627E-004   1.2050356149749235E-004
   2.5132741228718345        1.2100000000000002        10.010000000000000        5.6910770737489505E-005   1.2211849697488765E-004
   2.5132741228718345        1.6100000000000001        1.0000000000000000E-002   9.5227027790127400E-002   1.8505425742107760E-004
   2.5132741228718345        1.6100000000000001       0.41000000000000003        9.1041853815810425E-002   1.6365267200070787E-004
   2.5132741228718345        1.6100000000000001       0.81000000000000005        8.0429246114362432E-002   1.4928972256518728E-004
   2.5132741228718345        1.6100000000000001        1.2100000000000002        6.7434564151505477E-002   1.3196131284944063E-004
   2.5132741228718345        1.6100000000000001        1.6100000000000001        5.4529774750702843E-002   1.0612955680212108E-004
   2.5132741228718345        1.6100000000000001        2.0099999999999998        4.3072738397613594E-002   1.0189843353670566E-004
   2.5132741228718345        1.6100000000000001        2.4100000000000001        3.3635256151063608E-002   1.0778135447647781E-004
   2.5132741228718345        1.6100000000000001        2.8100000000000001        2.6042554612003482E-002   1.1492605169573041E-004
   2.5132741228718345        1.6100000000000001        3.2100000000000000        1.9847121786828077E-002   1.2584319247328028E-004
   2.5132741228718345        1.6100000000000001        3.6099999999999999        1.5320287200102039E-002   1.2343209477253217E-004
   2.5132741228718345        1.6100000000000001        4.0099999999999998        1.1663305044132443E-002   1.2124745192430570E-004
   2.5132741228718345        1.6100000000000001        4.4100000000000001        8.8419446464339212E-003   1.1989190412942767E-004
   2.5132741228718345        1.6100000000000001        4.8100000000000005        7.0346223559976367E-003   1.3957524925415596E-004
   2.5132741228718345        1.6100000000000001        5.2100000000000000        5.3406733946015630E-003   1.1581927867830699E-004
   2.5132741228718345        1.6100000000000001        5.6100000000000003        4.0830291574214302E-003   1.1978886311354427E-004
   2.5132741228718345        1.6100000000000001        6.0099999999999998        3.1784600217632884E-003   1.3573874782227616E-004
   2.5132741228718345        1.6100000000000001        6.4100000000000001        2.5066276655530198E-003   1.3207707768663016E-004
   2.5132741228718345        1.6100000000000001        6.8100000000000005        2.0070144598831477E-003   1.2827101594504168E-004
   2.5132741228718345        1.6100000000000001        7.2100000000000000        1.8992618114967537E-003   1.2644048927336018E-004
   2.5132741228718345        1.6100000000000001        7.6100000000000003        1.0206342827321535E-003   1.4456716480254741E-004
   2.5132741228718345        1.6100000000000001        8.0099999999999998        7.6130277250640080E-004   1.3475678563757405E-004
   2.5132741228718345        1.6100000000000001        8.4100000000000001        6.3416791669556585E-004   1.4295171636766866E-004
   2.5132741228718345        1.6100000000000001        8.8100000000000005        4.4296679562092200E-004   1.3254408807510814E-004
   2.5132741228718345        1.6100000000000001        9.2100000000000009        5.2296915034241265E-004   1.3530595967188556E-004
   2.5132741228718345        1.6100000000000001        9.6100000000000012        4.2742800534760391E-004   1.3117123221598821E-004
   2.5132741228718345        1.6100000000000001        10.010000000000000        1.0760744982885196E-004   1.3424986843580281E-004
   2.5132741228718345        2.0099999999999998        1.0000000000000000E-002  0.12346563073884914        2.2133743721387545E-004
   2.5132741228718345        2.0099999999999998       0.41000000000000003       0.11818510088640577        2.1535037169824071E-004
   2.5132741228718345        2.0099999999999998       0.81000000000000005       0.10516603162895098        2.0026415325605882E-004
   2.5132741228718345        2.0099999999999998        1.2100000000000002        8.8765399203576442E-002   1.7187534313735275E-004
   2.5132741228718345        2.0099999999999998        1.6100000000000001        7.2315359095804874E-002   1.4072272845903715E-004
   2.5132741228718345        2.0099999999999998        2.0099999999999998        5.7625510431750175E-002   1.1285035048336805E-004
   2.5132741228718345        2.0099999999999998        2.4100000000000001        4.5403764133015105E-002   1.1250019381704433E-004
   2.5132741228718345        2.0099999999999998        2.8100000000000001        3.5265010358650477E-002   1.1528657107809701E-004
   2.5132741228718345        2.0099999999999998        3.2100000000000000        2.7619977888542334E-002   1.1279051959154130E-004
   2.5132741228718345        2.0099999999999998        3.6099999999999999        2.1486615323048661E-002   1.2399948270499565E-004
   2.5132741228718345        2.0099999999999998        4.0099999999999998        1.6334375891758457E-002   1.2618418124268535E-004
   2.5132741228718345        2.0099999999999998        4.4100000000000001        1.2941473513360844E-002   1.2804928433373237E-004
   2.5132741228718345        2.0099999999999998        4.8100000000000005        9.6775310978653370E-003   1.3866005803170455E-004
   2.5132741228718345        2.0099999999999998        5.2100000000000000        7.6619824683623137E-003   1.3564185294604692E-004
   2.5132741228718345        2.0099999999999998        5.6100000000000003        5.8957324674959663E-003   1.3691940623023543E-004
   2.5132741228718345        2.0099999999999998        6.0099999999999998        4.4492596934815245E-003   1.4525652941826513E-004
   2.5132741228718345        2.0099999999999998        6.4100000000000001        3.4654353791548987E-003   1.4071867879655365E-004
   2.5132741228718345        2.0099999999999998        6.8100000000000005        2.9284843428467448E-003   1.5162999521608643E-004
   2.5132741228718345        2.0099999999999998        7.2100000000000000        2.2349130021707196E-003   1.3802736710415806E-004
   2.5132741228718345        2.0099999999999998        7.6100000000000003        1.4551039978104522E-003   1.4405470035560875E-004
   2.5132741228718345        2.0099999999999998        8.0099999999999998        1.1010663456371434E-003   1.4160010037641961E-004
   2.5132741228718345        2.0099999999999998        8.4100000000000001        1.1467927114633049E-003   1.3806272456477528E-004
   2.5132741228718345        2.0099999999999998        8.8100000000000005        7.3965389413229994E-004   1.5640386035805184E-004
   2.5132741228718345        2.0099999999999998        9.2100000000000009        5.6040340621710152E-004   1.4951660750429880E-004
   2.5132741228718345        2.0099999999999998        9.6100000000000012        6.6863690553915604E-004   1.4605181550074572E-004
   2.5132741228718345        2.0099999999999998        10.010000000000000        6.1489206697297352E-004   1.4735291293354412E-004
   2.5132741228718345        2.4100000000000001        1.0000000000000000E-002  0.14775774927234511        2.5614524848525217E-004
   2.5132741228718345        2.4100000000000001       0.41000000000000003       0.14235656387673706        2.6731328985767614E-004
   2.5132741228718345        2.4100000000000001       0.81000000000000005       0.12804296050923195        2.2765398588771475E-004
   2.5132741228718345        2.4100000000000001        1.2100000000000002       0.10896988810518961        2.0927694953521011E-004
   2.5132741228718345        2.4100000000000001        1.6100000000000001        8.9336000093084192E-002   1.7738650061282225E-004
   2.5132741228718345        2.4100000000000001        2.0099999999999998        7.2174932821119309E-002   1.4010661736826125E-004
   2.5132741228718345        2.4100000000000001        2.4100000000000001        5.7246012107339365E-002   1.2929717622558060E-004
   2.5132741228718345        2.4100000000000001        2.8100000000000001        4.5235287651296086E-002   1.2388010718132505E-004
   2.5132741228718345        2.4100000000000001        3.2100000000000000        3.5303032377252776E-002   1.5170584447652991E-004
   2.5132741228718345        2.4100000000000001        3.6099999999999999        2.7724694305595775E-002   1.3127942149470425E-004
   2.5132741228718345        2.4100000000000001        4.0099999999999998        2.1535804450082723E-002   1.4589192156119673E-004
   2.5132741228718345        2.4100000000000001        4.4100000000000001        1.6739117777982853E-002   1.5228334731561127E-004
   2.5132741228718345        2.4100000000000001        4.8100000000000005        1.3162672163487064E-002   1.3983546137963273E-004
   2.5132741228718345        2.4100000000000001        5.2100000000000000        1.0154991280684207E-002   1.6295727634519676E-004
   2.5132741228718345        2.4100000000000001        5.6100000000000003        7.9675165942473206E-003   1.4442230793087991E-004
   2.5132741228718345        2.4100000000000001        6.0099999999999998        6.1599476498832234E-003   1.4804050084162194E-004
   2.5132741228718345        2.4100000000000001        6.4100000000000001        5.0039988526953847E-003   1.4503128626113806E-004
   2.5132741228718345        2.4100000000000001        6.8100000000000005        4.0275532813082151E-003   1.5737370777814519E-004
   2.5132741228718345        2.4100000000000001        7.2100000000000000        3.1234542630794939E-003   1.5771239797224507E-004
   2.5132741228718345        2.4100000000000001        7.6100000000000003        2.4951976118706247E-003   1.5274619784523931E-004
   2.5132741228718345        2.4100000000000001        8.0099999999999998        2.1884949663741778E-003   1.6269192773939859E-004
   2.5132741228718345        2.4100000000000001        8.4100000000000001        1.6886633219599597E-003   1.7790958833468673E-004
   2.5132741228718345        2.4100000000000001        8.8100000000000005        1.4007185488767819E-003   1.5050111402547685E-004
   2.5132741228718345        2.4100000000000001        9.2100000000000009        1.2891608982524634E-003   1.6145378910628245E-004
   2.5132741228718345        2.4100000000000001        9.6100000000000012        7.1637507620938938E-004   1.6133057820799396E-004
   2.5132741228718345        2.4100000000000001        10.010000000000000        6.3881732346314838E-004   1.5080479129302092E-004
   2.5132741228718345        2.8100000000000001        1.0000000000000000E-002  0.16868248295448884        3.1043194001627929E-004
   2.5132741228718345        2.8100000000000001       0.41000000000000003       0.16318840842156665        3.1027137247094735E-004
   2.5132741228718345        2.8100000000000001       0.81000000000000005       0.14789286183722930        2.8394447440430133E-004
   2.5132741228718345        2.8100000000000001        1.2100000000000002       0.12739859043347793        2.4940320024178673E-004
   2.5132741228718345        2.8100000000000001        1.6100000000000001       0.10569012577522989        2.0373660796136407E-004
   2.5132741228718345        2.8100000000000001        2.0099999999999998        8.5586937386575954E-002   1.7105272778862737E-004
   2.5132741228718345        2.8100000000000001        2.4100000000000001        6.8728261096028753E-002   1.3594747491337659E-004
   2.5132741228718345        2.8100000000000001        2.8100000000000001        5.4873020094837154E-002   1.4214160997283931E-004
   2.5132741228718345        2.8100000000000001        3.2100000000000000        4.3405100077244088E-002   1.5455526801781238E-004
   2.5132741228718345        2.8100000000000001        3.6099999999999999        3.4595551974652160E-002   1.4435346299647664E-004
   2.5132741228718345        2.8100000000000001        4.0099999999999998        2.6914633777497973E-002   1.3914614747460654E-004
   2.5132741228718345        2.8100000000000001        4.4100000000000001        2.1190415475077114E-002   1.5136278269961478E-004
   2.5132741228718345        2.8100000000000001        4.8100000000000005        1.6522200496293341E-002   1.4681744761028143E-004
   2.5132741228718345        2.8100000000000001        5.2100000000000000        1.2960782497184811E-002   1.5355836819134388E-004
   2.5132741228718345        2.8100000000000001        5.6100000000000003        1.0513667580529578E-002   1.6685950929067869E-004
   2.5132741228718345        2.8100000000000001        6.0099999999999998        8.0783011506557912E-003   1.6050692944867732E-004
   2.5132741228718345        2.8100000000000001        6.4100000000000001        6.4378569194678556E-003   1.5764921546038843E-004
   2.5132741228718345        2.8100000000000001        6.8100000000000005        4.8925978912759084E-003   1.5321821419593925E-004
   2.5132741228718345        2.8100000000000001        7.2100000000000000        3.9883960125488725E-003   1.6301575085096286E-004
   2.5132741228718345        2.8100000000000001        7.6100000000000003        3.2841130218512517E-003   1.5663167665208941E-004
   2.5132741228718345        2.8100000000000001        8.0099999999999998        2.8833872305057038E-003   1.5431507529981353E-004
   2.5132741228718345        2.8100000000000001        8.4100000000000001        2.1017865715660805E-003   1.6549194584642701E-004
   2.5132741228718345        2.8100000000000001        8.8100000000000005        1.9883762623653925E-003   1.6531835945999884E-004
   2.5132741228718345        2.8100000000000001        9.2100000000000009        1.4280619386358411E-003   1.7833332023706061E-004
   2.5132741228718345        2.8100000000000001        9.6100000000000012        1.5008604895658886E-003   1.7853583574499882E-004
   2.5132741228718345        2.8100000000000001        10.010000000000000        9.4687828006721569E-004   1.6285130984868359E-004
   2.5132741228718345        3.2100000000000000        1.0000000000000000E-002  0.18615211242992621        3.2113215317310784E-004
   2.5132741228718345        3.2100000000000000       0.41000000000000003       0.18057258736724810        3.0528182629946328E-004
   2.5132741228718345        3.2100000000000000       0.81000000000000005       0.16424791135298183        3.0698483571648397E-004
   2.5132741228718345        3.2100000000000000        1.2100000000000002       0.14373866575953767        2.8581633422425129E-004
   2.5132741228718345        3.2100000000000000        1.6100000000000001       0.12053753312664119        2.3431799318296637E-004
   2.5132741228718345        3.2100000000000000        2.0099999999999998        9.9128001820804404E-002   1.9570028683033722E-004
   2.5132741228718345        3.2100000000000000        2.4100000000000001        8.0342845544143879E-002   1.5965446609732492E-004
   2.5132741228718345        3.2100000000000000        2.8100000000000001        6.4438231635776472E-002   1.5970322538582895E-004
   2.5132741228718345        3.2100000000000000        3.2100000000000000        5.1537313245240371E-002   1.4101100143612113E-004
   2.5132741228718345        3.2100000000000000        3.6099999999999999        4.1652280339418445E-002   1.5295162334906881E-004
   2.5132741228718345        3.2100000000000000        4.0099999999999998        3.2846331548879067E-002   1.5653851024345904E-004
   2.5132741228718345        3.2100000000000000        4.4100000000000001        2.5736864919187891E-002   1.5177724003663656E-004
   2.5132741228718345        3.2100000000000000        4.8100000000000005        2.0284114692956712E-002   1.5921008146948276E-004
   2.5132741228718345        3.2100000000000000        5.2100000000000000        1.6126040044711944E-002   1.5371884341050274E-004
   2.5132741228718345        3.2100000000000000        5.6100000000000003        1.2738855358134989E-002   1.7445141619626094E-004
   2.5132741228718345        3.2100000000000000        6.0099999999999998        1.0183690524868656E-002   1.6153155329293273E-004
   2.5132741228718345        3.2100000000000000        6.4100000000000001        8.0745657995002860E-003   1.6548117559982012E-004
   2.5132741228718345        3.2100000000000000        6.8100000000000005        6.4002340739618508E-003   1.6876026685262212E-004
   2.5132741228718345        3.2100000000000000        7.2100000000000000        5.0290750560147953E-003   1.6400983664690948E-004
   2.5132741228718345        3.2100000000000000        7.6100000000000003        4.2413740401564910E-003   1.6589143768586871E-004
   2.5132741228718345        3.2100000000000000        8.0099999999999998        3.4976431722082428E-003   1.7592517612075706E-004
   2.5132741228718345        3.2100000000000000        8.4100000000000001        2.6884072408887723E-003   1.7562748255342290E-004
   2.5132741228718345        3.2100000000000000        8.8100000000000005        2.2539187144299394E-003   1.8255972049186522E-004
   2.5132741228718345        3.2100000000000000        9.2100000000000009        2.0280842430159471E-003   1.7963547231375507E-004
   2.5132741228718345        3.2100000000000000        9.6100000000000012        1.4519816115148097E-003   2.0066254466763345E-004
   2.5132741228718345        3.2100000000000000        10.010000000000000        1.4235480364065919E-003   1.6305787176900817E-004
   2.5132741228718345        3.6099999999999999        1.0000000000000000E-002  0.19910241720164829        3.7293606299477713E-004
   2.5132741228718345        3.6099999999999999       0.41000000000000003       0.19294233270190156        3.6214096237392409E-004
   2.5132741228718345        3.6099999999999999       0.81000000000000005       0.17807039414612771        3.3237859871269176E-004
   2.5132741228718345        3.6099999999999999        1.2100000000000002       0.15701199597439905        2.7493636325582905E-004
   2.5132741228718345        3.6099999999999999        1.6100000000000001       0.13355074398105549        2.6043070272968545E-004
   2.5132741228718345        3.6099999999999999        2.0099999999999998       0.11070222244203337        2.0758892767693815E-004
   2.5132741228718345        3.6099999999999999        2.4100000000000001        9.0809469468077914E-002   1.7852843203243867E-004
   2.5132741228718345        3.6099999999999999        2.8100000000000001        7.3932538474480725E-002   1.4763714598500671E-004
   2.5132741228718345        3.6099999999999999        3.2100000000000000        5.9974814689320928E-002   1.5380233105595820E-004
   2.5132741228718345        3.6099999999999999        3.6099999999999999        4.7985402686947544E-002   1.7434712721760073E-004
   2.5132741228718345        3.6099999999999999        4.0099999999999998        3.8297410637759745E-002   1.5928402222751924E-004
   2.5132741228718345        3.6099999999999999        4.4100000000000001        3.0872916005693415E-002   1.6112196215021431E-004
   2.5132741228718345        3.6099999999999999        4.8100000000000005        2.4470219736233617E-002   1.6236208748223943E-004
   2.5132741228718345        3.6099999999999999        5.2100000000000000        1.9416125562695154E-002   1.8022067811334096E-004
   2.5132741228718345        3.6099999999999999        5.6100000000000003        1.5298248268645356E-002   1.7191029817943985E-004
   2.5132741228718345        3.6099999999999999        6.0099999999999998        1.2543005455167410E-002   1.7784549128190412E-004
   2.5132741228718345        3.6099999999999999        6.4100000000000001        9.9013134866850882E-003   1.6228019542858266E-004
   2.5132741228718345        3.6099999999999999        6.8100000000000005        7.8847118292202419E-003   1.7943755663855625E-004
   2.5132741228718345        3.6099999999999999        7.2100000000000000        6.3083138419502164E-003   1.8682197625074332E-004
   2.5132741228718345        3.6099999999999999        7.6100000000000003        5.4076551240031644E-003   1.7192222334959872E-004
   2.5132741228718345        3.6099999999999999        8.0099999999999998        4.5232359060444326E-003   1.6685784752261081E-004
   2.5132741228718345        3.6099999999999999        8.4100000000000001        3.5884369410406928E-003   1.9406220714648502E-004
   2.5132741228718345        3.6099999999999999        8.8100000000000005        2.8500913676556949E-003   1.9056471866589386E-004
   2.5132741228718345        3.6099999999999999        9.2100000000000009        2.3241736939211563E-003   1.7526850649742033E-004
   2.5132741228718345        3.6099999999999999        9.6100000000000012        1.8284636116472019E-003   1.7247997371244876E-004
   2.5132741228718345        3.6099999999999999        10.010000000000000        1.3765963113337900E-003   1.7991784135294579E-004
   2.5132741228718345        4.0099999999999998        1.0000000000000000E-002  0.20785525363386356        3.8034512650062424E-004
   2.5132741228718345        4.0099999999999998       0.41000000000000003       0.20181561538414025        3.3266452483820451E-004
   2.5132741228718345        4.0099999999999998       0.81000000000000005       0.18836811532636355        3.3141703654057929E-004
   2.5132741228718345        4.0099999999999998        1.2100000000000002       0.16822008847407083        3.3178528221910103E-004
   2.5132741228718345        4.0099999999999998        1.6100000000000001       0.14469039418576499        2.8011932668542937E-004
   2.5132741228718345        4.0099999999999998        2.0099999999999998       0.12122331985013078        2.3819908261890068E-004
   2.5132741228718345        4.0099999999999998        2.4100000000000001       0.10074373384398624        1.9460904406708355E-004
   2.5132741228718345        4.0099999999999998        2.8100000000000001        8.2627019331259710E-002   1.6354646286747282E-004
   2.5132741228718345        4.0099999999999998        3.2100000000000000        6.7416114348960762E-002   1.5396372107759004E-004
   2.5132741228718345        4.0099999999999998        3.6099999999999999        5.4643313106930456E-002   1.5143855765026637E-004
   2.5132741228718345        4.0099999999999998        4.0099999999999998        4.4174450329583219E-002   1.6368908180767965E-004
   2.5132741228718345        4.0099999999999998        4.4100000000000001        3.5824720830096302E-002   1.5446931540438291E-004
   2.5132741228718345        4.0099999999999998        4.8100000000000005        2.8480691128490582E-002   1.6140175935308091E-004
   2.5132741228718345        4.0099999999999998        5.2100000000000000        2.3042694599944145E-002   1.6124194320362006E-004
   2.5132741228718345        4.0099999999999998        5.6100000000000003        1.8759854352369393E-002   1.6426456926207586E-004
   2.5132741228718345        4.0099999999999998        6.0099999999999998        1.5167946107274229E-002   1.6962306829452687E-004
   2.5132741228718345        4.0099999999999998        6.4100000000000001        1.1770714861496964E-002   1.7294694631240620E-004
   2.5132741228718345        4.0099999999999998        6.8100000000000005        9.8943994287226510E-003   1.7478700011819683E-004
   2.5132741228718345        4.0099999999999998        7.2100000000000000        7.9761562926612267E-003   1.8496607269301543E-004
   2.5132741228718345        4.0099999999999998        7.6100000000000003        6.4359493272151290E-003   1.7942866960443950E-004
   2.5132741228718345        4.0099999999999998        8.0099999999999998        5.2524815689261447E-003   1.7805208745318043E-004
   2.5132741228718345        4.0099999999999998        8.4100000000000001        4.2935264553870013E-003   1.7073385096745783E-004
   2.5132741228718345        4.0099999999999998        8.8100000000000005        3.7569752314404888E-003   1.8158045546483250E-004
   2.5132741228718345        4.0099999999999998        9.2100000000000009        2.9135477685559709E-003   1.8976517911803198E-004
   2.5132741228718345        4.0099999999999998        9.6100000000000012        2.4219939167775088E-003   1.8915321703351235E-004
   2.5132741228718345        4.0099999999999998        10.010000000000000        2.2154362978311381E-003   1.6842444545086868E-004
   2.5132741228718345        4.4100000000000001        1.0000000000000000E-002  0.21248144036801819        3.5515346842264348E-004
   2.5132741228718345        4.4100000000000001       0.41000000000000003       0.20766620933584784        4.0053145909117673E-004
   2.5132741228718345        4.4100000000000001       0.81000000000000005       0.19533412545944717        3.6117714937109195E-004
   2.5132741228718345        4.4100000000000001        1.2100000000000002       0.17674628851789845        3.4328104679785766E-004
   2.5132741228718345        4.4100000000000001        1.6100000000000001       0.15380764707348238        2.8527170614616956E-004
   2.5132741228718345        4.4100000000000001        2.0099999999999998       0.13139495944329035        2.6179296056325714E-004
   2.5132741228718345        4.4100000000000001        2.4100000000000001       0.10984213098649734        2.0821315550437216E-004
   2.5132741228718345        4.4100000000000001        2.8100000000000001        9.0858195491643576E-002   1.7871634712463453E-004
   2.5132741228718345        4.4100000000000001        3.2100000000000000        7.4692738771342165E-002   1.5106685105442278E-004
   2.5132741228718345        4.4100000000000001        3.6099999999999999        6.1492882474928713E-002   1.6870486632899207E-004
   2.5132741228718345        4.4100000000000001        4.0099999999999998        5.0312800059974842E-002   1.8919648591406930E-004
   2.5132741228718345        4.4100000000000001        4.4100000000000001        4.0721660360999432E-002   1.6244577134827360E-004
   2.5132741228718345        4.4100000000000001        4.8100000000000005        3.3000406731845025E-002   1.7357054871896226E-004
   2.5132741228718345        4.4100000000000001        5.2100000000000000        2.6738123672690271E-002   1.6424708891111942E-004
   2.5132741228718345        4.4100000000000001        5.6100000000000003        2.1437992123176534E-002   1.6921139873315479E-004
   2.5132741228718345        4.4100000000000001        6.0099999999999998        1.7538641599689538E-002   1.7880184126792124E-004
   2.5132741228718345        4.4100000000000001        6.4100000000000001        1.3876649141720520E-002   1.8846270545456209E-004
   2.5132741228718345        4.4100000000000001        6.8100000000000005        1.1479068948522105E-002   1.7458389670625647E-004
   2.5132741228718345        4.4100000000000001        7.2100000000000000        9.1860001279226635E-003   1.7175740489493193E-004
   2.5132741228718345        4.4100000000000001        7.6100000000000003        7.6458157860419115E-003   1.7483318448891535E-004
   2.5132741228718345        4.4100000000000001        8.0099999999999998        6.0092795749700214E-003   1.8667201471428305E-004
   2.5132741228718345        4.4100000000000001        8.4100000000000001        5.1302985264864761E-003   1.8679214158001244E-004
   2.5132741228718345        4.4100000000000001        8.8100000000000005        3.6923771436363773E-003   1.8839926823626700E-004
   2.5132741228718345        4.4100000000000001        9.2100000000000009        3.5987063335795010E-003   1.9237308163848517E-004
   2.5132741228718345        4.4100000000000001        9.6100000000000012        2.9795937260915133E-003   1.8248612850011434E-004
   2.5132741228718345        4.4100000000000001        10.010000000000000        2.1001228606164772E-003   1.8954335052959829E-004
   2.5132741228718345        4.8100000000000005        1.0000000000000000E-002  0.21409822168269413        3.6472541597221245E-004
   2.5132741228718345        4.8100000000000005       0.41000000000000003       0.20962031082659449        3.9459452240233651E-004
   2.5132741228718345        4.8100000000000005       0.81000000000000005       0.19847876628381936        3.8179891918486416E-004
   2.5132741228718345        4.8100000000000005        1.2100000000000002       0.18163972865065034        3.4234094049343005E-004
   2.5132741228718345        4.8100000000000005        1.6100000000000001       0.16068615080467236        2.9370662623314078E-004
   2.5132741228718345        4.8100000000000005        2.0099999999999998       0.13909066205267737        2.6940909472872966E-004
   2.5132741228718345        4.8100000000000005        2.4100000000000001       0.11762271618887481        2.3091568546886588E-004
   2.5132741228718345        4.8100000000000005        2.8100000000000001        9.8863087802480668E-002   1.9177514072241518E-004
   2.5132741228718345        4.8100000000000005        3.2100000000000000        8.2073687702839418E-002   1.7406653430525153E-004
   2.5132741228718345        4.8100000000000005        3.6099999999999999        6.7670557487453389E-002   1.6834503266986595E-004
   2.5132741228718345        4.8100000000000005        4.0099999999999998        5.5504831102215657E-002   1.7613331881479003E-004
   2.5132741228718345        4.8100000000000005        4.4100000000000001        4.5661646440977949E-002   1.5425632515431547E-004
   2.5132741228718345        4.8100000000000005        4.8100000000000005        3.7457805689942218E-002   1.7322029627241800E-004
   2.5132741228718345        4.8100000000000005        5.2100000000000000        3.0242024558391284E-002   1.6577440161859067E-004
   2.5132741228718345        4.8100000000000005        5.6100000000000003        2.4947588217899802E-002   1.6606284583378902E-004
   2.5132741228718345        4.8100000000000005        6.0099999999999998        1.9723423066097524E-002   1.7485202331630318E-004
   2.5132741228718345        4.8100000000000005        6.4100000000000001        1.6033686141484916E-002   1.7502317333787911E-004
   2.5132741228718345        4.8100000000000005        6.8100000000000005        1.2850287077580335E-002   1.8562478148384588E-004
   2.5132741228718345        4.8100000000000005        7.2100000000000000        1.0598353608998461E-002   2.0252281622728374E-004
   2.5132741228718345        4.8100000000000005        7.6100000000000003        8.8271811755512124E-003   1.8221110361456394E-004
   2.5132741228718345        4.8100000000000005        8.0099999999999998        7.3789708540520907E-003   2.1235093281919768E-004
   2.5132741228718345        4.8100000000000005        8.4100000000000001        5.8974527774760567E-003   1.7271327852806526E-004
   2.5132741228718345        4.8100000000000005        8.8100000000000005        4.8436684144666006E-003   1.9111622738236290E-004
   2.5132741228718345        4.8100000000000005        9.2100000000000009        4.6608494851644797E-003   1.8015749542276574E-004
   2.5132741228718345        4.8100000000000005        9.6100000000000012        3.6421116837168036E-003   1.9734383384233039E-004
   2.5132741228718345        4.8100000000000005        10.010000000000000        2.9001165796449439E-003   1.9107379637324170E-004
   2.5132741228718345        5.2100000000000000        1.0000000000000000E-002  0.21307288482276704        4.0346975379277413E-004
   2.5132741228718345        5.2100000000000000       0.41000000000000003       0.20960254368004333        3.9088319518103108E-004
   2.5132741228718345        5.2100000000000000       0.81000000000000005       0.20022170916142443        3.9417550025639981E-004
   2.5132741228718345        5.2100000000000000        1.2100000000000002       0.18535916260078686        3.6868569888690624E-004
   2.5132741228718345        5.2100000000000000        1.6100000000000001       0.16531309545456863        3.1548901555429327E-004
   2.5132741228718345        5.2100000000000000        2.0099999999999998       0.14535624630625710        2.7771398947452241E-004
   2.5132741228718345        5.2100000000000000        2.4100000000000001       0.12468361278679756        2.4473217741979918E-004
   2.5132741228718345        5.2100000000000000        2.8100000000000001       0.10554560077782160        2.0954639814624266E-004
   2.5132741228718345        5.2100000000000000        3.2100000000000000        8.8555707287580221E-002   1.7606795679132013E-004
   2.5132741228718345        5.2100000000000000        3.6099999999999999        7.3912108685047551E-002   1.7257569377850286E-004
   2.5132741228718345        5.2100000000000000        4.0099999999999998        6.1432061796415041E-002   1.6927616915455031E-004
   2.5132741228718345        5.2100000000000000        4.4100000000000001        5.0596620112586227E-002   1.7073628050834466E-004
   2.5132741228718345        5.2100000000000000        4.8100000000000005        4.2021522325878941E-002   1.8265775810411976E-004
   2.5132741228718345        5.2100000000000000        5.2100000000000000        3.4117049375910688E-002   1.7729318468519658E-004
   2.5132741228718345        5.2100000000000000        5.6100000000000003        2.7463341530744281E-002   1.8244170407088242E-004
   2.5132741228718345        5.2100000000000000        6.0099999999999998        2.2661237372421022E-002   1.7336646669265535E-004
   2.5132741228718345        5.2100000000000000        6.4100000000000001        1.8485600333317444E-002   1.7714790824052058E-004
   2.5132741228718345        5.2100000000000000        6.8100000000000005        1.5062727914089892E-002   1.7811358618584493E-004
   2.5132741228718345        5.2100000000000000        7.2100000000000000        1.2444103619697146E-002   1.9257232670013750E-004
   2.5132741228718345        5.2100000000000000        7.6100000000000003        1.0161868039970691E-002   1.9443883832540409E-004
   2.5132741228718345        5.2100000000000000        8.0099999999999998        8.8142819454454201E-003   2.0726001780467239E-004
   2.5132741228718345        5.2100000000000000        8.4100000000000001        7.1721713918063250E-003   1.9765004418986198E-004
   2.5132741228718345        5.2100000000000000        8.8100000000000005        5.7297907638200925E-003   1.9490175206388083E-004
   2.5132741228718345        5.2100000000000000        9.2100000000000009        4.7434572714207483E-003   1.9045997510378331E-004
   2.5132741228718345        5.2100000000000000        9.6100000000000012        4.3005447663313325E-003   1.9895006563721583E-004
   2.5132741228718345        5.2100000000000000        10.010000000000000        3.5653851040066378E-003   1.9181828997434967E-004
   2.5132741228718345        5.6100000000000003        1.0000000000000000E-002  0.21071416636675494        4.0685621238184023E-004
   2.5132741228718345        5.6100000000000003       0.41000000000000003       0.20798080851948361        4.0076621819213276E-004
   2.5132741228718345        5.6100000000000003       0.81000000000000005       0.19879920222883216        3.5345880025542450E-004
   2.5132741228718345        5.6100000000000003        1.2100000000000002       0.18652478163779768        3.4424135188598504E-004
   2.5132741228718345        5.6100000000000003        1.6100000000000001       0.16919449618465587        3.0799516507052049E-004
   2.5132741228718345        5.6100000000000003        2.0099999999999998       0.14971521431988596        2.8121569107504520E-004
   2.5132741228718345        5.6100000000000003        2.4100000000000001       0.13011299455314626        2.5272691944370763E-004
   2.5132741228718345        5.6100000000000003        2.8100000000000001       0.11209547073461645        2.1844291337929909E-004
   2.5132741228718345        5.6100000000000003        3.2100000000000000        9.4651779755039606E-002   1.8889345726848101E-004
   2.5132741228718345        5.6100000000000003        3.6099999999999999        7.9528730848448664E-002   1.6870750913055337E-004
   2.5132741228718345        5.6100000000000003        4.0099999999999998        6.6488292833447038E-002   1.6640110611278262E-004
   2.5132741228718345        5.6100000000000003        4.4100000000000001        5.5618783409100779E-002   1.7358181447331002E-004
   2.5132741228718345        5.6100000000000003        4.8100000000000005        4.6016272677899754E-002   1.8110369354361954E-004
   2.5132741228718345        5.6100000000000003        5.2100000000000000        3.8128110704291063E-002   1.8098594974794234E-004
   2.5132741228718345        5.6100000000000003        5.6100000000000003        3.1446512611513648E-002   1.8857384316756944E-004
   2.5132741228718345        5.6100000000000003        6.0099999999999998        2.5575323129983986E-002   1.7726130359493650E-004
   2.5132741228718345        5.6100000000000003        6.4100000000000001        2.0706975223025982E-002   1.8655254567374459E-004
   2.5132741228718345        5.6100000000000003        6.8100000000000005        1.7229309618211629E-002   1.8835339802786776E-004
   2.5132741228718345        5.6100000000000003        7.2100000000000000        1.4531030612790995E-002   1.9158685402647431E-004
   2.5132741228718345        5.6100000000000003        7.6100000000000003        1.1787642493938556E-002   1.9163971858359135E-004
   2.5132741228718345        5.6100000000000003        8.0099999999999998        9.5720363081143768E-003   1.9837507822203531E-004
   2.5132741228718345        5.6100000000000003        8.4100000000000001        8.1589150758202885E-003   1.8600415918682678E-004
   2.5132741228718345        5.6100000000000003        8.8100000000000005        6.3550639917284357E-003   2.0234775309484014E-004
   2.5132741228718345        5.6100000000000003        9.2100000000000009        5.8740199719295302E-003   2.0003230303007868E-004
   2.5132741228718345        5.6100000000000003        9.6100000000000012        4.4052374662742139E-003   2.0682211566232903E-004
   2.5132741228718345        5.6100000000000003        10.010000000000000        3.4477608228490912E-003   2.1360551788313515E-004
   2.5132741228718345        6.0099999999999998        1.0000000000000000E-002  0.20552421141262037        3.7878086883428382E-004
   2.5132741228718345        6.0099999999999998       0.41000000000000003       0.20376704533400294        4.0068707407962735E-004
   2.5132741228718345        6.0099999999999998       0.81000000000000005       0.19665540386240030        3.7315920525939512E-004
   2.5132741228718345        6.0099999999999998        1.2100000000000002       0.18479377350635875        3.5784188861859892E-004
   2.5132741228718345        6.0099999999999998        1.6100000000000001       0.17036360575849446        3.1517211217890609E-004
   2.5132741228718345        6.0099999999999998        2.0099999999999998       0.15278315942074722        2.9606835725744457E-004
   2.5132741228718345        6.0099999999999998        2.4100000000000001       0.13468797232904847        2.6036399326372333E-004
   2.5132741228718345        6.0099999999999998        2.8100000000000001       0.11701316356554517        2.3267096590043443E-004
   2.5132741228718345        6.0099999999999998        3.2100000000000000       0.10035087232161735        1.9871443478374734E-004
   2.5132741228718345        6.0099999999999998        3.6099999999999999        8.5391816840169263E-002   1.9734490854104384E-004
   2.5132741228718345        6.0099999999999998        4.0099999999999998        7.1513240730302574E-002   1.7893627676149538E-004
   2.5132741228718345        6.0099999999999998        4.4100000000000001        6.0381812436791478E-002   1.7726134422173815E-004
   2.5132741228718345        6.0099999999999998        4.8100000000000005        5.0536781852291657E-002   1.7369411397965325E-004
   2.5132741228718345        6.0099999999999998        5.2100000000000000        4.1740026124729386E-002   1.8745235697048302E-004
   2.5132741228718345        6.0099999999999998        5.6100000000000003        3.4749733617675520E-002   1.8657653177507345E-004
   2.5132741228718345        6.0099999999999998        6.0099999999999998        2.8373656423236443E-002   1.7654079433190812E-004
   2.5132741228718345        6.0099999999999998        6.4100000000000001        2.3281474701350648E-002   1.8975184832094294E-004
   2.5132741228718345        6.0099999999999998        6.8100000000000005        1.9307366155293063E-002   1.8788671568635248E-004
   2.5132741228718345        6.0099999999999998        7.2100000000000000        1.6301882602863013E-002   1.8683836765923985E-004
   2.5132741228718345        6.0099999999999998        7.6100000000000003        1.3459473074775534E-002   1.8633630723767893E-004
   2.5132741228718345        6.0099999999999998        8.0099999999999998        1.0749105273417449E-002   2.1214563019359206E-004
   2.5132741228718345        6.0099999999999998        8.4100000000000001        8.6001461213791805E-003   1.9492031717315310E-004
   2.5132741228718345        6.0099999999999998        8.8100000000000005        7.7822834064296626E-003   1.8542120019033074E-004
   2.5132741228718345        6.0099999999999998        9.2100000000000009        6.4680227417701604E-003   1.8616946006185583E-004
   2.5132741228718345        6.0099999999999998        9.6100000000000012        5.3781971254678986E-003   2.0706230806985916E-004
   2.5132741228718345        6.0099999999999998        10.010000000000000        4.7604673802285761E-003   2.0778598076714801E-004
   2.5132741228718345        6.4100000000000001        1.0000000000000000E-002  0.19986862531832389        3.9107934576961077E-004
   2.5132741228718345        6.4100000000000001       0.41000000000000003       0.19775762425008242        3.5516804957417164E-004
   2.5132741228718345        6.4100000000000001       0.81000000000000005       0.19130423164256513        3.5016987329819884E-004
   2.5132741228718345        6.4100000000000001        1.2100000000000002       0.18212373524911935        3.2210140120326564E-004
   2.5132741228718345        6.4100000000000001        1.6100000000000001       0.16978775226289392        3.0420976024109485E-004
   2.5132741228718345        6.4100000000000001        2.0099999999999998       0.15475168944295500        3.0542266796012771E-004
   2.5132741228718345        6.4100000000000001        2.4100000000000001       0.13804977248178615        2.6468127391498993E-004
   2.5132741228718345        6.4100000000000001        2.8100000000000001       0.12089040226334075        2.3196236109187003E-004
   2.5132741228718345        6.4100000000000001        3.2100000000000000       0.10496121773111997        2.0522183928108759E-004
   2.5132741228718345        6.4100000000000001        3.6099999999999999        8.9975326553127344E-002   1.8318033955204476E-004
   2.5132741228718345        6.4100000000000001        4.0099999999999998        7.6578866201245974E-002   1.9397571553303412E-004
   2.5132741228718345        6.4100000000000001        4.4100000000000001        6.4484220979563356E-002   2.0045828512432352E-004
   2.5132741228718345        6.4100000000000001        4.8100000000000005        5.4456552459731335E-002   1.7837935541636913E-004
   2.5132741228718345        6.4100000000000001        5.2100000000000000        4.5756724707978362E-002   1.7754482565917682E-004
   2.5132741228718345        6.4100000000000001        5.6100000000000003        3.8209125357866434E-002   1.6987959019317892E-004
   2.5132741228718345        6.4100000000000001        6.0099999999999998        3.1419223127628543E-002   1.8018126855274676E-004
   2.5132741228718345        6.4100000000000001        6.4100000000000001        2.6030727983825743E-002   1.7941967449611689E-004
   2.5132741228718345        6.4100000000000001        6.8100000000000005        2.1826589921068045E-002   1.8225829124297253E-004
   2.5132741228718345        6.4100000000000001        7.2100000000000000        1.7459801389625749E-002   1.8769022844323952E-004
   2.5132741228718345        6.4100000000000001        7.6100000000000003        1.4736475922920355E-002   1.8072569631266255E-004
   2.5132741228718345        6.4100000000000001        8.0099999999999998        1.2383739709891241E-002   2.0056946686420905E-004
   2.5132741228718345        6.4100000000000001        8.4100000000000001        1.0120334423196198E-002   2.1370512215612548E-004
   2.5132741228718345        6.4100000000000001        8.8100000000000005        8.8123483926769424E-003   1.9309382933471863E-004
   2.5132741228718345        6.4100000000000001        9.2100000000000009        7.0682139308215980E-003   2.0269363066874975E-004
   2.5132741228718345        6.4100000000000001        9.6100000000000012        5.7959483432245664E-003   2.0025800305758352E-004
   2.5132741228718345        6.4100000000000001        10.010000000000000        5.0461665393081419E-003   2.0920200416451443E-004
   2.5132741228718345        6.8100000000000005        1.0000000000000000E-002  0.19242517182984237        3.4147966602598794E-004
   2.5132741228718345        6.8100000000000005       0.41000000000000003       0.19115727648841530        3.4958683941879823E-004
   2.5132741228718345        6.8100000000000005       0.81000000000000005       0.18630780451035051        3.4690040668669910E-004
   2.5132741228718345        6.8100000000000005        1.2100000000000002       0.17797726551169474        3.4798741580097683E-004
   2.5132741228718345        6.8100000000000005        1.6100000000000001       0.16795244950336549        3.1452838820677338E-004
   2.5132741228718345        6.8100000000000005        2.0099999999999998       0.15425579927048755        2.9309977924930143E-004
   2.5132741228718345        6.8100000000000005        2.4100000000000001       0.14043805176216223        2.6471414347167691E-004
   2.5132741228718345        6.8100000000000005        2.8100000000000001       0.12406487828834933        2.4206578528032085E-004
   2.5132741228718345        6.8100000000000005        3.2100000000000000       0.10886759656195379        2.0979269322669538E-004
   2.5132741228718345        6.8100000000000005        3.6099999999999999        9.4430586386254983E-002   1.9045412702334893E-004
   2.5132741228718345        6.8100000000000005        4.0099999999999998        8.0939497865661014E-002   1.7142234515833725E-004
   2.5132741228718345        6.8100000000000005        4.4100000000000001        6.9418247664484581E-002   1.8224851473480516E-004
   2.5132741228718345        6.8100000000000005        4.8100000000000005        5.8522400338942140E-002   1.8993722436706626E-004
   2.5132741228718345        6.8100000000000005        5.2100000000000000        4.9697613135859860E-002   2.0221959187882645E-004
   2.5132741228718345        6.8100000000000005        5.6100000000000003        4.1555735667716032E-002   1.7895104951503048E-004
   2.5132741228718345        6.8100000000000005        6.0099999999999998        3.4338801472364663E-002   1.9897629867601341E-004
   2.5132741228718345        6.8100000000000005        6.4100000000000001        2.8705251356938730E-002   1.9963261459646523E-004
   2.5132741228718345        6.8100000000000005        6.8100000000000005        2.3846206375153257E-002   1.9168207097648783E-004
   2.5132741228718345        6.8100000000000005        7.2100000000000000        1.9642932195464778E-002   1.8024720730976953E-004
   2.5132741228718345        6.8100000000000005        7.6100000000000003        1.6756501165580757E-002   2.0127476774204231E-004
   2.5132741228718345        6.8100000000000005        8.0099999999999998        1.3726472846025109E-002   1.9498660675324429E-004
   2.5132741228718345        6.8100000000000005        8.4100000000000001        1.1406241964109380E-002   1.9881987398897463E-004
   2.5132741228718345        6.8100000000000005        8.8100000000000005        9.5051043910229140E-003   1.9197048572892420E-004
   2.5132741228718345        6.8100000000000005        9.2100000000000009        8.4614294432033763E-003   2.0539459404381207E-004
   2.5132741228718345        6.8100000000000005        9.6100000000000012        6.8115912807901174E-003   1.8581579251292669E-004
   2.5132741228718345        6.8100000000000005        10.010000000000000        5.8690959749416538E-003   2.0201192348315105E-004
   2.5132741228718345        7.2100000000000000        1.0000000000000000E-002  0.18546563959764828        3.4455747701195511E-004
   2.5132741228718345        7.2100000000000000       0.41000000000000003       0.18409446045278247        3.4673726838307538E-004
   2.5132741228718345        7.2100000000000000       0.81000000000000005       0.18010753974622268        3.4096167280810077E-004
   2.5132741228718345        7.2100000000000000        1.2100000000000002       0.17463085941484377        3.2886310047041041E-004
   2.5132741228718345        7.2100000000000000        1.6100000000000001       0.16466604314366726        3.0568499220643070E-004
   2.5132741228718345        7.2100000000000000        2.0099999999999998       0.15274710768723532        2.8670785239441501E-004
   2.5132741228718345        7.2100000000000000        2.4100000000000001       0.13998337552562465        2.6270805570065725E-004
   2.5132741228718345        7.2100000000000000        2.8100000000000001       0.12623464479111463        2.4428182520666217E-004
   2.5132741228718345        7.2100000000000000        3.2100000000000000       0.11236017974848912        2.2274373879357018E-004
   2.5132741228718345        7.2100000000000000        3.6099999999999999        9.8034609910751788E-002   1.9313687839111389E-004
   2.5132741228718345        7.2100000000000000        4.0099999999999998        8.4975590434508447E-002   1.7952783363504933E-004
   2.5132741228718345        7.2100000000000000        4.4100000000000001        7.3218219335877438E-002   1.8100657877496686E-004
   2.5132741228718345        7.2100000000000000        4.8100000000000005        6.1996132596968435E-002   1.8871410391562535E-004
   2.5132741228718345        7.2100000000000000        5.2100000000000000        5.2870490716171670E-002   1.8783666443883016E-004
   2.5132741228718345        7.2100000000000000        5.6100000000000003        4.4798988089069354E-002   1.9770099036188116E-004
   2.5132741228718345        7.2100000000000000        6.0099999999999998        3.7494382067258018E-002   1.9157110140150297E-004
   2.5132741228718345        7.2100000000000000        6.4100000000000001        3.1761618859241857E-002   1.8592807265472647E-004
   2.5132741228718345        7.2100000000000000        6.8100000000000005        2.6163026965673526E-002   2.0028006177686582E-004
   2.5132741228718345        7.2100000000000000        7.2100000000000000        2.2213244542241280E-002   1.9730454520628364E-004
   2.5132741228718345        7.2100000000000000        7.6100000000000003        1.8179426793794862E-002   1.8980970404923654E-004
   2.5132741228718345        7.2100000000000000        8.0099999999999998        1.5219806683379692E-002   1.9703669040596302E-004
   2.5132741228718345        7.2100000000000000        8.4100000000000001        1.2794539189583789E-002   2.1916077595867954E-004
   2.5132741228718345        7.2100000000000000        8.8100000000000005        1.0715767522327552E-002   1.9619808959771333E-004
   2.5132741228718345        7.2100000000000000        9.2100000000000009        9.0108652502969531E-003   1.9925538099533900E-004
   2.5132741228718345        7.2100000000000000        9.6100000000000012        7.0507605145379163E-003   2.2463985305844333E-004
   2.5132741228718345        7.2100000000000000        10.010000000000000        6.6228674738855603E-003   2.2514845511367596E-004
   2.5132741228718345        7.6100000000000003        1.0000000000000000E-002  0.17788995620496700        3.3066787046571414E-004
   2.5132741228718345        7.6100000000000003       0.41000000000000003       0.17693224139091296        3.3012389088738289E-004
   2.5132741228718345        7.6100000000000003       0.81000000000000005       0.17369159292534739        3.1596919693850466E-004
   2.5132741228718345        7.6100000000000003        1.2100000000000002       0.16897703598273245        3.1649572416516444E-004
   2.5132741228718345        7.6100000000000003        1.6100000000000001       0.16029597952302474        3.2009785749023293E-004
   2.5132741228718345        7.6100000000000003        2.0099999999999998       0.15149833525786294        2.9245292745357548E-004
   2.5132741228718345        7.6100000000000003        2.4100000000000001       0.14010821999499218        2.6614307188221604E-004
   2.5132741228718345        7.6100000000000003        2.8100000000000001       0.12749445287149563        2.5123365789142755E-004
   2.5132741228718345        7.6100000000000003        3.2100000000000000       0.11418118258213260        2.1987855972597045E-004
   2.5132741228718345        7.6100000000000003        3.6099999999999999       0.10099633993072198        2.0105976754638803E-004
   2.5132741228718345        7.6100000000000003        4.0099999999999998        8.8560165495167945E-002   1.9425747528306690E-004
   2.5132741228718345        7.6100000000000003        4.4100000000000001        7.6946331267994814E-002   1.8358235919655811E-004
   2.5132741228718345        7.6100000000000003        4.8100000000000005        6.5845566172130568E-002   1.7864324036268440E-004
   2.5132741228718345        7.6100000000000003        5.2100000000000000        5.6492747669570825E-002   1.9030074457586501E-004
   2.5132741228718345        7.6100000000000003        5.6100000000000003        4.7831799373031059E-002   1.7914645911247044E-004
   2.5132741228718345        7.6100000000000003        6.0099999999999998        4.0368247541974413E-002   2.0236121019630112E-004
   2.5132741228718345        7.6100000000000003        6.4100000000000001        3.3600214391994850E-002   2.0820777097391475E-004
   2.5132741228718345        7.6100000000000003        6.8100000000000005        2.8536071317457650E-002   1.9902326905834133E-004
   2.5132741228718345        7.6100000000000003        7.2100000000000000        2.4018656950499619E-002   2.0947646996463670E-004
   2.5132741228718345        7.6100000000000003        7.6100000000000003        1.9972693973089817E-002   1.9530947081659297E-004
   2.5132741228718345        7.6100000000000003        8.0099999999999998        1.6608661028947209E-002   1.8736483067474389E-004
   2.5132741228718345        7.6100000000000003        8.4100000000000001        1.4145237471069473E-002   2.1886492377403620E-004
   2.5132741228718345        7.6100000000000003        8.8100000000000005        1.1661186408073289E-002   2.0165474867478797E-004
   2.5132741228718345        7.6100000000000003        9.2100000000000009        1.0030751086420974E-002   2.0834072853686441E-004
   2.5132741228718345        7.6100000000000003        9.6100000000000012        8.6020351950448371E-003   2.1020026317580752E-004
   2.5132741228718345        7.6100000000000003        10.010000000000000        7.1228851717434873E-003   2.1846946370633995E-004
   2.5132741228718345        8.0099999999999998        1.0000000000000000E-002  0.16965537954860510        3.1809422391299323E-004
   2.5132741228718345        8.0099999999999998       0.41000000000000003       0.16905527074872559        3.1106077025751971E-004
   2.5132741228718345        8.0099999999999998       0.81000000000000005       0.16618214754028524        3.2140501579008054E-004
   2.5132741228718345        8.0099999999999998        1.2100000000000002       0.16202975444068612        3.0811364021749094E-004
   2.5132741228718345        8.0099999999999998        1.6100000000000001       0.15622043889738690        3.1168044597449474E-004
   2.5132741228718345        8.0099999999999998        2.0099999999999998       0.14815541290456477        2.9374894296598690E-004
   2.5132741228718345        8.0099999999999998        2.4100000000000001       0.13873364585316569        2.7007669131369982E-004
   2.5132741228718345        8.0099999999999998        2.8100000000000001       0.12697371810623911        2.4413354978999069E-004
   2.5132741228718345        8.0099999999999998        3.2100000000000000       0.11544640887751360        2.2224286762136775E-004
   2.5132741228718345        8.0099999999999998        3.6099999999999999       0.10341126638050770        2.0205657826345008E-004
   2.5132741228718345        8.0099999999999998        4.0099999999999998        9.1224864403941938E-002   1.8386992301636318E-004
   2.5132741228718345        8.0099999999999998        4.4100000000000001        8.0209522896286481E-002   2.1098878669884759E-004
   2.5132741228718345        8.0099999999999998        4.8100000000000005        6.9427762443670174E-002   2.0914916505380962E-004
   2.5132741228718345        8.0099999999999998        5.2100000000000000        5.9439298802549737E-002   1.8876128480754318E-004
   2.5132741228718345        8.0099999999999998        5.6100000000000003        5.1214312959633468E-002   1.7752370604228748E-004
   2.5132741228718345        8.0099999999999998        6.0099999999999998        4.3417122015952256E-002   1.9984581597525506E-004
   2.5132741228718345        8.0099999999999998        6.4100000000000001        3.6952095318237586E-002   2.0289262350164014E-004
   2.5132741228718345        8.0099999999999998        6.8100000000000005        3.0877084590826515E-002   1.9136609854381872E-004
   2.5132741228718345        8.0099999999999998        7.2100000000000000        2.6246584931634676E-002   2.0360443986928273E-004
   2.5132741228718345        8.0099999999999998        7.6100000000000003        2.1536550289568676E-002   1.9101762211627368E-004
   2.5132741228718345        8.0099999999999998        8.0099999999999998        1.8468003235820717E-002   2.1496985698622216E-004
   2.5132741228718345        8.0099999999999998        8.4100000000000001        1.5305581026262602E-002   2.3665807271889340E-004
   2.5132741228718345        8.0099999999999998        8.8100000000000005        1.3002170392297440E-002   2.1800138889092798E-004
   2.5132741228718345        8.0099999999999998        9.2100000000000009        1.1111727369565987E-002   2.1739996167613050E-004
   2.5132741228718345        8.0099999999999998        9.6100000000000012        9.4120544716947783E-003   2.0211798669172765E-004
   2.5132741228718345        8.0099999999999998        10.010000000000000        7.6971647056399851E-003   2.0734902602150633E-004
   2.5132741228718345        8.4100000000000001        1.0000000000000000E-002  0.16184976810652435        3.0868993190195161E-004
   2.5132741228718345        8.4100000000000001       0.41000000000000003       0.16130018593156656        3.1709840383176553E-004
   2.5132741228718345        8.4100000000000001       0.81000000000000005       0.15912027711905694        3.0195553926654035E-004
   2.5132741228718345        8.4100000000000001        1.2100000000000002       0.15540218957500213        2.9442277779556121E-004
   2.5132741228718345        8.4100000000000001        1.6100000000000001       0.15114381642956171        2.9802511891116997E-004
   2.5132741228718345        8.4100000000000001        2.0099999999999998       0.14469877474890336        2.8200532559480523E-004
   2.5132741228718345        8.4100000000000001        2.4100000000000001       0.13620309418120921        2.5818482346868832E-004
   2.5132741228718345        8.4100000000000001        2.8100000000000001       0.12635344530623055        2.4569587342870446E-004
   2.5132741228718345        8.4100000000000001        3.2100000000000000       0.11617512784564926        2.3163297144492852E-004
   2.5132741228718345        8.4100000000000001        3.6099999999999999       0.10480749941515766        2.0960560346165011E-004
   2.5132741228718345        8.4100000000000001        4.0099999999999998        9.3703798798904211E-002   1.9224149540647044E-004
   2.5132741228718345        8.4100000000000001        4.4100000000000001        8.2695552236034420E-002   1.9736085400027053E-004
   2.5132741228718345        8.4100000000000001        4.8100000000000005        7.2475979454806161E-002   1.9006965188544467E-004
   2.5132741228718345        8.4100000000000001        5.2100000000000000        6.3081605423778803E-002   2.1546906334000412E-004
   2.5132741228718345        8.4100000000000001        5.6100000000000003        5.3955679708941696E-002   1.9192130404490344E-004
   2.5132741228718345        8.4100000000000001        6.0099999999999998        4.6089303334507198E-002   1.9200045590495613E-004
   2.5132741228718345        8.4100000000000001        6.4100000000000001        3.9448267032889138E-002   2.0063424302271514E-004
   2.5132741228718345        8.4100000000000001        6.8100000000000005        3.3106331365906835E-002   2.0589548992070757E-004
   2.5132741228718345        8.4100000000000001        7.2100000000000000        2.8538164563671205E-002   2.1934687102443878E-004
   2.5132741228718345        8.4100000000000001        7.6100000000000003        2.3853066507455188E-002   2.1092378551620881E-004
   2.5132741228718345        8.4100000000000001        8.0099999999999998        1.9946352982157762E-002   2.0485886055469227E-004
   2.5132741228718345        8.4100000000000001        8.4100000000000001        1.7390999350366212E-002   2.0663754970819126E-004
   2.5132741228718345        8.4100000000000001        8.8100000000000005        1.4122569591662444E-002   2.1780705909643126E-004
   2.5132741228718345        8.4100000000000001        9.2100000000000009        1.2287113774726148E-002   1.9671572188396260E-004
   2.5132741228718345        8.4100000000000001        9.6100000000000012        1.0405486960687384E-002   2.0630079269137868E-004
   2.5132741228718345        8.4100000000000001        10.010000000000000        8.8697557466019851E-003   2.0667402110693879E-004
   2.5132741228718345        8.8100000000000005        1.0000000000000000E-002  0.15404857787279785        2.9645973432901134E-004
   2.5132741228718345        8.8100000000000005       0.41000000000000003       0.15296116227843842        3.0504215362051301E-004
   2.5132741228718345        8.8100000000000005       0.81000000000000005       0.15198360839067326        2.8703222023353491E-004
   2.5132741228718345        8.8100000000000005        1.2100000000000002       0.14921079180359731        2.9101348577747533E-004
   2.5132741228718345        8.8100000000000005        1.6100000000000001       0.14508300480585198        2.7678549355762201E-004
   2.5132741228718345        8.8100000000000005        2.0099999999999998       0.14011604744969997        2.6589100290137481E-004
   2.5132741228718345        8.8100000000000005        2.4100000000000001       0.13335654656364163        2.5947834261882459E-004
   2.5132741228718345        8.8100000000000005        2.8100000000000001       0.12500744830422603        2.4186997612909292E-004
   2.5132741228718345        8.8100000000000005        3.2100000000000000       0.11564658275595202        2.2417540157561110E-004
   2.5132741228718345        8.8100000000000005        3.6099999999999999       0.10569603501312907        2.0885774767404777E-004
   2.5132741228718345        8.8100000000000005        4.0099999999999998        9.5181029226856020E-002   1.8915988217594820E-004
   2.5132741228718345        8.8100000000000005        4.4100000000000001        8.4486486750297352E-002   1.8707634858460399E-004
   2.5132741228718345        8.8100000000000005        4.8100000000000005        7.5138781389703022E-002   2.1839215556847231E-004
   2.5132741228718345        8.8100000000000005        5.2100000000000000        6.5285968791883559E-002   1.8527700257014052E-004
   2.5132741228718345        8.8100000000000005        5.6100000000000003        5.6681195872802841E-002   1.9774827745972951E-004
   2.5132741228718345        8.8100000000000005        6.0099999999999998        4.8802489903184684E-002   1.8867849372366317E-004
   2.5132741228718345        8.8100000000000005        6.4100000000000001        4.1743009838417583E-002   1.8455848248106349E-004
   2.5132741228718345        8.8100000000000005        6.8100000000000005        3.5415137588020271E-002   1.9442890415301902E-004
   2.5132741228718345        8.8100000000000005        7.2100000000000000        3.0423192305357963E-002   1.9539157570622236E-004
   2.5132741228718345        8.8100000000000005        7.6100000000000003        2.6115577328386739E-002   2.1034262715842589E-004
   2.5132741228718345        8.8100000000000005        8.0099999999999998        2.1425262236629515E-002   2.0047785210100281E-004
   2.5132741228718345        8.8100000000000005        8.4100000000000001        1.7865306473088479E-002   2.1604263999983509E-004
   2.5132741228718345        8.8100000000000005        8.8100000000000005        1.5465938455302026E-002   2.1258524970409919E-004
   2.5132741228718345        8.8100000000000005        9.2100000000000009        1.3255700773930503E-002   1.9990504669188287E-004
   2.5132741228718345        8.8100000000000005        9.6100000000000012        1.1066037409849371E-002   2.2918908866095624E-004
   2.5132741228718345        8.8100000000000005        10.010000000000000        9.5338411083390490E-003   2.2809271640898714E-004
   2.5132741228718345        9.2100000000000009        1.0000000000000000E-002  0.14563558598807966        2.8667710034024907E-004
   2.5132741228718345        9.2100000000000009       0.41000000000000003       0.14562202305286695        2.7885490741030118E-004
   2.5132741228718345        9.2100000000000009       0.81000000000000005       0.14479169172292289        2.8956106285396387E-004
   2.5132741228718345        9.2100000000000009        1.2100000000000002       0.14267864835076954        2.8472637992653247E-004
   2.5132741228718345        9.2100000000000009        1.6100000000000001       0.13930884131356691        2.7772884068749920E-004
   2.5132741228718345        9.2100000000000009        2.0099999999999998       0.13527523702309888        2.5546547673318930E-004
   2.5132741228718345        9.2100000000000009        2.4100000000000001       0.13029263621100742        2.4401488370582797E-004
   2.5132741228718345        9.2100000000000009        2.8100000000000001       0.12292877099383619        2.4486304632392755E-004
   2.5132741228718345        9.2100000000000009        3.2100000000000000       0.11519914978026856        2.2372797347004528E-004
   2.5132741228718345        9.2100000000000009        3.6099999999999999       0.10587003283638681        2.0998555509621134E-004
   2.5132741228718345        9.2100000000000009        4.0099999999999998        9.6480525751206164E-002   1.9072254216079986E-004
   2.5132741228718345        9.2100000000000009        4.4100000000000001        8.6751895214595073E-002   1.9595208240448601E-004
   2.5132741228718345        9.2100000000000009        4.8100000000000005        7.6914379829980478E-002   1.9232740263833709E-004
   2.5132741228718345        9.2100000000000009        5.2100000000000000        6.7951009691676376E-002   2.0018411128772844E-004
   2.5132741228718345        9.2100000000000009        5.6100000000000003        5.9167956960532488E-002   2.0326205687021536E-004
   2.5132741228718345        9.2100000000000009        6.0099999999999998        5.0737172405808266E-002   1.9670051107056205E-004
   2.5132741228718345        9.2100000000000009        6.4100000000000001        4.4504984215980134E-002   1.9325313749883285E-004
   2.5132741228718345        9.2100000000000009        6.8100000000000005        3.8016624183205672E-002   2.1138295389492903E-004
   2.5132741228718345        9.2100000000000009        7.2100000000000000        3.2253646092379351E-002   2.0973261258040637E-004
   2.5132741228718345        9.2100000000000009        7.6100000000000003        2.7381398583899479E-002   2.1494553656190948E-004
   2.5132741228718345        9.2100000000000009        8.0099999999999998        2.3157993792240407E-002   2.0617796664764299E-004
   2.5132741228718345        9.2100000000000009        8.4100000000000001        1.9671884720119690E-002   2.2084544371732038E-004
   2.5132741228718345        9.2100000000000009        8.8100000000000005        1.6553145775106290E-002   2.2177528903899389E-004
   2.5132741228718345        9.2100000000000009        9.2100000000000009        1.4551644987753106E-002   2.2609952790112953E-004
   2.5132741228718345        9.2100000000000009        9.6100000000000012        1.1902177168437472E-002   2.2954545334726175E-004
   2.5132741228718345        9.2100000000000009        10.010000000000000        1.0200535564857519E-002   2.1218699819541722E-004
   2.5132741228718345        9.6100000000000012        1.0000000000000000E-002  0.13811609366103489        2.7152564890395509E-004
   2.5132741228718345        9.6100000000000012       0.41000000000000003       0.13791765621961696        2.7135055009410141E-004
   2.5132741228718345        9.6100000000000012       0.81000000000000005       0.13721239836018942        2.7357918567129277E-004
   2.5132741228718345        9.6100000000000012        1.2100000000000002       0.13617870661387180        2.6777809263739654E-004
   2.5132741228718345        9.6100000000000012        1.6100000000000001       0.13342376714804854        2.5623085441066638E-004
   2.5132741228718345        9.6100000000000012        2.0099999999999998       0.13044106299814867        2.5596826690952684E-004
   2.5132741228718345        9.6100000000000012        2.4100000000000001       0.12593385498136309        2.4585142675831424E-004
   2.5132741228718345        9.6100000000000012        2.8100000000000001       0.12029708641289319        2.3833555171887076E-004
   2.5132741228718345        9.6100000000000012        3.2100000000000000       0.11340675911988991        2.2523414382865639E-004
   2.5132741228718345        9.6100000000000012        3.6099999999999999       0.10566219367868415        2.0933210633274356E-004
   2.5132741228718345        9.6100000000000012        4.0099999999999998        9.6998409724920034E-002   2.2873727905615526E-004
   2.5132741228718345        9.6100000000000012        4.4100000000000001        8.8200895027233814E-002   2.0945845845338397E-004
   2.5132741228718345        9.6100000000000012        4.8100000000000005        7.8785310849929360E-002   1.9266146505516406E-004
   2.5132741228718345        9.6100000000000012        5.2100000000000000        6.9842854100986312E-002   1.9626795828465914E-004
   2.5132741228718345        9.6100000000000012        5.6100000000000003        6.1793248485246623E-002   1.9320492765099407E-004
   2.5132741228718345        9.6100000000000012        6.0099999999999998        5.3481778962378157E-002   2.1648201275508867E-004
   2.5132741228718345        9.6100000000000012        6.4100000000000001        4.6517563059621743E-002   1.8434117725080269E-004
   2.5132741228718345        9.6100000000000012        6.8100000000000005        3.9861815077675437E-002   2.1560262218914855E-004
   2.5132741228718345        9.6100000000000012        7.2100000000000000        3.4234130926609881E-002   2.0033676642280664E-004
   2.5132741228718345        9.6100000000000012        7.6100000000000003        2.9247022143891788E-002   2.2286122672309308E-004
   2.5132741228718345        9.6100000000000012        8.0099999999999998        2.5005879463379146E-002   2.0067003412806083E-004
   2.5132741228718345        9.6100000000000012        8.4100000000000001        2.1063536727160399E-002   2.1790286606447785E-004
   2.5132741228718345        9.6100000000000012        8.8100000000000005        1.8136406187190892E-002   2.1495549283437202E-004
   2.5132741228718345        9.6100000000000012        9.2100000000000009        1.5450874442868252E-002   2.1814160196447627E-004
   2.5132741228718345        9.6100000000000012        9.6100000000000012        1.3215718203659126E-002   2.2218022280261131E-004
   2.5132741228718345        9.6100000000000012        10.010000000000000        1.1257749362185925E-002   2.0378843681816611E-004
   2.5132741228718345        10.010000000000000        1.0000000000000000E-002  0.13117569902672255        2.6164275492292449E-004
   2.5132741228718345        10.010000000000000       0.41000000000000003       0.13124344492230139        2.5122392915581773E-004
   2.5132741228718345        10.010000000000000       0.81000000000000005       0.13078087489722098        2.6053598765160991E-004
   2.5132741228718345        10.010000000000000        1.2100000000000002       0.12927535048728842        2.5598980696795370E-004
   2.5132741228718345        10.010000000000000        1.6100000000000001       0.12812565987832825        2.4623847728180237E-004
   2.5132741228718345        10.010000000000000        2.0099999999999998       0.12534271098055730        2.4315109789836543E-004
   2.5132741228718345        10.010000000000000        2.4100000000000001       0.12167530179557687        2.3585308569887744E-004
   2.5132741228718345        10.010000000000000        2.8100000000000001       0.11698024423507965        2.3151297242972042E-004
   2.5132741228718345        10.010000000000000        3.2100000000000000       0.11117378782043082        2.1671664354504594E-004
   2.5132741228718345        10.010000000000000        3.6099999999999999       0.10461028297545683        2.0874473182763058E-004
   2.5132741228718345        10.010000000000000        4.0099999999999998        9.7140864892770795E-002   1.9275627377707781E-004
   2.5132741228718345        10.010000000000000        4.4100000000000001        8.8560789680817556E-002   2.0528169408738625E-004
   2.5132741228718345        10.010000000000000        4.8100000000000005        8.0386924236072105E-002   2.0713881379157912E-004
   2.5132741228718345        10.010000000000000        5.2100000000000000        7.1798626191448459E-002   2.0724564148249313E-004
   2.5132741228718345        10.010000000000000        5.6100000000000003        6.3794654280068780E-002   2.2031590459652852E-004
   2.5132741228718345        10.010000000000000        6.0099999999999998        5.5660199311865687E-002   2.1350002523517635E-004
   2.5132741228718345        10.010000000000000        6.4100000000000001        4.8747843211642716E-002   2.0031677819718320E-004
   2.5132741228718345        10.010000000000000        6.8100000000000005        4.2314828396169291E-002   2.1277293527572917E-004
   2.5132741228718345        10.010000000000000        7.2100000000000000        3.6395674234209530E-002   1.9320746834519526E-004
   2.5132741228718345        10.010000000000000        7.6100000000000003        3.0925665206945847E-002   2.0526481635683229E-004
   2.5132741228718345        10.010000000000000        8.0099999999999998        2.6648073125625709E-002   2.0359589856025823E-004
   2.5132741228718345        10.010000000000000        8.4100000000000001        2.2892457977165683E-002   2.0649154064154312E-004
   2.5132741228718345        10.010000000000000        8.8100000000000005        1.9704021687043383E-002   2.1238549281030962E-004
   2.5132741228718345        10.010000000000000        9.2100000000000009        1.6483697300866466E-002   2.2134662113521542E-004
   2.5132741228718345        10.010000000000000        9.6100000000000012        1.4264420072462891E-002   2.0671408922784504E-004
   2.5132741228718345        10.010000000000000        10.010000000000000        1.1862063635274651E-002   1.9635476153140904E-004
   2.8274333882308138        1.0000000000000000E-002   1.0000000000000000E-002   1.2602352997951293E-005   1.1269682187474780E-007
   2.8274333882308138        1.0000000000000000E-002  0.41000000000000003        1.1329236966800848E-005   5.2013020134429176E-007
   2.8274333882308138        1.0000000000000000E-002  0.81000000000000005        9.6521227265278302E-006   9.4736762477021119E-007
   2.8274333882308138        1.0000000000000000E-002   1.2100000000000002        8.9733616021717848E-006   1.2612781808449930E-006
   2.8274333882308138        1.0000000000000000E-002   1.6100000000000001        6.1928696322983720E-006   1.7953267916903012E-006
   2.8274333882308138        1.0000000000000000E-002   2.0099999999999998        3.8140087440638127E-006   1.7455166853219476E-006
   2.8274333882308138        1.0000000000000000E-002   2.4100000000000001        6.7035514198675961E-006   1.6587037318819525E-006
   2.8274333882308138        1.0000000000000000E-002   2.8100000000000001        9.3076459786964328E-007   2.0722572424625835E-006
   2.8274333882308138        1.0000000000000000E-002   3.2100000000000000        2.9074830162336332E-006   2.1149349346855958E-006
   2.8274333882308138        1.0000000000000000E-002   3.6099999999999999        3.1922433765219611E-006   2.0193831186357622E-006
   2.8274333882308138        1.0000000000000000E-002   4.0099999999999998        5.2510106235636669E-006   1.7878242886569158E-006
   2.8274333882308138        1.0000000000000000E-002   4.4100000000000001        1.9107858050584765E-007   2.1364525990776995E-006
   2.8274333882308138        1.0000000000000000E-002   4.8100000000000005       -1.4609541694438528E-006   1.9568997167672984E-006
   2.8274333882308138        1.0000000000000000E-002   5.2100000000000000        1.9904047044679828E-007   1.8044541807649765E-006
   2.8274333882308138        1.0000000000000000E-002   5.6100000000000003       -2.0793026670854925E-006   2.4721409541391084E-006
   2.8274333882308138        1.0000000000000000E-002   6.0099999999999998       -2.0035206638939019E-006   1.9919546147249565E-006
   2.8274333882308138        1.0000000000000000E-002   6.4100000000000001        1.9790735110750496E-006   2.3455029582561044E-006
   2.8274333882308138        1.0000000000000000E-002   6.8100000000000005        2.2443946959642233E-006   1.8706493862558691E-006
   2.8274333882308138        1.0000000000000000E-002   7.2100000000000000        1.5498814359144988E-006   2.4877122741668843E-006
   2.8274333882308138        1.0000000000000000E-002   7.6100000000000003       -6.3279249643298471E-007   1.7123959240747796E-006
   2.8274333882308138        1.0000000000000000E-002   8.0099999999999998        4.3879257013471877E-006   2.7583622910463965E-006
   2.8274333882308138        1.0000000000000000E-002   8.4100000000000001        1.6063103776668949E-006   1.8742579166694603E-006
   2.8274333882308138        1.0000000000000000E-002   8.8100000000000005        1.2892964676438152E-006   2.1075041295438826E-006
   2.8274333882308138        1.0000000000000000E-002   9.2100000000000009       -3.7266452440676121E-007   2.1453386051923283E-006
   2.8274333882308138        1.0000000000000000E-002   9.6100000000000012        5.0634872979349184E-006   2.3366675476685658E-006
   2.8274333882308138        1.0000000000000000E-002   10.010000000000000        1.9332264658141598E-006   1.9527735220329573E-006
   2.8274333882308138       0.41000000000000003        1.0000000000000000E-002   1.2647179056354435E-002   3.2533110657907251E-005
   2.8274333882308138       0.41000000000000003       0.41000000000000003        1.1976522408089640E-002   3.0548322822806037E-005
   2.8274333882308138       0.41000000000000003       0.81000000000000005        1.0376317196509041E-002   3.5189268399307497E-005
   2.8274333882308138       0.41000000000000003        1.2100000000000002        8.5688193472256112E-003   4.3632295714454671E-005
   2.8274333882308138       0.41000000000000003        1.6100000000000001        6.6675592873330818E-003   5.1828764376267779E-005
   2.8274333882308138       0.41000000000000003        2.0099999999999998        5.2107796658633979E-003   5.0104940574561806E-005
   2.8274333882308138       0.41000000000000003        2.4100000000000001        3.8323980125718571E-003   4.7398089173843456E-005
   2.8274333882308138       0.41000000000000003        2.8100000000000001        2.7877454363257580E-003   5.1676011636168406E-005
   2.8274333882308138       0.41000000000000003        3.2100000000000000        2.0918689409026373E-003   5.0559950573741088E-005
   2.8274333882308138       0.41000000000000003        3.6099999999999999        1.5778066109537194E-003   5.7413917367556885E-005
   2.8274333882308138       0.41000000000000003        4.0099999999999998        1.2702087317051445E-003   6.4441704195399111E-005
   2.8274333882308138       0.41000000000000003        4.4100000000000001        9.6075877194965928E-004   4.9497776567042737E-005
   2.8274333882308138       0.41000000000000003        4.8100000000000005        6.3346823487364483E-004   5.8323076141568457E-005
   2.8274333882308138       0.41000000000000003        5.2100000000000000        4.9681461039414044E-004   5.1984115017146708E-005
   2.8274333882308138       0.41000000000000003        5.6100000000000003        3.5182505854356426E-004   5.3854673180797133E-005
   2.8274333882308138       0.41000000000000003        6.0099999999999998        2.3968643443409107E-004   5.7928037715752591E-005
   2.8274333882308138       0.41000000000000003        6.4100000000000001        2.3913666927662916E-004   5.9173059650175970E-005
   2.8274333882308138       0.41000000000000003        6.8100000000000005        1.4176590890931063E-004   5.4516533074929879E-005
   2.8274333882308138       0.41000000000000003        7.2100000000000000        1.7421472858706623E-004   5.6262074507799959E-005
   2.8274333882308138       0.41000000000000003        7.6100000000000003        4.0489264249476526E-005   5.8708153904873547E-005
   2.8274333882308138       0.41000000000000003        8.0099999999999998        3.7083750209450345E-005   6.5571570762827517E-005
   2.8274333882308138       0.41000000000000003        8.4100000000000001       -7.7817983397247156E-005   6.5756948628358956E-005
   2.8274333882308138       0.41000000000000003        8.8100000000000005        1.2515952225024076E-004   5.9017171987696397E-005
   2.8274333882308138       0.41000000000000003        9.2100000000000009       -1.4290949678569431E-006   5.3721034429007459E-005
   2.8274333882308138       0.41000000000000003        9.6100000000000012        7.6434737156524794E-005   6.9338248356364695E-005
   2.8274333882308138       0.41000000000000003        10.010000000000000        8.6518857327509482E-005   5.4598264413596061E-005
   2.8274333882308138       0.81000000000000005        1.0000000000000000E-002   3.6623225668276999E-002   7.0969805751837923E-005
   2.8274333882308138       0.81000000000000005       0.41000000000000003        3.5020252110139878E-002   6.8866723480903632E-005
   2.8274333882308138       0.81000000000000005       0.81000000000000005        3.0507961535935720E-002   6.0132957490171283E-005
   2.8274333882308138       0.81000000000000005        1.2100000000000002        2.4959925815428045E-002   7.0738314052523895E-005
   2.8274333882308138       0.81000000000000005        1.6100000000000001        1.9644098904156717E-002   6.7215142525626297E-005
   2.8274333882308138       0.81000000000000005        2.0099999999999998        1.5262574050244301E-002   7.8594069269728584E-005
   2.8274333882308138       0.81000000000000005        2.4100000000000001        1.1576235477425994E-002   7.1727808828992402E-005
   2.8274333882308138       0.81000000000000005        2.8100000000000001        8.6665307460898969E-003   8.4229517099468059E-005
   2.8274333882308138       0.81000000000000005        3.2100000000000000        6.6712772245502037E-003   7.6745159532268822E-005
   2.8274333882308138       0.81000000000000005        3.6099999999999999        4.8519308466076581E-003   7.8195800614341010E-005
   2.8274333882308138       0.81000000000000005        4.0099999999999998        3.6468442697968036E-003   7.7363351377402595E-005
   2.8274333882308138       0.81000000000000005        4.4100000000000001        2.6379942291616192E-003   8.2802520076933136E-005
   2.8274333882308138       0.81000000000000005        4.8100000000000005        2.0537200447213644E-003   8.5804764350920238E-005
   2.8274333882308138       0.81000000000000005        5.2100000000000000        1.7841525259208377E-003   9.9501242624664048E-005
   2.8274333882308138       0.81000000000000005        5.6100000000000003        1.1253411131521068E-003   8.9988290713866615E-005
   2.8274333882308138       0.81000000000000005        6.0099999999999998        8.1984684599894836E-004   9.0924676485498585E-005
   2.8274333882308138       0.81000000000000005        6.4100000000000001        5.5884791657788977E-004   9.1324866119973913E-005
   2.8274333882308138       0.81000000000000005        6.8100000000000005        5.8268695437328126E-004   8.9064303498230711E-005
   2.8274333882308138       0.81000000000000005        7.2100000000000000        4.5263750539953189E-004   9.3350441502180171E-005
   2.8274333882308138       0.81000000000000005        7.6100000000000003        2.7393233312863666E-004   8.7688407034397430E-005
   2.8274333882308138       0.81000000000000005        8.0099999999999998        5.1319848395423723E-004   9.0813822430611121E-005
   2.8274333882308138       0.81000000000000005        8.4100000000000001        1.8126665824084578E-004   8.9357153866916623E-005
   2.8274333882308138       0.81000000000000005        8.8100000000000005        1.8062098051320615E-004   9.5692514655323490E-005
   2.8274333882308138       0.81000000000000005        9.2100000000000009        1.8352192811372622E-004   8.9989035363840445E-005
   2.8274333882308138       0.81000000000000005        9.6100000000000012        4.7759013098481245E-005   8.8630565481004602E-005
   2.8274333882308138       0.81000000000000005        10.010000000000000        2.5810900292749892E-004   9.8847113883107179E-005
   2.8274333882308138        1.2100000000000002        1.0000000000000000E-002   6.5394510800453345E-002   1.2149336527836445E-004
   2.8274333882308138        1.2100000000000002       0.41000000000000003        6.2361720594715057E-002   1.1393070577960501E-004
   2.8274333882308138        1.2100000000000002       0.81000000000000005        5.4286139177636639E-002   1.0604381170791234E-004
   2.8274333882308138        1.2100000000000002        1.2100000000000002        4.4556463533093567E-002   9.1776116214178048E-005
   2.8274333882308138        1.2100000000000002        1.6100000000000001        3.5195411613757471E-002   8.7485596043569109E-005
   2.8274333882308138        1.2100000000000002        2.0099999999999998        2.7627180024517323E-002   9.0684939618152939E-005
   2.8274333882308138        1.2100000000000002        2.4100000000000001        2.1172396388500110E-002   8.6675657350920597E-005
   2.8274333882308138        1.2100000000000002        2.8100000000000001        1.6186740414259090E-002   9.8445107467720768E-005
   2.8274333882308138        1.2100000000000002        3.2100000000000000        1.2189317296505809E-002   1.0159533298889978E-004
   2.8274333882308138        1.2100000000000002        3.6099999999999999        9.3425749594117126E-003   1.0068148516446784E-004
   2.8274333882308138        1.2100000000000002        4.0099999999999998        7.1209844751285931E-003   1.0169833837339022E-004
   2.8274333882308138        1.2100000000000002        4.4100000000000001        5.1807984270502922E-003   1.0391942193570275E-004
   2.8274333882308138        1.2100000000000002        4.8100000000000005        4.1189290942454000E-003   1.1600056822103194E-004
   2.8274333882308138        1.2100000000000002        5.2100000000000000        3.2064461508322186E-003   1.0590954860501070E-004
   2.8274333882308138        1.2100000000000002        5.6100000000000003        2.2985059481306289E-003   1.0913399186980175E-004
   2.8274333882308138        1.2100000000000002        6.0099999999999998        1.7347822927409890E-003   1.1086904299020902E-004
   2.8274333882308138        1.2100000000000002        6.4100000000000001        1.4334256302470389E-003   1.1516580861004345E-004
   2.8274333882308138        1.2100000000000002        6.8100000000000005        1.0581045989582621E-003   1.2209289883473385E-004
   2.8274333882308138        1.2100000000000002        7.2100000000000000        8.5046833244944488E-004   1.1964991780138549E-004
   2.8274333882308138        1.2100000000000002        7.6100000000000003        7.3146302957056129E-004   1.2908283730801463E-004
   2.8274333882308138        1.2100000000000002        8.0099999999999998        4.4712936272247407E-004   1.1611344145588723E-004
   2.8274333882308138        1.2100000000000002        8.4100000000000001        3.8306873506736377E-004   1.1039878732174789E-004
   2.8274333882308138        1.2100000000000002        8.8100000000000005        5.3412479021743627E-004   1.2793869383338522E-004
   2.8274333882308138        1.2100000000000002        9.2100000000000009        4.7160460667520723E-004   1.1870575738888775E-004
   2.8274333882308138        1.2100000000000002        9.6100000000000012        3.2834832682821137E-004   1.2556812843534165E-004
   2.8274333882308138        1.2100000000000002        10.010000000000000        3.4207419184036119E-004   1.0871598066928248E-004
   2.8274333882308138        1.6100000000000001        1.0000000000000000E-002   9.4688484152162244E-002   1.7245281840852820E-004
   2.8274333882308138        1.6100000000000001       0.41000000000000003        9.0558072303339232E-002   1.7725745926660015E-004
   2.8274333882308138        1.6100000000000001       0.81000000000000005        7.9079029255757216E-002   1.5429285338014887E-004
   2.8274333882308138        1.6100000000000001        1.2100000000000002        6.5403111789317459E-002   1.2871988369142273E-004
   2.8274333882308138        1.6100000000000001        1.6100000000000001        5.1944403903832148E-002   1.0882630972744724E-004
   2.8274333882308138        1.6100000000000001        2.0099999999999998        4.0802044177336572E-002   1.0458325582830605E-004
   2.8274333882308138        1.6100000000000001        2.4100000000000001        3.1482054914608842E-002   1.0795278695801102E-004
   2.8274333882308138        1.6100000000000001        2.8100000000000001        2.4412020817154139E-002   1.0529223328562347E-004
   2.8274333882308138        1.6100000000000001        3.2100000000000000        1.8759841635441196E-002   1.1538925539916357E-004
   2.8274333882308138        1.6100000000000001        3.6099999999999999        1.4522081345084455E-002   1.1954647116443991E-004
   2.8274333882308138        1.6100000000000001        4.0099999999999998        1.1212987427399453E-002   1.2153497029419913E-004
   2.8274333882308138        1.6100000000000001        4.4100000000000001        8.4133765012253895E-003   1.1966862332808798E-004
   2.8274333882308138        1.6100000000000001        4.8100000000000005        6.3205217331663011E-003   1.3453934558579965E-004
   2.8274333882308138        1.6100000000000001        5.2100000000000000        5.0235447301930124E-003   1.1463656983407884E-004
   2.8274333882308138        1.6100000000000001        5.6100000000000003        4.0555954159405072E-003   1.2479954701014395E-004
   2.8274333882308138        1.6100000000000001        6.0099999999999998        2.9171872730352523E-003   1.2498922326141575E-004
   2.8274333882308138        1.6100000000000001        6.4100000000000001        2.4145626164770993E-003   1.3072910603738940E-004
   2.8274333882308138        1.6100000000000001        6.8100000000000005        2.0564883292283069E-003   1.2251131822689946E-004
   2.8274333882308138        1.6100000000000001        7.2100000000000000        1.4809999591723758E-003   1.3776161891433737E-004
   2.8274333882308138        1.6100000000000001        7.6100000000000003        1.2588732155140530E-003   1.3544841750458189E-004
   2.8274333882308138        1.6100000000000001        8.0099999999999998        1.1583979221435102E-003   1.3434586455898475E-004
   2.8274333882308138        1.6100000000000001        8.4100000000000001        6.9367738992847283E-004   1.3330274405896656E-004
   2.8274333882308138        1.6100000000000001        8.8100000000000005        6.5482290765410053E-004   1.3381836903341194E-004
   2.8274333882308138        1.6100000000000001        9.2100000000000009        4.8023615130154181E-004   1.2901599238840343E-004
   2.8274333882308138        1.6100000000000001        9.6100000000000012        1.8842304102649176E-004   1.3607717767760472E-004
   2.8274333882308138        1.6100000000000001        10.010000000000000        3.4921266320340924E-004   1.3944309866607881E-004
   2.8274333882308138        2.0099999999999998        1.0000000000000000E-002  0.12289508740610186        2.3867210469720844E-004
   2.8274333882308138        2.0099999999999998       0.41000000000000003       0.11794345014413611        2.2295840466120945E-004
   2.8274333882308138        2.0099999999999998       0.81000000000000005       0.10318491421785045        1.9666579946745497E-004
   2.8274333882308138        2.0099999999999998        1.2100000000000002        8.5898228958063441E-002   1.6557960875702684E-004
   2.8274333882308138        2.0099999999999998        1.6100000000000001        6.8842762388313036E-002   1.3612826167335227E-004
   2.8274333882308138        2.0099999999999998        2.0099999999999998        5.4272647437405022E-002   1.1792258758857529E-004
   2.8274333882308138        2.0099999999999998        2.4100000000000001        4.2581157193857098E-002   1.2404448094959305E-004
   2.8274333882308138        2.0099999999999998        2.8100000000000001        3.3032327329241787E-002   1.2909235118255353E-004
   2.8274333882308138        2.0099999999999998        3.2100000000000000        2.5912263222607788E-002   1.2761916979385756E-004
   2.8274333882308138        2.0099999999999998        3.6099999999999999        2.0131473053738583E-002   1.1942559137480120E-004
   2.8274333882308138        2.0099999999999998        4.0099999999999998        1.5663245815831478E-002   1.2574401664070401E-004
   2.8274333882308138        2.0099999999999998        4.4100000000000001        1.2215110887268260E-002   1.2411324998509851E-004
   2.8274333882308138        2.0099999999999998        4.8100000000000005        9.5002366043085221E-003   1.3855595229307055E-004
   2.8274333882308138        2.0099999999999998        5.2100000000000000        7.4644691581598937E-003   1.3455854633888026E-004
   2.8274333882308138        2.0099999999999998        5.6100000000000003        5.6792736233118287E-003   1.3961514564253143E-004
   2.8274333882308138        2.0099999999999998        6.0099999999999998        4.3678794037409910E-003   1.5349845047793210E-004
   2.8274333882308138        2.0099999999999998        6.4100000000000001        3.6071342170463571E-003   1.4713290625547370E-004
   2.8274333882308138        2.0099999999999998        6.8100000000000005        2.4966117084581252E-003   1.4506209297151691E-004
   2.8274333882308138        2.0099999999999998        7.2100000000000000        2.1125099071301256E-003   1.3924398909312782E-004
   2.8274333882308138        2.0099999999999998        7.6100000000000003        1.9978531554573011E-003   1.4711177235535440E-004
   2.8274333882308138        2.0099999999999998        8.0099999999999998        1.4720885547923692E-003   1.6248512861501374E-004
   2.8274333882308138        2.0099999999999998        8.4100000000000001        1.1981712514275785E-003   1.4366497934619130E-004
   2.8274333882308138        2.0099999999999998        8.8100000000000005        1.0396170267509201E-003   1.4625500849982427E-004
   2.8274333882308138        2.0099999999999998        9.2100000000000009        5.7764253522425560E-004   1.3953611296394362E-004
   2.8274333882308138        2.0099999999999998        9.6100000000000012        3.7930246451064819E-004   1.3899985661867939E-004
   2.8274333882308138        2.0099999999999998        10.010000000000000        5.1984843033111184E-004   1.5506424911755065E-004
   2.8274333882308138        2.4100000000000001        1.0000000000000000E-002  0.14865547666754411        2.7354983531195035E-004
   2.8274333882308138        2.4100000000000001       0.41000000000000003       0.14179375674527325        2.6649906236365229E-004
   2.8274333882308138        2.4100000000000001       0.81000000000000005       0.12656758006138721        2.3227153407092872E-004
   2.8274333882308138        2.4100000000000001        1.2100000000000002       0.10559538901593685        2.0216017227007416E-004
   2.8274333882308138        2.4100000000000001        1.6100000000000001        8.5458316987780045E-002   1.7076510952287200E-004
   2.8274333882308138        2.4100000000000001        2.0099999999999998        6.7576057973528836E-002   1.3202562862769325E-004
   2.8274333882308138        2.4100000000000001        2.4100000000000001        5.3343128741921653E-002   1.2334152520035647E-004
   2.8274333882308138        2.4100000000000001        2.8100000000000001        4.2353371685916207E-002   1.2823723199519108E-004
   2.8274333882308138        2.4100000000000001        3.2100000000000000        3.3028280835652735E-002   1.2496157262994610E-004
   2.8274333882308138        2.4100000000000001        3.6099999999999999        2.6134588650856570E-002   1.4358020854977340E-004
   2.8274333882308138        2.4100000000000001        4.0099999999999998        2.0588069642645795E-002   1.3953803289038839E-004
   2.8274333882308138        2.4100000000000001        4.4100000000000001        1.5711307409970805E-002   1.5398313348861687E-004
   2.8274333882308138        2.4100000000000001        4.8100000000000005        1.2646731188125270E-002   1.6023529052562596E-004
   2.8274333882308138        2.4100000000000001        5.2100000000000000        9.8475015139112988E-003   1.5792679773009099E-004
   2.8274333882308138        2.4100000000000001        5.6100000000000003        7.7464306919863574E-003   1.4490570440558822E-004
   2.8274333882308138        2.4100000000000001        6.0099999999999998        6.0393191046651147E-003   1.3923191789576921E-004
   2.8274333882308138        2.4100000000000001        6.4100000000000001        4.6662005769718736E-003   1.5856882811523230E-004
   2.8274333882308138        2.4100000000000001        6.8100000000000005        3.8145324089460977E-003   1.3689259882335999E-004
   2.8274333882308138        2.4100000000000001        7.2100000000000000        3.1663370906022245E-003   1.5598127274627925E-004
   2.8274333882308138        2.4100000000000001        7.6100000000000003        2.6059395531637707E-003   1.4641586727284856E-004
   2.8274333882308138        2.4100000000000001        8.0099999999999998        2.0638985380794436E-003   1.5936123230330163E-004
   2.8274333882308138        2.4100000000000001        8.4100000000000001        1.5871661857657633E-003   1.5716483697989124E-004
   2.8274333882308138        2.4100000000000001        8.8100000000000005        1.4156742217495072E-003   1.5824418640346567E-004
   2.8274333882308138        2.4100000000000001        9.2100000000000009        1.3008287713987463E-003   1.6227287589832987E-004
   2.8274333882308138        2.4100000000000001        9.6100000000000012        8.9403184569567722E-004   1.5904898758630241E-004
   2.8274333882308138        2.4100000000000001        10.010000000000000        9.6840034288319201E-004   1.4939658725949111E-004
   2.8274333882308138        2.8100000000000001        1.0000000000000000E-002  0.16924649877973677        3.1966833018711913E-004
   2.8274333882308138        2.8100000000000001       0.41000000000000003       0.16272941472757260        3.1841091742939627E-004
   2.8274333882308138        2.8100000000000001       0.81000000000000005       0.14662158493847249        2.8831983579647949E-004
   2.8274333882308138        2.8100000000000001        1.2100000000000002       0.12419602323176271        2.3416691893337458E-004
   2.8274333882308138        2.8100000000000001        1.6100000000000001       0.10127689695911143        1.9566763077851173E-004
   2.8274333882308138        2.8100000000000001        2.0099999999999998        8.0994167492176528E-002   1.5914210114813105E-004
   2.8274333882308138        2.8100000000000001        2.4100000000000001        6.4615894832379353E-002   1.4357415319092706E-004
   2.8274333882308138        2.8100000000000001        2.8100000000000001        5.1305217685701669E-002   1.3621132270810301E-004
   2.8274333882308138        2.8100000000000001        3.2100000000000000        4.1000646415428846E-002   1.4501315210355495E-004
   2.8274333882308138        2.8100000000000001        3.6099999999999999        3.2592493856722853E-002   1.4082446197177966E-004
   2.8274333882308138        2.8100000000000001        4.0099999999999998        2.5549389229407728E-002   1.3086589965782244E-004
   2.8274333882308138        2.8100000000000001        4.4100000000000001        2.0621344331015284E-002   1.5492868796135087E-004
   2.8274333882308138        2.8100000000000001        4.8100000000000005        1.6339075692931034E-002   1.5091398734532800E-004
   2.8274333882308138        2.8100000000000001        5.2100000000000000        1.2547854257600792E-002   1.5198788806290755E-004
   2.8274333882308138        2.8100000000000001        5.6100000000000003        1.0037387654724811E-002   1.6116742774560140E-004
   2.8274333882308138        2.8100000000000001        6.0099999999999998        8.2598662462250710E-003   1.6241713542509300E-004
   2.8274333882308138        2.8100000000000001        6.4100000000000001        6.5003673415035997E-003   1.5797016374179541E-004
   2.8274333882308138        2.8100000000000001        6.8100000000000005        4.9579610975947807E-003   1.5006644155760211E-004
   2.8274333882308138        2.8100000000000001        7.2100000000000000        4.1100061764542933E-003   1.5396913969195988E-004
   2.8274333882308138        2.8100000000000001        7.6100000000000003        3.4327343807848180E-003   1.9360179526242563E-004
   2.8274333882308138        2.8100000000000001        8.0099999999999998        2.5726804187855179E-003   1.7456008416911982E-004
   2.8274333882308138        2.8100000000000001        8.4100000000000001        2.3837317673908605E-003   1.7840174128019664E-004
   2.8274333882308138        2.8100000000000001        8.8100000000000005        1.6506043386590951E-003   1.7379557344623990E-004
   2.8274333882308138        2.8100000000000001        9.2100000000000009        1.2751113011077132E-003   1.7903948360013314E-004
   2.8274333882308138        2.8100000000000001        9.6100000000000012        1.2392154454502016E-003   1.7480672290833314E-004
   2.8274333882308138        2.8100000000000001        10.010000000000000        1.0567434385787729E-003   1.6911362162518604E-004
   2.8274333882308138        3.2100000000000000        1.0000000000000000E-002  0.18647625715945745        3.6677528128904757E-004
   2.8274333882308138        3.2100000000000000       0.41000000000000003       0.17964071362402528        3.2433143989466754E-004
   2.8274333882308138        3.2100000000000000       0.81000000000000005       0.16364947275852262        3.0793874903868780E-004
   2.8274333882308138        3.2100000000000000        1.2100000000000002       0.14094031389287856        2.7694088928071833E-004
   2.8274333882308138        3.2100000000000000        1.6100000000000001       0.11592948313847645        2.2032095331293616E-004
   2.8274333882308138        3.2100000000000000        2.0099999999999998        9.3878100831183683E-002   1.8741512139639236E-004
   2.8274333882308138        3.2100000000000000        2.4100000000000001        7.5359422603306803E-002   1.4932989935678405E-004
   2.8274333882308138        3.2100000000000000        2.8100000000000001        6.0126830329409311E-002   1.5002730306488745E-004
   2.8274333882308138        3.2100000000000000        3.2100000000000000        4.8132682379169317E-002   1.4622397504782610E-004
   2.8274333882308138        3.2100000000000000        3.6099999999999999        3.8803861266492511E-002   1.5788036144435093E-004
   2.8274333882308138        3.2100000000000000        4.0099999999999998        3.1221441976303308E-002   1.5497578433722113E-004
   2.8274333882308138        3.2100000000000000        4.4100000000000001        2.4798799149522783E-002   1.5375095398473411E-004
   2.8274333882308138        3.2100000000000000        4.8100000000000005        2.0178891998031849E-002   1.5936747005633269E-004
   2.8274333882308138        3.2100000000000000        5.2100000000000000        1.6178168909659653E-002   1.7079510151988940E-004
   2.8274333882308138        3.2100000000000000        5.6100000000000003        1.2500246591070695E-002   1.5626039824770472E-004
   2.8274333882308138        3.2100000000000000        6.0099999999999998        1.0059774059697487E-002   1.6159104599619987E-004
   2.8274333882308138        3.2100000000000000        6.4100000000000001        8.1820709383957479E-003   1.6302290501172184E-004
   2.8274333882308138        3.2100000000000000        6.8100000000000005        6.3544609338231821E-003   1.5968597821210934E-004
   2.8274333882308138        3.2100000000000000        7.2100000000000000        5.3064602887919745E-003   1.8571746320117477E-004
   2.8274333882308138        3.2100000000000000        7.6100000000000003        4.1662000209993829E-003   1.7193110562606104E-004
   2.8274333882308138        3.2100000000000000        8.0099999999999998        3.8403611304852624E-003   1.7804894891780714E-004
   2.8274333882308138        3.2100000000000000        8.4100000000000001        2.7764363951858287E-003   1.7019106021570095E-004
   2.8274333882308138        3.2100000000000000        8.8100000000000005        2.2920710255284063E-003   1.7245704418094218E-004
   2.8274333882308138        3.2100000000000000        9.2100000000000009        1.9348460741833162E-003   1.7350274758935053E-004
   2.8274333882308138        3.2100000000000000        9.6100000000000012        1.8495937536754869E-003   1.6865410099160686E-004
   2.8274333882308138        3.2100000000000000        10.010000000000000        1.6754797908906111E-003   1.7167353306013207E-004
   2.8274333882308138        3.6099999999999999        1.0000000000000000E-002  0.19863272664572845        3.6767491502291363E-004
   2.8274333882308138        3.6099999999999999       0.41000000000000003       0.19269359211161230        3.2497471007183082E-004
   2.8274333882308138        3.6099999999999999       0.81000000000000005       0.17767005273548747        3.5445994674296761E-004
   2.8274333882308138        3.6099999999999999        1.2100000000000002       0.15479496724561731        2.8853220449580748E-004
   2.8274333882308138        3.6099999999999999        1.6100000000000001       0.12992811945324265        2.5404326389015096E-004
   2.8274333882308138        3.6099999999999999        2.0099999999999998       0.10594987053024847        2.0720781765994271E-004
   2.8274333882308138        3.6099999999999999        2.4100000000000001        8.5572920376086506E-002   1.6701290043581634E-004
   2.8274333882308138        3.6099999999999999        2.8100000000000001        6.9171527233165636E-002   1.4544516314716173E-004
   2.8274333882308138        3.6099999999999999        3.2100000000000000        5.5989018412558662E-002   1.4937213288133188E-004
   2.8274333882308138        3.6099999999999999        3.6099999999999999        4.5609671572741491E-002   1.5495194473083958E-004
   2.8274333882308138        3.6099999999999999        4.0099999999999998        3.6661374000428459E-002   1.5590656103562709E-004
   2.8274333882308138        3.6099999999999999        4.4100000000000001        2.9732784462522931E-002   1.4576149690217398E-004
   2.8274333882308138        3.6099999999999999        4.8100000000000005        2.4042912982905749E-002   1.5692154778588444E-004
   2.8274333882308138        3.6099999999999999        5.2100000000000000        1.9647782744329784E-002   1.6404369711088692E-004
   2.8274333882308138        3.6099999999999999        5.6100000000000003        1.5085991842034371E-002   1.9754059789551224E-004
   2.8274333882308138        3.6099999999999999        6.0099999999999998        1.2615700357557404E-002   1.6849338683724960E-004
   2.8274333882308138        3.6099999999999999        6.4100000000000001        9.6865087772278202E-003   1.7276857313220986E-004
   2.8274333882308138        3.6099999999999999        6.8100000000000005        8.0609693541026130E-003   1.8254080178740911E-004
   2.8274333882308138        3.6099999999999999        7.2100000000000000        6.5429982663393624E-003   1.6003671912085868E-004
   2.8274333882308138        3.6099999999999999        7.6100000000000003        5.1540505448208276E-003   1.6217304415373942E-004
   2.8274333882308138        3.6099999999999999        8.0099999999999998        4.3828117499145796E-003   1.8542348285220531E-004
   2.8274333882308138        3.6099999999999999        8.4100000000000001        3.7333123431993387E-003   1.8283166345996611E-004
   2.8274333882308138        3.6099999999999999        8.8100000000000005        2.9637411788271421E-003   1.8190586361319281E-004
   2.8274333882308138        3.6099999999999999        9.2100000000000009        2.4423682955878987E-003   1.9273975279416437E-004
   2.8274333882308138        3.6099999999999999        9.6100000000000012        2.3869392646748040E-003   1.6785764584715239E-004
   2.8274333882308138        3.6099999999999999        10.010000000000000        1.3977271673478594E-003   1.8561473555513876E-004
   2.8274333882308138        4.0099999999999998        1.0000000000000000E-002  0.20743587775741795        4.0490438901681598E-004
   2.8274333882308138        4.0099999999999998       0.41000000000000003       0.20223244222077821        3.5709624220475511E-004
   2.8274333882308138        4.0099999999999998       0.81000000000000005       0.18842204064871382        3.5321547615028894E-004
   2.8274333882308138        4.0099999999999998        1.2100000000000002       0.16677082565735457        3.0204983235685931E-004
   2.8274333882308138        4.0099999999999998        1.6100000000000001       0.14155119294324198        2.7885080079131290E-004
   2.8274333882308138        4.0099999999999998        2.0099999999999998       0.11709928072744903        2.2710376056644331E-004
   2.8274333882308138        4.0099999999999998        2.4100000000000001        9.5693018515415701E-002   1.8974546700306166E-004
   2.8274333882308138        4.0099999999999998        2.8100000000000001        7.7940726789391845E-002   1.5582256033243018E-004
   2.8274333882308138        4.0099999999999998        3.2100000000000000        6.3698226629026161E-002   1.5544143686619286E-004
   2.8274333882308138        4.0099999999999998        3.6099999999999999        5.1935027011552559E-002   1.5509979001003825E-004
   2.8274333882308138        4.0099999999999998        4.0099999999999998        4.2727899066839825E-002   1.6854543846222663E-004
   2.8274333882308138        4.0099999999999998        4.4100000000000001        3.4831117074408578E-002   1.5626401454694845E-004
   2.8274333882308138        4.0099999999999998        4.8100000000000005        2.8147330564522940E-002   1.7431437451006308E-004
   2.8274333882308138        4.0099999999999998        5.2100000000000000        2.2716836083789351E-002   1.5661149626321639E-004
   2.8274333882308138        4.0099999999999998        5.6100000000000003        1.8553519797030571E-002   1.7180129287349826E-004
   2.8274333882308138        4.0099999999999998        6.0099999999999998        1.4871295881054637E-002   1.6755014523885228E-004
   2.8274333882308138        4.0099999999999998        6.4100000000000001        1.2375416964572332E-002   1.7355824975012835E-004
   2.8274333882308138        4.0099999999999998        6.8100000000000005        9.9524792241369800E-003   1.7671755248960919E-004
   2.8274333882308138        4.0099999999999998        7.2100000000000000        7.9889138135899908E-003   1.6406733889320720E-004
   2.8274333882308138        4.0099999999999998        7.6100000000000003        6.9311412579577212E-003   1.8706738528748347E-004
   2.8274333882308138        4.0099999999999998        8.0099999999999998        5.0631155456454168E-003   1.8046033008022475E-004
   2.8274333882308138        4.0099999999999998        8.4100000000000001        4.4364603978132976E-003   1.9180376491145199E-004
   2.8274333882308138        4.0099999999999998        8.8100000000000005        3.6501921715383859E-003   1.7484905447452255E-004
   2.8274333882308138        4.0099999999999998        9.2100000000000009        2.9874554265775228E-003   1.8220750476265120E-004
   2.8274333882308138        4.0099999999999998        9.6100000000000012        2.4709329858993690E-003   1.7892050007310218E-004
   2.8274333882308138        4.0099999999999998        10.010000000000000        1.7703210849945917E-003   2.0240168056606995E-004
   2.8274333882308138        4.4100000000000001        1.0000000000000000E-002  0.21239301955486814        3.6818865151306315E-004
   2.8274333882308138        4.4100000000000001       0.41000000000000003       0.20830000131283863        4.1295131227213810E-004
   2.8274333882308138        4.4100000000000001       0.81000000000000005       0.19521364741720179        3.3503576455029018E-004
   2.8274333882308138        4.4100000000000001        1.2100000000000002       0.17634190226901655        3.2262501656735881E-004
   2.8274333882308138        4.4100000000000001        1.6100000000000001       0.15237501973150924        2.7807254888845046E-004
   2.8274333882308138        4.4100000000000001        2.0099999999999998       0.12764381173903486        2.4023337199151492E-004
   2.8274333882308138        4.4100000000000001        2.4100000000000001       0.10496329537301323        1.9898741873114015E-004
   2.8274333882308138        4.4100000000000001        2.8100000000000001        8.6180019299867558E-002   1.6683877730254510E-004
   2.8274333882308138        4.4100000000000001        3.2100000000000000        7.1156435629516679E-002   1.6107858263032527E-004
   2.8274333882308138        4.4100000000000001        3.6099999999999999        5.8657572346729081E-002   1.5757552927334276E-004
   2.8274333882308138        4.4100000000000001        4.0099999999999998        4.8510439129216633E-002   1.5756113383608289E-004
   2.8274333882308138        4.4100000000000001        4.4100000000000001        3.9953020666656791E-002   1.7583916241210333E-004
   2.8274333882308138        4.4100000000000001        4.8100000000000005        3.2739151437485167E-002   1.6991052124064505E-004
   2.8274333882308138        4.4100000000000001        5.2100000000000000        2.6542899606498971E-002   1.6937389798116239E-004
   2.8274333882308138        4.4100000000000001        5.6100000000000003        2.1947714654736002E-002   1.7412042943976131E-004
   2.8274333882308138        4.4100000000000001        6.0099999999999998        1.7791026654642508E-002   1.9654485199222684E-004
   2.8274333882308138        4.4100000000000001        6.4100000000000001        1.4309506766838913E-002   1.9263126242791221E-004
   2.8274333882308138        4.4100000000000001        6.8100000000000005        1.1991275160169613E-002   1.8536459700544026E-004
   2.8274333882308138        4.4100000000000001        7.2100000000000000        1.0000883198016145E-002   2.0277689243207686E-004
   2.8274333882308138        4.4100000000000001        7.6100000000000003        7.9002672675367556E-003   1.8048138893375456E-004
   2.8274333882308138        4.4100000000000001        8.0099999999999998        6.4564591440144804E-003   1.8610039492537858E-004
   2.8274333882308138        4.4100000000000001        8.4100000000000001        5.4933388574512970E-003   2.0492958868344568E-004
   2.8274333882308138        4.4100000000000001        8.8100000000000005        4.3648831059689766E-003   1.9136846191428460E-004
   2.8274333882308138        4.4100000000000001        9.2100000000000009        3.7691109192831019E-003   1.9662900215599481E-004
   2.8274333882308138        4.4100000000000001        9.6100000000000012        3.2818690090156625E-003   1.8836968591341450E-004
   2.8274333882308138        4.4100000000000001        10.010000000000000        2.4728842369928410E-003   1.8807043015721666E-004
   2.8274333882308138        4.8100000000000005        1.0000000000000000E-002  0.21410805473675204        4.2462912699055998E-004
   2.8274333882308138        4.8100000000000005       0.41000000000000003       0.21078196833882126        3.7345840847449220E-004
   2.8274333882308138        4.8100000000000005       0.81000000000000005       0.19900864217590777        3.6642222746329021E-004
   2.8274333882308138        4.8100000000000005        1.2100000000000002       0.18248061944549310        3.2120254447662679E-004
   2.8274333882308138        4.8100000000000005        1.6100000000000001       0.15991199226254590        3.1424644891113690E-004
   2.8274333882308138        4.8100000000000005        2.0099999999999998       0.13693899438326870        2.5629188787109009E-004
   2.8274333882308138        4.8100000000000005        2.4100000000000001       0.11425957466129584        2.2318883657775955E-004
   2.8274333882308138        4.8100000000000005        2.8100000000000001        9.4281835144055262E-002   1.8704117459747730E-004
   2.8274333882308138        4.8100000000000005        3.2100000000000000        7.8763592620454098E-002   1.6241542049667173E-004
   2.8274333882308138        4.8100000000000005        3.6099999999999999        6.5274256480704632E-002   2.0203653511208846E-004
   2.8274333882308138        4.8100000000000005        4.0099999999999998        5.4466170430153039E-002   1.6453434659395615E-004
   2.8274333882308138        4.8100000000000005        4.4100000000000001        4.4796921927424696E-002   1.8143198441058806E-004
   2.8274333882308138        4.8100000000000005        4.8100000000000005        3.7687211766597478E-002   1.6682044747523447E-004
   2.8274333882308138        4.8100000000000005        5.2100000000000000        3.0819446233812910E-002   1.6484019484909091E-004
   2.8274333882308138        4.8100000000000005        5.6100000000000003        2.5560652546485155E-002   1.8479875066962102E-004
   2.8274333882308138        4.8100000000000005        6.0099999999999998        2.0467278564214351E-002   1.8313272810675582E-004
   2.8274333882308138        4.8100000000000005        6.4100000000000001        1.6913450386796938E-002   1.7349021367213478E-004
   2.8274333882308138        4.8100000000000005        6.8100000000000005        1.4025177443047775E-002   1.7763592534423216E-004
   2.8274333882308138        4.8100000000000005        7.2100000000000000        1.1221172619816996E-002   1.8996693156179628E-004
   2.8274333882308138        4.8100000000000005        7.6100000000000003        9.1161770281677126E-003   1.8997040558988817E-004
   2.8274333882308138        4.8100000000000005        8.0099999999999998        7.7106065377311817E-003   1.8584222140582027E-004
   2.8274333882308138        4.8100000000000005        8.4100000000000001        6.2229819422316927E-003   2.0255969910049263E-004
   2.8274333882308138        4.8100000000000005        8.8100000000000005        5.2148144539897476E-003   1.7781231643938187E-004
   2.8274333882308138        4.8100000000000005        9.2100000000000009        4.6807692203364058E-003   1.9873858602215206E-004
   2.8274333882308138        4.8100000000000005        9.6100000000000012        3.4818269195481155E-003   1.9578697733094511E-004
   2.8274333882308138        4.8100000000000005        10.010000000000000        2.9551420501400106E-003   1.8810388466582086E-004
   2.8274333882308138        5.2100000000000000        1.0000000000000000E-002  0.21383558013672124        3.7836812886845656E-004
   2.8274333882308138        5.2100000000000000       0.41000000000000003       0.21009106447391340        3.9554726764422660E-004
   2.8274333882308138        5.2100000000000000       0.81000000000000005       0.20125899896342792        3.6663145866522117E-004
   2.8274333882308138        5.2100000000000000        1.2100000000000002       0.18615571699106731        3.1788063421752077E-004
   2.8274333882308138        5.2100000000000000        1.6100000000000001       0.16701879221885577        3.0596403963609772E-004
   2.8274333882308138        5.2100000000000000        2.0099999999999998       0.14535387506963013        2.6793859633276334E-004
   2.8274333882308138        5.2100000000000000        2.4100000000000001       0.12266325467211715        2.3151763665780938E-004
   2.8274333882308138        5.2100000000000000        2.8100000000000001       0.10264162315257268        2.0432727792661962E-004
   2.8274333882308138        5.2100000000000000        3.2100000000000000        8.5675864061699303E-002   1.7701057859839206E-004
   2.8274333882308138        5.2100000000000000        3.6099999999999999        7.1941764325322802E-002   1.7696966157093751E-004
   2.8274333882308138        5.2100000000000000        4.0099999999999998        6.0587975483368410E-002   1.6475364734763864E-004
   2.8274333882308138        5.2100000000000000        4.4100000000000001        5.0759196180854130E-002   1.8017041278736365E-004
   2.8274333882308138        5.2100000000000000        4.8100000000000005        4.2482096304908804E-002   1.8886368840577807E-004
   2.8274333882308138        5.2100000000000000        5.2100000000000000        3.5059409670831120E-002   1.7553009753413598E-004
   2.8274333882308138        5.2100000000000000        5.6100000000000003        2.9287823910967192E-002   1.8860696687310118E-004
   2.8274333882308138        5.2100000000000000        6.0099999999999998        2.4296261635109222E-002   1.7481367604695188E-004
   2.8274333882308138        5.2100000000000000        6.4100000000000001        1.9687123845654284E-002   1.8827723146436657E-004
   2.8274333882308138        5.2100000000000000        6.8100000000000005        1.6230115220003397E-002   1.8925789229706015E-004
   2.8274333882308138        5.2100000000000000        7.2100000000000000        1.3172098844784342E-002   1.8370839445542471E-004
   2.8274333882308138        5.2100000000000000        7.6100000000000003        1.0695187771780459E-002   1.8625116710145110E-004
   2.8274333882308138        5.2100000000000000        8.0099999999999998        9.1325619161666399E-003   2.0699228397086351E-004
   2.8274333882308138        5.2100000000000000        8.4100000000000001        7.1996507575346636E-003   1.8832822211715207E-004
   2.8274333882308138        5.2100000000000000        8.8100000000000005        5.9887373507592377E-003   1.8968418793924673E-004
   2.8274333882308138        5.2100000000000000        9.2100000000000009        4.9752922287748030E-003   2.0552953868830366E-004
   2.8274333882308138        5.2100000000000000        9.6100000000000012        4.6222003071930704E-003   2.1491130859249512E-004
   2.8274333882308138        5.2100000000000000        10.010000000000000        3.8312109583906189E-003   1.8715795838381908E-004
   2.8274333882308138        5.6100000000000003        1.0000000000000000E-002  0.21125272669959738        4.0104287429659010E-004
   2.8274333882308138        5.6100000000000003       0.41000000000000003       0.20835636049726294        3.8722372890077493E-004
   2.8274333882308138        5.6100000000000003       0.81000000000000005       0.20055959237329249        3.8251313714732352E-004
   2.8274333882308138        5.6100000000000003        1.2100000000000002       0.18796030261830468        3.6575133619461077E-004
   2.8274333882308138        5.6100000000000003        1.6100000000000001       0.17109069783285302        3.4145731974094101E-004
   2.8274333882308138        5.6100000000000003        2.0099999999999998       0.15109884199138027        2.8551856366671005E-004
   2.8274333882308138        5.6100000000000003        2.4100000000000001       0.13012081593715771        2.4987211920354200E-004
   2.8274333882308138        5.6100000000000003        2.8100000000000001       0.10985061094478325        2.1798204384170921E-004
   2.8274333882308138        5.6100000000000003        3.2100000000000000        9.2995797752655804E-002   1.8597890317657777E-004
   2.8274333882308138        5.6100000000000003        3.6099999999999999        7.8048887858715874E-002   1.7146739076602180E-004
   2.8274333882308138        5.6100000000000003        4.0099999999999998        6.6630738835156078E-002   1.8276568894311389E-004
   2.8274333882308138        5.6100000000000003        4.4100000000000001        5.5808004580050460E-002   1.7407027499488582E-004
   2.8274333882308138        5.6100000000000003        4.8100000000000005        4.7482396314798454E-002   1.9860904382992066E-004
   2.8274333882308138        5.6100000000000003        5.2100000000000000        3.9458601284599631E-002   1.9218983108735494E-004
   2.8274333882308138        5.6100000000000003        5.6100000000000003        3.2655520428518166E-002   1.7833427279391825E-004
   2.8274333882308138        5.6100000000000003        6.0099999999999998        2.7215159817739091E-002   1.7914181205252650E-004
   2.8274333882308138        5.6100000000000003        6.4100000000000001        2.2265228679182784E-002   1.7918712841086127E-004
   2.8274333882308138        5.6100000000000003        6.8100000000000005        1.8937169835895478E-002   1.8024481118107671E-004
   2.8274333882308138        5.6100000000000003        7.2100000000000000        1.5857640404376743E-002   1.7526791941515027E-004
   2.8274333882308138        5.6100000000000003        7.6100000000000003        1.2788370642833179E-002   1.8997224629248318E-004
   2.8274333882308138        5.6100000000000003        8.0099999999999998        1.0289520581077927E-002   1.9304759011148616E-004
   2.8274333882308138        5.6100000000000003        8.4100000000000001        8.9406507944392744E-003   1.8080526975127392E-004
   2.8274333882308138        5.6100000000000003        8.8100000000000005        7.1913168760391680E-003   1.9333516491364523E-004
   2.8274333882308138        5.6100000000000003        9.2100000000000009        6.2403929307400553E-003   1.8942614792413781E-004
   2.8274333882308138        5.6100000000000003        9.6100000000000012        5.1133734668068623E-003   1.9357467161916364E-004
   2.8274333882308138        5.6100000000000003        10.010000000000000        4.3598047423621770E-003   2.0683297758879998E-004
   2.8274333882308138        6.0099999999999998        1.0000000000000000E-002  0.20551773138150370        3.7461514377086172E-004
   2.8274333882308138        6.0099999999999998       0.41000000000000003       0.20427909383379780        4.0004772978280645E-004
   2.8274333882308138        6.0099999999999998       0.81000000000000005       0.19806022766698428        3.7810467149266500E-004
   2.8274333882308138        6.0099999999999998        1.2100000000000002       0.18843078105622463        3.6154720575213119E-004
   2.8274333882308138        6.0099999999999998        1.6100000000000001       0.17352349351558810        3.1825708920185447E-004
   2.8274333882308138        6.0099999999999998        2.0099999999999998       0.15658917060467298        2.8620599791737676E-004
   2.8274333882308138        6.0099999999999998        2.4100000000000001       0.13666102249094395        2.5821067335736854E-004
   2.8274333882308138        6.0099999999999998        2.8100000000000001       0.11737919265705524        2.3353198455292273E-004
   2.8274333882308138        6.0099999999999998        3.2100000000000000        9.9925652245889868E-002   1.9844852383594784E-004
   2.8274333882308138        6.0099999999999998        3.6099999999999999        8.4582126710330177E-002   1.6866228385210144E-004
   2.8274333882308138        6.0099999999999998        4.0099999999999998        7.2463274113460721E-002   1.7103562888382928E-004
   2.8274333882308138        6.0099999999999998        4.4100000000000001        6.1474318141554699E-002   1.8608408087295928E-004
   2.8274333882308138        6.0099999999999998        4.8100000000000005        5.1941487642892734E-002   1.9179145330755227E-004
   2.8274333882308138        6.0099999999999998        5.2100000000000000        4.3925916050599922E-002   1.8755294095393354E-004
   2.8274333882308138        6.0099999999999998        5.6100000000000003        3.6855424452685845E-002   1.7998758028199126E-004
   2.8274333882308138        6.0099999999999998        6.0099999999999998        3.0794158998252233E-002   1.9418091709738847E-004
   2.8274333882308138        6.0099999999999998        6.4100000000000001        2.5367358411650241E-002   1.8717310579324120E-004
   2.8274333882308138        6.0099999999999998        6.8100000000000005        2.1280166753649174E-002   1.7762160395671668E-004
   2.8274333882308138        6.0099999999999998        7.2100000000000000        1.7200133542202775E-002   1.7577294753977636E-004
   2.8274333882308138        6.0099999999999998        7.6100000000000003        1.4787158163868767E-002   1.9693832886141688E-004
   2.8274333882308138        6.0099999999999998        8.0099999999999998        1.2065444586481584E-002   1.9905825718676367E-004
   2.8274333882308138        6.0099999999999998        8.4100000000000001        9.8637441469206864E-003   2.0363300328314442E-004
   2.8274333882308138        6.0099999999999998        8.8100000000000005        8.4165453620286025E-003   2.0757033630086933E-004
   2.8274333882308138        6.0099999999999998        9.2100000000000009        7.0670651716247760E-003   1.9564680197950606E-004
   2.8274333882308138        6.0099999999999998        9.6100000000000012        5.9813609877705570E-003   2.0440736250978525E-004
   2.8274333882308138        6.0099999999999998        10.010000000000000        4.7188419112774542E-003   2.0081407862252793E-004
   2.8274333882308138        6.4100000000000001        1.0000000000000000E-002  0.19968514416261882        3.7711920027542204E-004
   2.8274333882308138        6.4100000000000001       0.41000000000000003       0.19777254024116231        3.6298597643688748E-004
   2.8274333882308138        6.4100000000000001       0.81000000000000005       0.19384323245555651        3.7436914305268400E-004
   2.8274333882308138        6.4100000000000001        1.2100000000000002       0.18656135305163635        3.6994588133794988E-004
   2.8274333882308138        6.4100000000000001        1.6100000000000001       0.17471160341605188        3.4885109937850912E-004
   2.8274333882308138        6.4100000000000001        2.0099999999999998       0.15962142648150832        3.1588422751415552E-004
   2.8274333882308138        6.4100000000000001        2.4100000000000001       0.14153312356727835        2.6607734126921268E-004
   2.8274333882308138        6.4100000000000001        2.8100000000000001       0.12316874927581181        2.4416058509078614E-004
   2.8274333882308138        6.4100000000000001        3.2100000000000000       0.10616414720649554        2.0866788167901842E-004
   2.8274333882308138        6.4100000000000001        3.6099999999999999        9.0733445476225055E-002   1.7901683333616659E-004
   2.8274333882308138        6.4100000000000001        4.0099999999999998        7.7749472870086447E-002   1.8358097317034371E-004
   2.8274333882308138        6.4100000000000001        4.4100000000000001        6.7075751782563225E-002   1.7458496551609766E-004
   2.8274333882308138        6.4100000000000001        4.8100000000000005        5.6931704849937335E-002   1.8975189572500067E-004
   2.8274333882308138        6.4100000000000001        5.2100000000000000        4.8936208388157695E-002   1.9273208736483811E-004
   2.8274333882308138        6.4100000000000001        5.6100000000000003        4.1050426538902562E-002   1.7368750680566938E-004
   2.8274333882308138        6.4100000000000001        6.0099999999999998        3.4324115229579587E-002   1.8672563971584036E-004
   2.8274333882308138        6.4100000000000001        6.4100000000000001        2.9222435013826747E-002   1.8817010108586351E-004
   2.8274333882308138        6.4100000000000001        6.8100000000000005        2.4009711029398022E-002   1.8656039940210745E-004
   2.8274333882308138        6.4100000000000001        7.2100000000000000        2.0353818081430355E-002   1.8566044337774457E-004
   2.8274333882308138        6.4100000000000001        7.6100000000000003        1.6626341480099911E-002   2.0375967881454174E-004
   2.8274333882308138        6.4100000000000001        8.0099999999999998        1.3903783109312050E-002   1.9739901512562581E-004
   2.8274333882308138        6.4100000000000001        8.4100000000000001        1.1319658656882807E-002   2.0547076179319539E-004
   2.8274333882308138        6.4100000000000001        8.8100000000000005        9.5339528165343385E-003   1.9813921601563085E-004
   2.8274333882308138        6.4100000000000001        9.2100000000000009        8.2106654629276622E-003   2.1357180450265689E-004
   2.8274333882308138        6.4100000000000001        9.6100000000000012        6.8586014943368204E-003   1.9409878563771374E-004
   2.8274333882308138        6.4100000000000001        10.010000000000000        5.8252551349589491E-003   1.9235683882360644E-004
   2.8274333882308138        6.8100000000000005        1.0000000000000000E-002  0.19285681481653050        3.5266449623149988E-004
   2.8274333882308138        6.8100000000000005       0.41000000000000003       0.19199604203723825        3.5791980126788440E-004
   2.8274333882308138        6.8100000000000005       0.81000000000000005       0.18896231543718076        3.5052889137582332E-004
   2.8274333882308138        6.8100000000000005        1.2100000000000002       0.18244579570023087        3.6301334643916775E-004
   2.8274333882308138        6.8100000000000005        1.6100000000000001       0.17330657281848505        3.1621236475477669E-004
   2.8274333882308138        6.8100000000000005        2.0099999999999998       0.16060113114312796        3.0400007893990709E-004
   2.8274333882308138        6.8100000000000005        2.4100000000000001       0.14595001907613675        2.6833673499668449E-004
   2.8274333882308138        6.8100000000000005        2.8100000000000001       0.12876820331861266        2.4578753212801236E-004
   2.8274333882308138        6.8100000000000005        3.2100000000000000       0.11237478958824262        2.1979765184664620E-004
   2.8274333882308138        6.8100000000000005        3.6099999999999999        9.6830212091584753E-002   1.8812701278831225E-004
   2.8274333882308138        6.8100000000000005        4.0099999999999998        8.3411942417287471E-002   1.9074850632960319E-004
   2.8274333882308138        6.8100000000000005        4.4100000000000001        7.2251732476450226E-002   1.9914231309221302E-004
   2.8274333882308138        6.8100000000000005        4.8100000000000005        6.2234883684157319E-002   1.7301681050080708E-004
   2.8274333882308138        6.8100000000000005        5.2100000000000000        5.3283764895344810E-002   1.7779503474776295E-004
   2.8274333882308138        6.8100000000000005        5.6100000000000003        4.5443388678653010E-002   1.8679134696987783E-004
   2.8274333882308138        6.8100000000000005        6.0099999999999998        3.8279943787605970E-002   1.7941302100475651E-004
   2.8274333882308138        6.8100000000000005        6.4100000000000001        3.1920454251428997E-002   1.9682804793991180E-004
   2.8274333882308138        6.8100000000000005        6.8100000000000005        2.6945203466658910E-002   1.9055210816657495E-004
   2.8274333882308138        6.8100000000000005        7.2100000000000000        2.2614495394941321E-002   1.9873619057758158E-004
   2.8274333882308138        6.8100000000000005        7.6100000000000003        1.9031425624192116E-002   2.0338035149766658E-004
   2.8274333882308138        6.8100000000000005        8.0099999999999998        1.5503324737687655E-002   1.9996223939281507E-004
   2.8274333882308138        6.8100000000000005        8.4100000000000001        1.3403096730732202E-002   1.9566394277585408E-004
   2.8274333882308138        6.8100000000000005        8.8100000000000005        1.0891517585533136E-002   2.0027493970625157E-004
   2.8274333882308138        6.8100000000000005        9.2100000000000009        9.1830501288502984E-003   1.9834239236036247E-004
   2.8274333882308138        6.8100000000000005        9.6100000000000012        7.6629669068512887E-003   2.1137817971125135E-004
   2.8274333882308138        6.8100000000000005        10.010000000000000        6.5678422995667845E-003   2.0181259360815387E-004
   2.8274333882308138        7.2100000000000000        1.0000000000000000E-002  0.18556727483857927        3.5008286858838561E-004
   2.8274333882308138        7.2100000000000000       0.41000000000000003       0.18518680037373400        3.6685840685795869E-004
   2.8274333882308138        7.2100000000000000       0.81000000000000005       0.18220347347049770        3.3312511632027381E-004
   2.8274333882308138        7.2100000000000000        1.2100000000000002       0.17812590972126283        3.5576958486533165E-004
   2.8274333882308138        7.2100000000000000        1.6100000000000001       0.17112092756362096        3.2319607817845567E-004
   2.8274333882308138        7.2100000000000000        2.0099999999999998       0.16115162406373254        2.9908857440013350E-004
   2.8274333882308138        7.2100000000000000        2.4100000000000001       0.14886924992880862        2.9365219595854408E-004
   2.8274333882308138        7.2100000000000000        2.8100000000000001       0.13369290733640768        2.6089192587432487E-004
   2.8274333882308138        7.2100000000000000        3.2100000000000000       0.11774417346282942        2.3297536143589880E-004
   2.8274333882308138        7.2100000000000000        3.6099999999999999       0.10272050196934424        2.0133835768920184E-004
   2.8274333882308138        7.2100000000000000        4.0099999999999998        8.9264935547617302E-002   2.0512031634201361E-004
   2.8274333882308138        7.2100000000000000        4.4100000000000001        7.7233895191285248E-002   1.9252106065810925E-004
   2.8274333882308138        7.2100000000000000        4.8100000000000005        6.6797831636189756E-002   1.8892523983129103E-004
   2.8274333882308138        7.2100000000000000        5.2100000000000000        5.8066966994516210E-002   1.9183396447633013E-004
   2.8274333882308138        7.2100000000000000        5.6100000000000003        4.9518780573195566E-002   1.8681678267048820E-004
   2.8274333882308138        7.2100000000000000        6.0099999999999998        4.2579993532441185E-002   1.8641860303976460E-004
   2.8274333882308138        7.2100000000000000        6.4100000000000001        3.5980277169814959E-002   2.0520665879155000E-004
   2.8274333882308138        7.2100000000000000        6.8100000000000005        3.0429865200112066E-002   1.9074642495099016E-004
   2.8274333882308138        7.2100000000000000        7.2100000000000000        2.5210740863492856E-002   2.0236860816424184E-004
   2.8274333882308138        7.2100000000000000        7.6100000000000003        2.1169514558975470E-002   2.0650974401575584E-004
   2.8274333882308138        7.2100000000000000        8.0099999999999998        1.8007430037008332E-002   2.1342517865682533E-004
   2.8274333882308138        7.2100000000000000        8.4100000000000001        1.4987637577568642E-002   2.0550476937943946E-004
   2.8274333882308138        7.2100000000000000        8.8100000000000005        1.2238792886024983E-002   1.9761086652609055E-004
   2.8274333882308138        7.2100000000000000        9.2100000000000009        1.0012923435115945E-002   2.3260963682297060E-004
   2.8274333882308138        7.2100000000000000        9.6100000000000012        8.4339444632187659E-003   2.0948915480166233E-004
   2.8274333882308138        7.2100000000000000        10.010000000000000        7.2737170816741682E-003   2.0604094424187650E-004
   2.8274333882308138        7.6100000000000003        1.0000000000000000E-002  0.17766200000968094        3.4455353544480237E-004
   2.8274333882308138        7.6100000000000003       0.41000000000000003       0.17773248311480597        3.2982678143125637E-004
   2.8274333882308138        7.6100000000000003       0.81000000000000005       0.17545292061150328        3.3831736520728497E-004
   2.8274333882308138        7.6100000000000003        1.2100000000000002       0.17220336704927858        3.3164908767117804E-004
   2.8274333882308138        7.6100000000000003        1.6100000000000001       0.16728121080235558        3.2651492863846015E-004
   2.8274333882308138        7.6100000000000003        2.0099999999999998       0.15989842563930529        2.9110646902192391E-004
   2.8274333882308138        7.6100000000000003        2.4100000000000001       0.14932936564159024        2.9821173717820384E-004
   2.8274333882308138        7.6100000000000003        2.8100000000000001       0.13669685956028352        2.6891676979140755E-004
   2.8274333882308138        7.6100000000000003        3.2100000000000000       0.12242515228718896        2.3893517662676092E-004
   2.8274333882308138        7.6100000000000003        3.6099999999999999       0.10756564641467763        2.1412491527276591E-004
   2.8274333882308138        7.6100000000000003        4.0099999999999998        9.4307277874152759E-002   1.9259769925437020E-004
   2.8274333882308138        7.6100000000000003        4.4100000000000001        8.2519741569035104E-002   1.7392388601431141E-004
   2.8274333882308138        7.6100000000000003        4.8100000000000005        7.1424195885171515E-002   2.0283837578465049E-004
   2.8274333882308138        7.6100000000000003        5.2100000000000000        6.2587847129413704E-002   1.7585657532292573E-004
   2.8274333882308138        7.6100000000000003        5.6100000000000003        5.4041933326374955E-002   1.8696603990575790E-004
   2.8274333882308138        7.6100000000000003        6.0099999999999998        4.6476905823820525E-002   2.0030882083140668E-004
   2.8274333882308138        7.6100000000000003        6.4100000000000001        3.9652995255054391E-002   2.0908169006609152E-004
   2.8274333882308138        7.6100000000000003        6.8100000000000005        3.3725933494111508E-002   1.9984330603840182E-004
   2.8274333882308138        7.6100000000000003        7.2100000000000000        2.8426997018388186E-002   1.9375674109831131E-004
   2.8274333882308138        7.6100000000000003        7.6100000000000003        2.3621872694442960E-002   1.8316761501868607E-004
   2.8274333882308138        7.6100000000000003        8.0099999999999998        1.9825585147256262E-002   2.1816591986756817E-004
   2.8274333882308138        7.6100000000000003        8.4100000000000001        1.6449770424689002E-002   2.0454574100922047E-004
   2.8274333882308138        7.6100000000000003        8.8100000000000005        1.4108915032891209E-002   2.1046350791900761E-004
   2.8274333882308138        7.6100000000000003        9.2100000000000009        1.1884069840605849E-002   2.2144032026486115E-004
   2.8274333882308138        7.6100000000000003        9.6100000000000012        9.8728972067123732E-003   2.0689783637108756E-004
   2.8274333882308138        7.6100000000000003        10.010000000000000        8.2793397586377656E-003   1.9078069527647275E-004
   2.8274333882308138        8.0099999999999998        1.0000000000000000E-002  0.16941735580880241        3.3099833696355687E-004
   2.8274333882308138        8.0099999999999998       0.41000000000000003       0.16915905112800109        3.2906637931565309E-004
   2.8274333882308138        8.0099999999999998       0.81000000000000005       0.16812581757227307        3.1924514075949814E-004
   2.8274333882308138        8.0099999999999998        1.2100000000000002       0.16608274086316988        3.0496388030571363E-004
   2.8274333882308138        8.0099999999999998        1.6100000000000001       0.16291081455816128        3.2402393230374684E-004
   2.8274333882308138        8.0099999999999998        2.0099999999999998       0.15734603353536472        3.1409854897452731E-004
   2.8274333882308138        8.0099999999999998        2.4100000000000001       0.14919114793260330        2.8732850503382942E-004
   2.8274333882308138        8.0099999999999998        2.8100000000000001       0.13883384157072623        2.7158948232120059E-004
   2.8274333882308138        8.0099999999999998        3.2100000000000000       0.12598294231768856        2.3829586219907510E-004
   2.8274333882308138        8.0099999999999998        3.6099999999999999       0.11266548010843114        2.1974993374302549E-004
   2.8274333882308138        8.0099999999999998        4.0099999999999998        9.9099124219863985E-002   1.9770776500228362E-004
   2.8274333882308138        8.0099999999999998        4.4100000000000001        8.6980344819674676E-002   1.8509685853153763E-004
   2.8274333882308138        8.0099999999999998        4.8100000000000005        7.6611470179722460E-002   1.7677212908170603E-004
   2.8274333882308138        8.0099999999999998        5.2100000000000000        6.7262592031072335E-002   1.8579870000878844E-004
   2.8274333882308138        8.0099999999999998        5.6100000000000003        5.8584578937427113E-002   1.9950606525685828E-004
   2.8274333882308138        8.0099999999999998        6.0099999999999998        5.0625545135362868E-002   1.8975919128746803E-004
   2.8274333882308138        8.0099999999999998        6.4100000000000001        4.3497032399950314E-002   1.9806088754736566E-004
   2.8274333882308138        8.0099999999999998        6.8100000000000005        3.6794712012719472E-002   2.0869345656166811E-004
   2.8274333882308138        8.0099999999999998        7.2100000000000000        3.1057259935127788E-002   1.8822212567915679E-004
   2.8274333882308138        8.0099999999999998        7.6100000000000003        2.6492392281837786E-002   1.9613632908938819E-004
   2.8274333882308138        8.0099999999999998        8.0099999999999998        2.1686483395934614E-002   2.0497751732260607E-004
   2.8274333882308138        8.0099999999999998        8.4100000000000001        1.8472234399781250E-002   2.0427479222773242E-004
   2.8274333882308138        8.0099999999999998        8.8100000000000005        1.5560940863055503E-002   2.0841206315251753E-004
   2.8274333882308138        8.0099999999999998        9.2100000000000009        1.2537193838577029E-002   2.0803105996179656E-004
   2.8274333882308138        8.0099999999999998        9.6100000000000012        1.0780814217648199E-002   2.0426606113339312E-004
   2.8274333882308138        8.0099999999999998        10.010000000000000        9.7913961020469776E-003   2.0791415656601855E-004
   2.8274333882308138        8.4100000000000001        1.0000000000000000E-002  0.16185671362458257        3.2144142117106845E-004
   2.8274333882308138        8.4100000000000001       0.41000000000000003       0.16138090095383500        3.1795230155983855E-004
   2.8274333882308138        8.4100000000000001       0.81000000000000005       0.16121794552866101        3.1590659413837453E-004
   2.8274333882308138        8.4100000000000001        1.2100000000000002       0.15986966750112855        3.1257197170614994E-004
   2.8274333882308138        8.4100000000000001        1.6100000000000001       0.15748855356047078        3.0150138832836027E-004
   2.8274333882308138        8.4100000000000001        2.0099999999999998       0.15424758292474838        3.0089640395426288E-004
   2.8274333882308138        8.4100000000000001        2.4100000000000001       0.14842195538639086        2.8284779128337853E-004
   2.8274333882308138        8.4100000000000001        2.8100000000000001       0.13881306532774779        2.6110924595036851E-004
   2.8274333882308138        8.4100000000000001        3.2100000000000000       0.12889759786334812        2.5411925837203272E-004
   2.8274333882308138        8.4100000000000001        3.6099999999999999       0.11647322048769666        2.2975987549861190E-004
   2.8274333882308138        8.4100000000000001        4.0099999999999998       0.10417911943362726        2.0376784890351448E-004
   2.8274333882308138        8.4100000000000001        4.4100000000000001        9.2132115567791703E-002   2.0844941054178770E-004
   2.8274333882308138        8.4100000000000001        4.8100000000000005        8.1287606025106166E-002   1.8678102962592198E-004
   2.8274333882308138        8.4100000000000001        5.2100000000000000        7.1465317344896667E-002   1.9913509533451404E-004
   2.8274333882308138        8.4100000000000001        5.6100000000000003        6.2698554614811094E-002   1.9712858455618349E-004
   2.8274333882308138        8.4100000000000001        6.0099999999999998        5.4844302649024235E-002   1.9085648407733119E-004
   2.8274333882308138        8.4100000000000001        6.4100000000000001        4.7448143154794779E-002   1.9836741624274149E-004
   2.8274333882308138        8.4100000000000001        6.8100000000000005        4.0183806637155331E-002   2.0541096304633544E-004
   2.8274333882308138        8.4100000000000001        7.2100000000000000        3.4175949685503006E-002   2.0286968600458658E-004
   2.8274333882308138        8.4100000000000001        7.6100000000000003        2.8994318936904635E-002   2.0620913987383599E-004
   2.8274333882308138        8.4100000000000001        8.0099999999999998        2.4703605190923003E-002   2.2584767408863392E-004
   2.8274333882308138        8.4100000000000001        8.4100000000000001        2.1000746320319640E-002   2.1009005984334826E-004
   2.8274333882308138        8.4100000000000001        8.8100000000000005        1.7268846240360833E-002   2.2179092099623644E-004
   2.8274333882308138        8.4100000000000001        9.2100000000000009        1.4576453680585926E-002   2.0520108047591601E-004
   2.8274333882308138        8.4100000000000001        9.6100000000000012        1.2401526719233721E-002   2.0170374070872557E-004
   2.8274333882308138        8.4100000000000001        10.010000000000000        1.0660102687911269E-002   1.9878633387308700E-004
   2.8274333882308138        8.8100000000000005        1.0000000000000000E-002  0.15331092560118303        3.0272035092965299E-004
   2.8274333882308138        8.8100000000000005       0.41000000000000003       0.15342317856456439        3.0429075245617780E-004
   2.8274333882308138        8.8100000000000005       0.81000000000000005       0.15438525547500923        2.9049900936917140E-004
   2.8274333882308138        8.8100000000000005        1.2100000000000002       0.15367411627189237        2.8563655179270617E-004
   2.8274333882308138        8.8100000000000005        1.6100000000000001       0.15251598529430177        2.9451676114935907E-004
   2.8274333882308138        8.8100000000000005        2.0099999999999998       0.15058980930063881        2.8337883184843121E-004
   2.8274333882308138        8.8100000000000005        2.4100000000000001       0.14561659784262712        2.7217563950915341E-004
   2.8274333882308138        8.8100000000000005        2.8100000000000001       0.13945091736693291        2.6777414814204282E-004
   2.8274333882308138        8.8100000000000005        3.2100000000000000       0.13029534545093849        2.5755243970494404E-004
   2.8274333882308138        8.8100000000000005        3.6099999999999999       0.11997455086391036        2.3138880952396654E-004
   2.8274333882308138        8.8100000000000005        4.0099999999999998       0.10791604595175884        2.1419045150016799E-004
   2.8274333882308138        8.8100000000000005        4.4100000000000001        9.6651695664791940E-002   2.1133969838430590E-004
   2.8274333882308138        8.8100000000000005        4.8100000000000005        8.5716618247746526E-002   2.1686637072130689E-004
   2.8274333882308138        8.8100000000000005        5.2100000000000000        7.6009442961033902E-002   1.9239395448426407E-004
   2.8274333882308138        8.8100000000000005        5.6100000000000003        6.6879697580267072E-002   1.9930260781242593E-004
   2.8274333882308138        8.8100000000000005        6.0099999999999998        5.8793325177090530E-002   2.0139023099639117E-004
   2.8274333882308138        8.8100000000000005        6.4100000000000001        5.0872916145411895E-002   2.1411211174081744E-004
   2.8274333882308138        8.8100000000000005        6.8100000000000005        4.3934859808374645E-002   2.0594116110707507E-004
   2.8274333882308138        8.8100000000000005        7.2100000000000000        3.7592131928529185E-002   2.0035011098758367E-004
   2.8274333882308138        8.8100000000000005        7.6100000000000003        3.2170409070939328E-002   1.9490589531057662E-004
   2.8274333882308138        8.8100000000000005        8.0099999999999998        2.7126291676571646E-002   2.1063298438676751E-004
   2.8274333882308138        8.8100000000000005        8.4100000000000001        2.2935635594454874E-002   2.1637337969384230E-004
   2.8274333882308138        8.8100000000000005        8.8100000000000005        1.9634376813225767E-002   2.0884285519843040E-004
   2.8274333882308138        8.8100000000000005        9.2100000000000009        1.6116676679208203E-002   1.9892232523550222E-004
   2.8274333882308138        8.8100000000000005        9.6100000000000012        1.3808542365238933E-002   2.0273395890562423E-004
   2.8274333882308138        8.8100000000000005        10.010000000000000        1.1489733656277363E-002   2.1484471080359090E-004
   2.8274333882308138        9.2100000000000009        1.0000000000000000E-002  0.14628447564029265        2.7838629786777248E-004
   2.8274333882308138        9.2100000000000009       0.41000000000000003       0.14610966405537626        2.8003813210057942E-004
   2.8274333882308138        9.2100000000000009       0.81000000000000005       0.14614716753640972        2.8273507221823649E-004
   2.8274333882308138        9.2100000000000009        1.2100000000000002       0.14614450711919807        2.8808577667873380E-004
   2.8274333882308138        9.2100000000000009        1.6100000000000001       0.14645791533035163        2.7714083962825114E-004
   2.8274333882308138        9.2100000000000009        2.0099999999999998       0.14511838187270251        2.8237763157321853E-004
   2.8274333882308138        9.2100000000000009        2.4100000000000001       0.14269410247822803        2.7639251514839430E-004
   2.8274333882308138        9.2100000000000009        2.8100000000000001       0.13820702070970026        2.7104598824168264E-004
   2.8274333882308138        9.2100000000000009        3.2100000000000000       0.13131966167592163        2.5885342842738447E-004
   2.8274333882308138        9.2100000000000009        3.6099999999999999       0.12215106706889767        2.3432604749719095E-004
   2.8274333882308138        9.2100000000000009        4.0099999999999998       0.11131260045304749        2.1624859171771708E-004
   2.8274333882308138        9.2100000000000009        4.4100000000000001       0.10073017317373897        2.1277956625883769E-004
   2.8274333882308138        9.2100000000000009        4.8100000000000005        9.0024426113910802E-002   1.9778456206640847E-004
   2.8274333882308138        9.2100000000000009        5.2100000000000000        8.0573997803292441E-002   2.1094870692094268E-004
   2.8274333882308138        9.2100000000000009        5.6100000000000003        7.1401240980048797E-002   1.9459811377381229E-004
   2.8274333882308138        9.2100000000000009        6.0099999999999998        6.2577888166308160E-002   1.8425553245207950E-004
   2.8274333882308138        9.2100000000000009        6.4100000000000001        5.4896259396198369E-002   1.9978809649255598E-004
   2.8274333882308138        9.2100000000000009        6.8100000000000005        4.7667203157413698E-002   2.1266297404908070E-004
   2.8274333882308138        9.2100000000000009        7.2100000000000000        4.0639948906203004E-002   2.1257497983226799E-004
   2.8274333882308138        9.2100000000000009        7.6100000000000003        3.5081606071168295E-002   2.0644757649572262E-004
   2.8274333882308138        9.2100000000000009        8.0099999999999998        2.9924916274675320E-002   2.0840711670290778E-004
   2.8274333882308138        9.2100000000000009        8.4100000000000001        2.5348011147347707E-002   1.9217679946434323E-004
   2.8274333882308138        9.2100000000000009        8.8100000000000005        2.1239208351662545E-002   2.2286445782491434E-004
   2.8274333882308138        9.2100000000000009        9.2100000000000009        1.8229262429590394E-002   2.1491730204115133E-004
   2.8274333882308138        9.2100000000000009        9.6100000000000012        1.5137076818874703E-002   2.1489068623269458E-004
   2.8274333882308138        9.2100000000000009        10.010000000000000        1.3220274870761219E-002   2.0483153911353153E-004
   2.8274333882308138        9.6100000000000012        1.0000000000000000E-002  0.13832058495161315        2.7390541718446754E-004
   2.8274333882308138        9.6100000000000012       0.41000000000000003       0.13850741382088569        2.6923246135732577E-004
   2.8274333882308138        9.6100000000000012       0.81000000000000005       0.13887261923157018        2.7039759871514134E-004
   2.8274333882308138        9.6100000000000012        1.2100000000000002       0.13945414882736942        2.6520367413549053E-004
   2.8274333882308138        9.6100000000000012        1.6100000000000001       0.14064038840362608        2.6445163058800447E-004
   2.8274333882308138        9.6100000000000012        2.0099999999999998       0.13983866426544947        2.7875570115248790E-004
   2.8274333882308138        9.6100000000000012        2.4100000000000001       0.13880593651650722        2.6797950278342769E-004
   2.8274333882308138        9.6100000000000012        2.8100000000000001       0.13569160207012393        2.6095693448494376E-004
   2.8274333882308138        9.6100000000000012        3.2100000000000000       0.13113660723251491        2.5255351141169476E-004
   2.8274333882308138        9.6100000000000012        3.6099999999999999       0.12360187883147523        2.4448491870602027E-004
   2.8274333882308138        9.6100000000000012        4.0099999999999998       0.11453579877117331        2.2357946305696645E-004
   2.8274333882308138        9.6100000000000012        4.4100000000000001       0.10419615256890226        2.0647418026567655E-004
   2.8274333882308138        9.6100000000000012        4.8100000000000005        9.4129502746248164E-002   2.0418825403846721E-004
   2.8274333882308138        9.6100000000000012        5.2100000000000000        8.4664784471504231E-002   2.0329518045878906E-004
   2.8274333882308138        9.6100000000000012        5.6100000000000003        7.5507282634028505E-002   1.8817892331366717E-004
   2.8274333882308138        9.6100000000000012        6.0099999999999998        6.6560141435759460E-002   2.0667202887202373E-004
   2.8274333882308138        9.6100000000000012        6.4100000000000001        5.8867657667772327E-002   1.9536828490570430E-004
   2.8274333882308138        9.6100000000000012        6.8100000000000005        5.1250287899139449E-002   1.9938148326187249E-004
   2.8274333882308138        9.6100000000000012        7.2100000000000000        4.4703294270123206E-002   2.2149602680658409E-004
   2.8274333882308138        9.6100000000000012        7.6100000000000003        3.7976070433646383E-002   1.9717034657017516E-004
   2.8274333882308138        9.6100000000000012        8.0099999999999998        3.2594157112610232E-002   2.0314328745435242E-004
   2.8274333882308138        9.6100000000000012        8.4100000000000001        2.7294776601969200E-002   2.0047816332626294E-004
   2.8274333882308138        9.6100000000000012        8.8100000000000005        2.3576479630111526E-002   2.0528042695233952E-004
   2.8274333882308138        9.6100000000000012        9.2100000000000009        1.9836038196962859E-002   2.2666400005706233E-004
   2.8274333882308138        9.6100000000000012        9.6100000000000012        1.7182082556261316E-002   2.1526579795411185E-004
   2.8274333882308138        9.6100000000000012        10.010000000000000        1.4279672003531717E-002   2.2435120332335898E-004
   2.8274333882308138        10.010000000000000        1.0000000000000000E-002  0.13115946761715055        2.5659538412427273E-004
   2.8274333882308138        10.010000000000000       0.41000000000000003       0.13136857880004163        2.5525988242015591E-004
   2.8274333882308138        10.010000000000000       0.81000000000000005       0.13210467144130442        2.5694584753210771E-004
   2.8274333882308138        10.010000000000000        1.2100000000000002       0.13294588848498701        2.6300275514560509E-004
   2.8274333882308138        10.010000000000000        1.6100000000000001       0.13398908761982078        2.5996272418721088E-004
   2.8274333882308138        10.010000000000000        2.0099999999999998       0.13464880594521894        2.6153388870076575E-004
   2.8274333882308138        10.010000000000000        2.4100000000000001       0.13445106999795897        2.6053665701960697E-004
   2.8274333882308138        10.010000000000000        2.8100000000000001       0.13282523280734690        2.6468949118065878E-004
   2.8274333882308138        10.010000000000000        3.2100000000000000       0.12983004350712346        2.4855283706405943E-004
   2.8274333882308138        10.010000000000000        3.6099999999999999       0.12382973239423038        2.4754849453526712E-004
   2.8274333882308138        10.010000000000000        4.0099999999999998       0.11607813059032439        2.2918637923289751E-004
   2.8274333882308138        10.010000000000000        4.4100000000000001       0.10722425251617852        2.0902409793735542E-004
   2.8274333882308138        10.010000000000000        4.8100000000000005        9.7908154748734808E-002   1.9500339034849104E-004
   2.8274333882308138        10.010000000000000        5.2100000000000000        8.8727558860398542E-002   2.0619862897688861E-004
   2.8274333882308138        10.010000000000000        5.6100000000000003        7.9196684312417789E-002   2.2640685998616397E-004
   2.8274333882308138        10.010000000000000        6.0099999999999998        7.0957183911434282E-002   2.0615280761404181E-004
   2.8274333882308138        10.010000000000000        6.4100000000000001        6.2705510092405187E-002   1.9307735722602404E-004
   2.8274333882308138        10.010000000000000        6.8100000000000005        5.5103465384468829E-002   1.9626325200567687E-004
   2.8274333882308138        10.010000000000000        7.2100000000000000        4.8121504146027352E-002   2.0659676541673723E-004
   2.8274333882308138        10.010000000000000        7.6100000000000003        4.1334898588025470E-002   2.1280930030547309E-004
   2.8274333882308138        10.010000000000000        8.0099999999999998        3.5540267199058236E-002   2.1044109645435176E-004
   2.8274333882308138        10.010000000000000        8.4100000000000001        3.0236966539223687E-002   2.1291607216726005E-004
   2.8274333882308138        10.010000000000000        8.8100000000000005        2.6019859830681790E-002   2.1075688754425186E-004
   2.8274333882308138        10.010000000000000        9.2100000000000009        2.1697772580595583E-002   1.9991271678541000E-004
   2.8274333882308138        10.010000000000000        9.6100000000000012        1.8750446753333198E-002   2.2523516603233245E-004
   2.8274333882308138        10.010000000000000        10.010000000000000        1.5613463627744900E-002   2.0853615258121762E-004
   3.1415926535897931        1.0000000000000000E-002   1.0000000000000000E-002   1.3351228256111625E-005   1.1609455420619545E-007
   3.1415926535897931        1.0000000000000000E-002  0.41000000000000003        1.0636051111815421E-005   6.6739444179905373E-007
   3.1415926535897931        1.0000000000000000E-002  0.81000000000000005        9.1848500835941295E-006   1.0199370589171244E-006
   3.1415926535897931        1.0000000000000000E-002   1.2100000000000002        8.1207677924765292E-006   1.3474453855049407E-006
   3.1415926535897931        1.0000000000000000E-002   1.6100000000000001        3.2964690364674085E-006   1.4360056981946058E-006
   3.1415926535897931        1.0000000000000000E-002   2.0099999999999998        6.7715993462113225E-006   1.4959586875277169E-006
   3.1415926535897931        1.0000000000000000E-002   2.4100000000000001        3.5998446891075834E-006   1.7998238965713157E-006
   3.1415926535897931        1.0000000000000000E-002   2.8100000000000001        2.7502828112369843E-006   1.7227812953371243E-006
   3.1415926535897931        1.0000000000000000E-002   3.2100000000000000        2.3813576336263708E-006   2.1083569894239228E-006
   3.1415926535897931        1.0000000000000000E-002   3.6099999999999999        2.9836176257762972E-006   1.8526642121840741E-006
   3.1415926535897931        1.0000000000000000E-002   4.0099999999999998        8.3835648678326016E-007   1.8285432280996937E-006
   3.1415926535897931        1.0000000000000000E-002   4.4100000000000001       -1.5061783783255514E-006   2.3848140820442165E-006
   3.1415926535897931        1.0000000000000000E-002   4.8100000000000005       -8.1765823251409894E-007   2.1789849978084471E-006
   3.1415926535897931        1.0000000000000000E-002   5.2100000000000000       -1.3528331149050120E-006   1.6434070040453184E-006
   3.1415926535897931        1.0000000000000000E-002   5.6100000000000003        4.8045922906707189E-007   2.4300116946558122E-006
   3.1415926535897931        1.0000000000000000E-002   6.0099999999999998        1.5138820696496607E-007   1.9918248412291304E-006
   3.1415926535897931        1.0000000000000000E-002   6.4100000000000001        3.5642963570879039E-008   1.9595971102892983E-006
   3.1415926535897931        1.0000000000000000E-002   6.8100000000000005        2.3040511273792801E-006   2.0583766877355815E-006
   3.1415926535897931        1.0000000000000000E-002   7.2100000000000000       -1.3771565557193935E-006   2.0731771711862674E-006
   3.1415926535897931        1.0000000000000000E-002   7.6100000000000003        1.1545395896180861E-006   2.3296434532099275E-006
   3.1415926535897931        1.0000000000000000E-002   8.0099999999999998        1.4118475159483608E-006   2.0420355927030200E-006
   3.1415926535897931        1.0000000000000000E-002   8.4100000000000001       -3.5589359522757739E-006   1.7970201261929728E-006
   3.1415926535897931        1.0000000000000000E-002   8.8100000000000005        1.0584343550470850E-006   2.0888481897528759E-006
   3.1415926535897931        1.0000000000000000E-002   9.2100000000000009       -2.4386028604363783E-006   2.2495281249643917E-006
   3.1415926535897931        1.0000000000000000E-002   9.6100000000000012        9.7355644219530806E-007   2.5751497450478807E-006
   3.1415926535897931        1.0000000000000000E-002   10.010000000000000        4.5896722879700749E-006   2.1937312112148407E-006
   3.1415926535897931       0.41000000000000003        1.0000000000000000E-002   1.2666650059660053E-002   3.1087425061529359E-005
   3.1415926535897931       0.41000000000000003       0.41000000000000003        1.1971685576642226E-002   3.5149733643489368E-005
   3.1415926535897931       0.41000000000000003       0.81000000000000005        1.0405606851860859E-002   3.3454860252501336E-005
   3.1415926535897931       0.41000000000000003        1.2100000000000002        8.4051264905655194E-003   3.8115228839406968E-005
   3.1415926535897931       0.41000000000000003        1.6100000000000001        6.6839763217520177E-003   4.8107289234177433E-005
   3.1415926535897931       0.41000000000000003        2.0099999999999998        5.0554714159396774E-003   5.0261757182248628E-005
   3.1415926535897931       0.41000000000000003        2.4100000000000001        3.8172073814631124E-003   4.6613720227794507E-005
   3.1415926535897931       0.41000000000000003        2.8100000000000001        2.8455676350492361E-003   4.9375474002897900E-005
   3.1415926535897931       0.41000000000000003        3.2100000000000000        2.1305934550646852E-003   5.1879909488089647E-005
   3.1415926535897931       0.41000000000000003        3.6099999999999999        1.5805607578130594E-003   5.4759562028339804E-005
   3.1415926535897931       0.41000000000000003        4.0099999999999998        1.2097605879764928E-003   5.0340103745977747E-005
   3.1415926535897931       0.41000000000000003        4.4100000000000001        7.9347321109933002E-004   5.9474495873217196E-005
   3.1415926535897931       0.41000000000000003        4.8100000000000005        6.6742502173593025E-004   5.4511982206093972E-005
   3.1415926535897931       0.41000000000000003        5.2100000000000000        3.3234669452596980E-004   6.5991477867697709E-005
   3.1415926535897931       0.41000000000000003        5.6100000000000003        3.1787971108616307E-004   6.0767818003178664E-005
   3.1415926535897931       0.41000000000000003        6.0099999999999998        2.7024983838088405E-004   5.2911808923046164E-005
   3.1415926535897931       0.41000000000000003        6.4100000000000001        2.7132140738659569E-004   5.6337006124531451E-005
   3.1415926535897931       0.41000000000000003        6.8100000000000005        1.9017682738218725E-004   6.0179169598688752E-005
   3.1415926535897931       0.41000000000000003        7.2100000000000000        1.1899426175203535E-004   5.7390188025040034E-005
   3.1415926535897931       0.41000000000000003        7.6100000000000003        5.8433018717985286E-005   5.8520782301313548E-005
   3.1415926535897931       0.41000000000000003        8.0099999999999998        4.2096164081415486E-005   6.1245953247182646E-005
   3.1415926535897931       0.41000000000000003        8.4100000000000001        2.9809115949658551E-005   5.6370740331914172E-005
   3.1415926535897931       0.41000000000000003        8.8100000000000005        5.1806640914813197E-005   5.3193053451902928E-005
   3.1415926535897931       0.41000000000000003        9.2100000000000009        5.4837935990349866E-005   5.5604479917678695E-005
   3.1415926535897931       0.41000000000000003        9.6100000000000012        3.9816801741454252E-005   5.4321302683961571E-005
   3.1415926535897931       0.41000000000000003        10.010000000000000        4.4430279721471605E-005   6.0517750990110875E-005
   3.1415926535897931       0.81000000000000005        1.0000000000000000E-002   3.6793652958914791E-002   7.0819225453791704E-005
   3.1415926535897931       0.81000000000000005       0.41000000000000003        3.4745617560698591E-002   6.8791927678203433E-005
   3.1415926535897931       0.81000000000000005       0.81000000000000005        3.0202655351211225E-002   5.9446790142866954E-005
   3.1415926535897931       0.81000000000000005        1.2100000000000002        2.4609397581382676E-002   6.1980043101526931E-005
   3.1415926535897931       0.81000000000000005        1.6100000000000001        1.9438045278523344E-002   7.3817374639454443E-005
   3.1415926535897931       0.81000000000000005        2.0099999999999998        1.4981642976409784E-002   7.6604382744100343E-005
   3.1415926535897931       0.81000000000000005        2.4100000000000001        1.1373861599742362E-002   7.8049592971623366E-005
   3.1415926535897931       0.81000000000000005        2.8100000000000001        8.5217460270853446E-003   7.5010734229828739E-005
   3.1415926535897931       0.81000000000000005        3.2100000000000000        6.4135396855271769E-003   8.0301110923674613E-005
   3.1415926535897931       0.81000000000000005        3.6099999999999999        4.8415156730090489E-003   8.6270292907262151E-005
   3.1415926535897931       0.81000000000000005        4.0099999999999998        3.7476343148323578E-003   8.6706135164354176E-005
   3.1415926535897931       0.81000000000000005        4.4100000000000001        2.6468962684646838E-003   8.3610261867300665E-005
   3.1415926535897931       0.81000000000000005        4.8100000000000005        2.0599109110886332E-003   8.8990018856720019E-005
   3.1415926535897931       0.81000000000000005        5.2100000000000000        1.5682101167258588E-003   8.6137570854596265E-005
   3.1415926535897931       0.81000000000000005        5.6100000000000003        1.2149978247243147E-003   9.5539693490014527E-005
   3.1415926535897931       0.81000000000000005        6.0099999999999998        9.2086091371595318E-004   8.1219938899153462E-005
   3.1415926535897931       0.81000000000000005        6.4100000000000001        5.8271193677088924E-004   9.6511671824600547E-005
   3.1415926535897931       0.81000000000000005        6.8100000000000005        6.0272654727908310E-004   8.1243852274060145E-005
   3.1415926535897931       0.81000000000000005        7.2100000000000000        4.7421494287638253E-004   8.7531373147703531E-005
   3.1415926535897931       0.81000000000000005        7.6100000000000003        4.0773319077688482E-004   9.0978646350542596E-005
   3.1415926535897931       0.81000000000000005        8.0099999999999998        3.0875647567538226E-004   9.1268230691151397E-005
   3.1415926535897931       0.81000000000000005        8.4100000000000001        1.5772596201322299E-004   9.2045298786445527E-005
   3.1415926535897931       0.81000000000000005        8.8100000000000005        2.3216074959622434E-004   8.8414598871850125E-005
   3.1415926535897931       0.81000000000000005        9.2100000000000009        9.4574010054596796E-005   8.7679569820163776E-005
   3.1415926535897931       0.81000000000000005        9.6100000000000012        9.3139062656329510E-005   1.0121971290924201E-004
   3.1415926535897931       0.81000000000000005        10.010000000000000        1.1339268079177572E-004   9.8329302383456829E-005
   3.1415926535897931        1.2100000000000002        1.0000000000000000E-002   6.5349210263315666E-002   1.2156070003173274E-004
   3.1415926535897931        1.2100000000000002       0.41000000000000003        6.2185702714361552E-002   1.2294565900480760E-004
   3.1415926535897931        1.2100000000000002       0.81000000000000005        5.3704556823368221E-002   1.0713075416167690E-004
   3.1415926535897931        1.2100000000000002        1.2100000000000002        4.3992316219714084E-002   8.9462250552048366E-005
   3.1415926535897931        1.2100000000000002        1.6100000000000001        3.4741408065305054E-002   8.8518966304468864E-005
   3.1415926535897931        1.2100000000000002        2.0099999999999998        2.6919290445380162E-002   8.1666046176348241E-005
   3.1415926535897931        1.2100000000000002        2.4100000000000001        2.0739438137275815E-002   1.0032410724751597E-004
   3.1415926535897931        1.2100000000000002        2.8100000000000001        1.5676488823382136E-002   8.5412630597378407E-005
   3.1415926535897931        1.2100000000000002        3.2100000000000000        1.2091729165294631E-002   9.3122009424215999E-005
   3.1415926535897931        1.2100000000000002        3.6099999999999999        8.9603247810402173E-003   9.8678299107129465E-005
   3.1415926535897931        1.2100000000000002        4.0099999999999998        6.8911831367240136E-003   1.1562983084629614E-004
   3.1415926535897931        1.2100000000000002        4.4100000000000001        5.2571236715334268E-003   9.9462598089508370E-005
   3.1415926535897931        1.2100000000000002        4.8100000000000005        3.9435776032534908E-003   1.0853495757252002E-004
   3.1415926535897931        1.2100000000000002        5.2100000000000000        2.8516485523888699E-003   1.0517444039129767E-004
   3.1415926535897931        1.2100000000000002        5.6100000000000003        2.2932670726164327E-003   1.0629191880453848E-004
   3.1415926535897931        1.2100000000000002        6.0099999999999998        1.7757060968673559E-003   1.0721136207374058E-004
   3.1415926535897931        1.2100000000000002        6.4100000000000001        1.4324951614387020E-003   1.1613153603761072E-004
   3.1415926535897931        1.2100000000000002        6.8100000000000005        1.3482405563530722E-003   1.0446048747785113E-004
   3.1415926535897931        1.2100000000000002        7.2100000000000000        9.8236620675209584E-004   1.1644105926906727E-004
   3.1415926535897931        1.2100000000000002        7.6100000000000003        8.0672725204189823E-004   1.0217801429900855E-004
   3.1415926535897931        1.2100000000000002        8.0099999999999998        7.8884401705629553E-004   1.2395489343114844E-004
   3.1415926535897931        1.2100000000000002        8.4100000000000001        3.0787755104265543E-004   1.1333491337429143E-004
   3.1415926535897931        1.2100000000000002        8.8100000000000005        5.4667998342098560E-004   1.1582809286653359E-004
   3.1415926535897931        1.2100000000000002        9.2100000000000009        2.6104438612428461E-004   1.2758132729720199E-004
   3.1415926535897931        1.2100000000000002        9.6100000000000012        4.1498139573336885E-004   1.2134696608376644E-004
   3.1415926535897931        1.2100000000000002        10.010000000000000        3.4291689970934595E-004   1.1842710417337196E-004
   3.1415926535897931        1.6100000000000001        1.0000000000000000E-002   9.5038927595400696E-002   1.7249219732140024E-004
   3.1415926535897931        1.6100000000000001       0.41000000000000003        9.0311650693040063E-002   1.6810780060929907E-004
   3.1415926535897931        1.6100000000000001       0.81000000000000005        7.8339892781463222E-002   1.4284240123382504E-004
   3.1415926535897931        1.6100000000000001        1.2100000000000002        6.4456588751150914E-002   1.2283669562656240E-004
   3.1415926535897931        1.6100000000000001        1.6100000000000001        5.0977411698172354E-002   9.9740567258714465E-005
   3.1415926535897931        1.6100000000000001        2.0099999999999998        3.9786271802148838E-002   9.4170016501011089E-005
   3.1415926535897931        1.6100000000000001        2.4100000000000001        3.1029638609140198E-002   1.1857892210082727E-004
   3.1415926535897931        1.6100000000000001        2.8100000000000001        2.3810700916289701E-002   1.1581172763170884E-004
   3.1415926535897931        1.6100000000000001        3.2100000000000000        1.8411259299040954E-002   1.2155583817686072E-004
   3.1415926535897931        1.6100000000000001        3.6099999999999999        1.4116454515242868E-002   1.0878188266830423E-004
   3.1415926535897931        1.6100000000000001        4.0099999999999998        1.0762904935543417E-002   1.3410498145920770E-004
   3.1415926535897931        1.6100000000000001        4.4100000000000001        8.4236715845610374E-003   1.1599747078328667E-004
   3.1415926535897931        1.6100000000000001        4.8100000000000005        6.4191555975738022E-003   1.1811392530719687E-004
   3.1415926535897931        1.6100000000000001        5.2100000000000000        4.9381755794365824E-003   1.4145725145976883E-004
   3.1415926535897931        1.6100000000000001        5.6100000000000003        3.8173119688446845E-003   1.2071045550519013E-004
   3.1415926535897931        1.6100000000000001        6.0099999999999998        3.0195109372938610E-003   1.1519315573000290E-004
   3.1415926535897931        1.6100000000000001        6.4100000000000001        2.3514806284703708E-003   1.4087258671178905E-004
   3.1415926535897931        1.6100000000000001        6.8100000000000005        1.7724762703078391E-003   1.3668576777572204E-004
   3.1415926535897931        1.6100000000000001        7.2100000000000000        1.5209719874776761E-003   1.2321270156449404E-004
   3.1415926535897931        1.6100000000000001        7.6100000000000003        1.1246893256591567E-003   1.5104351494731633E-004
   3.1415926535897931        1.6100000000000001        8.0099999999999998        1.0512265446336465E-003   1.2544365569025473E-004
   3.1415926535897931        1.6100000000000001        8.4100000000000001        8.8859244187486114E-004   1.2926847030365326E-004
   3.1415926535897931        1.6100000000000001        8.8100000000000005        6.9360418329073004E-004   1.3386216340037060E-004
   3.1415926535897931        1.6100000000000001        9.2100000000000009        5.7482292842038973E-004   1.3779856686210843E-004
   3.1415926535897931        1.6100000000000001        9.6100000000000012        3.8473515005742740E-004   1.4340496522859906E-004
   3.1415926535897931        1.6100000000000001        10.010000000000000        5.9970362584613429E-004   1.4751540032373380E-004
   3.1415926535897931        2.0099999999999998        1.0000000000000000E-002  0.12290492963503484        2.1307084221583342E-004
   3.1415926535897931        2.0099999999999998       0.41000000000000003       0.11694570134159470        2.1354225846439783E-004
   3.1415926535897931        2.0099999999999998       0.81000000000000005       0.10236675793771177        1.9515790372338015E-004
   3.1415926535897931        2.0099999999999998        1.2100000000000002        8.4875836831501766E-002   1.6025599971096249E-004
   3.1415926535897931        2.0099999999999998        1.6100000000000001        6.7377434501267749E-002   1.3466058380803673E-004
   3.1415926535897931        2.0099999999999998        2.0099999999999998        5.3240482578778142E-002   1.3549139260298125E-004
   3.1415926535897931        2.0099999999999998        2.4100000000000001        4.1167904719500888E-002   1.1802628584252272E-004
   3.1415926535897931        2.0099999999999998        2.8100000000000001        3.2226586664573009E-002   1.2507435884914851E-004
   3.1415926535897931        2.0099999999999998        3.2100000000000000        2.5159658410296385E-002   1.1638044541275153E-004
   3.1415926535897931        2.0099999999999998        3.6099999999999999        1.9567735819155292E-002   1.2815172353534092E-004
   3.1415926535897931        2.0099999999999998        4.0099999999999998        1.5094303905591772E-002   1.3141184450797107E-004
   3.1415926535897931        2.0099999999999998        4.4100000000000001        1.1723221667016533E-002   1.2787296668451741E-004
   3.1415926535897931        2.0099999999999998        4.8100000000000005        9.2997660991239392E-003   1.3063261410484059E-004
   3.1415926535897931        2.0099999999999998        5.2100000000000000        7.0414799273081016E-003   1.5125363862821713E-004
   3.1415926535897931        2.0099999999999998        5.6100000000000003        5.4492417236805145E-003   1.3764534120281377E-004
   3.1415926535897931        2.0099999999999998        6.0099999999999998        4.6334673619125213E-003   1.3711710436807754E-004
   3.1415926535897931        2.0099999999999998        6.4100000000000001        3.4324978471536594E-003   1.6038381370011326E-004
   3.1415926535897931        2.0099999999999998        6.8100000000000005        2.8901277250118324E-003   1.3728192111150668E-004
   3.1415926535897931        2.0099999999999998        7.2100000000000000        1.9131351753404139E-003   1.3297833666496618E-004
   3.1415926535897931        2.0099999999999998        7.6100000000000003        1.8355165973424974E-003   1.4811525581189948E-004
   3.1415926535897931        2.0099999999999998        8.0099999999999998        1.2907261603781208E-003   1.5641777582241882E-004
   3.1415926535897931        2.0099999999999998        8.4100000000000001        9.2720375164711546E-004   1.4647895007828592E-004
   3.1415926535897931        2.0099999999999998        8.8100000000000005        9.7187312530315766E-004   1.4011114274144510E-004
   3.1415926535897931        2.0099999999999998        9.2100000000000009        8.4123387877544059E-004   1.4950358363806615E-004
   3.1415926535897931        2.0099999999999998        9.6100000000000012        6.5192522745445233E-004   1.5394915127294389E-004
   3.1415926535897931        2.0099999999999998        10.010000000000000        5.4003747474403092E-004   1.3815283104229282E-004
   3.1415926535897931        2.4100000000000001        1.0000000000000000E-002  0.14781380494152149        2.7047120025584781E-004
   3.1415926535897931        2.4100000000000001       0.41000000000000003       0.14197536507479716        2.6412882229413239E-004
   3.1415926535897931        2.4100000000000001       0.81000000000000005       0.12606267017415759        2.3647346316873656E-004
   3.1415926535897931        2.4100000000000001        1.2100000000000002       0.10432241810193039        1.9425922952707363E-004
   3.1415926535897931        2.4100000000000001        1.6100000000000001        8.3579631037651078E-002   1.6509259517637328E-004
   3.1415926535897931        2.4100000000000001        2.0099999999999998        6.5997484713037555E-002   1.2931708649275149E-004
   3.1415926535897931        2.4100000000000001        2.4100000000000001        5.1930000240442961E-002   1.2486593375749547E-004
   3.1415926535897931        2.4100000000000001        2.8100000000000001        4.0892307883362358E-002   1.3482632353911987E-004
   3.1415926535897931        2.4100000000000001        3.2100000000000000        3.2222290200344970E-002   1.4385090400680824E-004
   3.1415926535897931        2.4100000000000001        3.6099999999999999        2.5668056555918518E-002   1.4229410497789921E-004
   3.1415926535897931        2.4100000000000001        4.0099999999999998        1.9889953277655033E-002   1.3073234284172842E-004
   3.1415926535897931        2.4100000000000001        4.4100000000000001        1.5728054947773264E-002   1.4126557169377244E-004
   3.1415926535897931        2.4100000000000001        4.8100000000000005        1.2516054827396927E-002   1.6663849444888165E-004
   3.1415926535897931        2.4100000000000001        5.2100000000000000        9.7660757789317411E-003   1.3367861106192093E-004
   3.1415926535897931        2.4100000000000001        5.6100000000000003        7.6233335722164725E-003   1.5748903390186273E-004
   3.1415926535897931        2.4100000000000001        6.0099999999999998        5.9785661346872269E-003   1.4574988940023570E-004
   3.1415926535897931        2.4100000000000001        6.4100000000000001        5.0021760671164249E-003   1.5888943451998957E-004
   3.1415926535897931        2.4100000000000001        6.8100000000000005        3.9296489187873544E-003   1.4871283147312167E-004
   3.1415926535897931        2.4100000000000001        7.2100000000000000        3.1447932881765455E-003   1.7264356565644925E-004
   3.1415926535897931        2.4100000000000001        7.6100000000000003        2.3688582106649197E-003   1.5427308881529327E-004
   3.1415926535897931        2.4100000000000001        8.0099999999999998        1.8906025910047008E-003   1.5936886802784343E-004
   3.1415926535897931        2.4100000000000001        8.4100000000000001        1.5751713402684278E-003   1.6449383726682956E-004
   3.1415926535897931        2.4100000000000001        8.8100000000000005        1.3886829318038518E-003   1.7027604099057079E-004
   3.1415926535897931        2.4100000000000001        9.2100000000000009        9.4192966717332059E-004   1.5559436200157881E-004
   3.1415926535897931        2.4100000000000001        9.6100000000000012        1.1697293738428948E-003   1.7511136329417511E-004
   3.1415926535897931        2.4100000000000001        10.010000000000000        7.9438749234819620E-004   1.4952742762147376E-004
   3.1415926535897931        2.8100000000000001        1.0000000000000000E-002  0.16912471168821205        2.9117619799108179E-004
   3.1415926535897931        2.8100000000000001       0.41000000000000003       0.16328136663842352        2.8365877593056530E-004
   3.1415926535897931        2.8100000000000001       0.81000000000000005       0.14533692669006509        2.5039082594976585E-004
   3.1415926535897931        2.8100000000000001        1.2100000000000002       0.12262294154651976        2.2316997510233238E-004
   3.1415926535897931        2.8100000000000001        1.6100000000000001        9.9434542733082054E-002   1.9746937068329008E-004
   3.1415926535897931        2.8100000000000001        2.0099999999999998        7.8823615595494681E-002   1.5263606705682016E-004
   3.1415926535897931        2.8100000000000001        2.4100000000000001        6.2431674404506761E-002   1.3300236067605544E-004
   3.1415926535897931        2.8100000000000001        2.8100000000000001        4.9346787592363127E-002   1.4202982397530897E-004
   3.1415926535897931        2.8100000000000001        3.2100000000000000        3.9343310648501335E-002   1.4090306599810344E-004
   3.1415926535897931        2.8100000000000001        3.6099999999999999        3.1263177307119333E-002   1.5317430087269601E-004
   3.1415926535897931        2.8100000000000001        4.0099999999999998        2.4977525020833835E-002   1.3543324818067102E-004
   3.1415926535897931        2.8100000000000001        4.4100000000000001        2.0203062663615379E-002   1.4455082795889520E-004
   3.1415926535897931        2.8100000000000001        4.8100000000000005        1.5564588047018487E-002   1.4411317040890706E-004
   3.1415926535897931        2.8100000000000001        5.2100000000000000        1.2796714572030484E-002   1.5770899900752444E-004
   3.1415926535897931        2.8100000000000001        5.6100000000000003        9.6811747231554356E-003   1.6243554208267673E-004
   3.1415926535897931        2.8100000000000001        6.0099999999999998        7.7961773854342414E-003   1.6464383390972186E-004
   3.1415926535897931        2.8100000000000001        6.4100000000000001        6.2723098865027421E-003   1.4710763500393369E-004
   3.1415926535897931        2.8100000000000001        6.8100000000000005        5.1398496580458090E-003   1.4571903985290189E-004
   3.1415926535897931        2.8100000000000001        7.2100000000000000        3.8434487450444122E-003   1.5744575369858673E-004
   3.1415926535897931        2.8100000000000001        7.6100000000000003        3.3124721124865968E-003   1.4543330449268423E-004
   3.1415926535897931        2.8100000000000001        8.0099999999999998        2.7956470071810896E-003   1.6474367233634420E-004
   3.1415926535897931        2.8100000000000001        8.4100000000000001        2.5863809333934681E-003   1.6410950371365299E-004
   3.1415926535897931        2.8100000000000001        8.8100000000000005        1.6782649589526220E-003   1.6856879276381113E-004
   3.1415926535897931        2.8100000000000001        9.2100000000000009        1.2804120349847973E-003   1.7494994272022847E-004
   3.1415926535897931        2.8100000000000001        9.6100000000000012        1.3474209913875688E-003   1.6048206063922770E-004
   3.1415926535897931        2.8100000000000001        10.010000000000000        1.1334476637653561E-003   1.5661044616537521E-004
   3.1415926535897931        3.2100000000000000        1.0000000000000000E-002  0.18576351518320744        3.4319023765815840E-004
   3.1415926535897931        3.2100000000000000       0.41000000000000003       0.18008574748307613        3.3485997680364932E-004
   3.1415926535897931        3.2100000000000000       0.81000000000000005       0.16294200759690566        2.8688986110255533E-004
   3.1415926535897931        3.2100000000000000        1.2100000000000002       0.13891226859912945        2.6969939943596280E-004
   3.1415926535897931        3.2100000000000000        1.6100000000000001       0.11407635929357385        2.2477511964274355E-004
   3.1415926535897931        3.2100000000000000        2.0099999999999998        9.0995903368256831E-002   1.7360089382831431E-004
   3.1415926535897931        3.2100000000000000        2.4100000000000001        7.2629292615664781E-002   1.4706211634912627E-004
   3.1415926535897931        3.2100000000000000        2.8100000000000001        5.8140177874303277E-002   1.5754867392843113E-004
   3.1415926535897931        3.2100000000000000        3.2100000000000000        4.6867760931357715E-002   1.4762068957000816E-004
   3.1415926535897931        3.2100000000000000        3.6099999999999999        3.7728927782520814E-002   1.3962798102992252E-004
   3.1415926535897931        3.2100000000000000        4.0099999999999998        3.0229414392932311E-002   1.5344317325884327E-004
   3.1415926535897931        3.2100000000000000        4.4100000000000001        2.4461170535940793E-002   1.5977188868853689E-004
   3.1415926535897931        3.2100000000000000        4.8100000000000005        1.9624338977794430E-002   1.4828018429034951E-004
   3.1415926535897931        3.2100000000000000        5.2100000000000000        1.5930109370205992E-002   1.5268159751913202E-004
   3.1415926535897931        3.2100000000000000        5.6100000000000003        1.2571891594064962E-002   1.6069706611269484E-004
   3.1415926535897931        3.2100000000000000        6.0099999999999998        1.0107337953232036E-002   1.5037101286835292E-004
   3.1415926535897931        3.2100000000000000        6.4100000000000001        8.0346192699899954E-003   1.8270868714352200E-004
   3.1415926535897931        3.2100000000000000        6.8100000000000005        6.4613032217211413E-003   1.6173991516497420E-004
   3.1415926535897931        3.2100000000000000        7.2100000000000000        5.2179468217491256E-003   1.7254456639291413E-004
   3.1415926535897931        3.2100000000000000        7.6100000000000003        4.3016334492991847E-003   1.5391806772396425E-004
   3.1415926535897931        3.2100000000000000        8.0099999999999998        3.3592250264817131E-003   1.6694249124392426E-004
   3.1415926535897931        3.2100000000000000        8.4100000000000001        2.9300525462828330E-003   1.7306728411408363E-004
   3.1415926535897931        3.2100000000000000        8.8100000000000005        2.3369887220249445E-003   1.7547908696221109E-004
   3.1415926535897931        3.2100000000000000        9.2100000000000009        1.9316400534291011E-003   1.6584816000357773E-004
   3.1415926535897931        3.2100000000000000        9.6100000000000012        1.8478733427367139E-003   1.7598803582646389E-004
   3.1415926535897931        3.2100000000000000        10.010000000000000        1.3851517640179386E-003   1.8586699079572528E-004
   3.1415926535897931        3.6099999999999999        1.0000000000000000E-002  0.19823989350200011        3.3575616707766712E-004
   3.1415926535897931        3.6099999999999999       0.41000000000000003       0.19271685078010137        3.4104685413468888E-004
   3.1415926535897931        3.6099999999999999       0.81000000000000005       0.17727397868520475        3.3441053504235926E-004
   3.1415926535897931        3.6099999999999999        1.2100000000000002       0.15380080580394498        2.9433122925586960E-004
   3.1415926535897931        3.6099999999999999        1.6100000000000001       0.12749276820568514        2.5123029134426546E-004
   3.1415926535897931        3.6099999999999999        2.0099999999999998       0.10318088454463371        2.0032747357242377E-004
   3.1415926535897931        3.6099999999999999        2.4100000000000001        8.2623209265027420E-002   1.5933755202817855E-004
   3.1415926535897931        3.6099999999999999        2.8100000000000001        6.6614741158800908E-002   1.4808099445883340E-004
   3.1415926535897931        3.6099999999999999        3.2100000000000000        5.3940975458076613E-002   1.5060687612577183E-004
   3.1415926535897931        3.6099999999999999        3.6099999999999999        4.4005275132944950E-002   1.4483249596468695E-004
   3.1415926535897931        3.6099999999999999        4.0099999999999998        3.5449848023220487E-002   1.6430386465100190E-004
   3.1415926535897931        3.6099999999999999        4.4100000000000001        2.9033351320256855E-002   1.6497920695768430E-004
   3.1415926535897931        3.6099999999999999        4.8100000000000005        2.3514855783088255E-002   1.6639345174450981E-004
   3.1415926535897931        3.6099999999999999        5.2100000000000000        1.8949900680078381E-002   1.8487630452303976E-004
   3.1415926535897931        3.6099999999999999        5.6100000000000003        1.5343362502403812E-002   1.5940068155300153E-004
   3.1415926535897931        3.6099999999999999        6.0099999999999998        1.2164910849503064E-002   1.7725757051592771E-004
   3.1415926535897931        3.6099999999999999        6.4100000000000001        9.7390292887166875E-003   1.7276606122852510E-004
   3.1415926535897931        3.6099999999999999        6.8100000000000005        8.2630454877878345E-003   1.6954813451292759E-004
   3.1415926535897931        3.6099999999999999        7.2100000000000000        6.4370970620667512E-003   1.6715787675314196E-004
   3.1415926535897931        3.6099999999999999        7.6100000000000003        5.3327114820505509E-003   2.0038313375050418E-004
   3.1415926535897931        3.6099999999999999        8.0099999999999998        3.9719556850112527E-003   1.7701982101755073E-004
   3.1415926535897931        3.6099999999999999        8.4100000000000001        3.4379653010153640E-003   1.6740628302659502E-004
   3.1415926535897931        3.6099999999999999        8.8100000000000005        2.9128781305880103E-003   1.6814663334216909E-004
   3.1415926535897931        3.6099999999999999        9.2100000000000009        2.3506576979310826E-003   1.8245629814052575E-004
   3.1415926535897931        3.6099999999999999        9.6100000000000012        1.8709933997900297E-003   1.8060387871710612E-004
   3.1415926535897931        3.6099999999999999        10.010000000000000        1.5939540041784268E-003   1.8055141606682196E-004
   3.1415926535897931        4.0099999999999998        1.0000000000000000E-002  0.20702646511061296        3.8231788544084122E-004
   3.1415926535897931        4.0099999999999998       0.41000000000000003       0.20213400481416577        3.7197633842651684E-004
   3.1415926535897931        4.0099999999999998       0.81000000000000005       0.18785268654431703        3.3083125859185932E-004
   3.1415926535897931        4.0099999999999998        1.2100000000000002       0.16607145102766785        3.0880443075430845E-004
   3.1415926535897931        4.0099999999999998        1.6100000000000001       0.13993440624248149        2.6492765750308966E-004
   3.1415926535897931        4.0099999999999998        2.0099999999999998       0.11453146193278628        2.2346543718459062E-004
   3.1415926535897931        4.0099999999999998        2.4100000000000001        9.2421993694787305E-002   1.8479585067991884E-004
   3.1415926535897931        4.0099999999999998        2.8100000000000001        7.4737398781705808E-002   1.5856690483954849E-004
   3.1415926535897931        4.0099999999999998        3.2100000000000000        6.1168283026159780E-002   1.7105922259495729E-004
   3.1415926535897931        4.0099999999999998        3.6099999999999999        5.0170030357261398E-002   1.5706069893628772E-004
   3.1415926535897931        4.0099999999999998        4.0099999999999998        4.1587249241258936E-002   1.6904914162363066E-004
   3.1415926535897931        4.0099999999999998        4.4100000000000001        3.3885128493396838E-002   1.6450080884486781E-004
   3.1415926535897931        4.0099999999999998        4.8100000000000005        2.8033556071663447E-002   1.7757283779212647E-004
   3.1415926535897931        4.0099999999999998        5.2100000000000000        2.2766700001280619E-002   1.7729574094969854E-004
   3.1415926535897931        4.0099999999999998        5.6100000000000003        1.8565777060734336E-002   1.5892057109560318E-004
   3.1415926535897931        4.0099999999999998        6.0099999999999998        1.5152069730508314E-002   1.7399674076658061E-004
   3.1415926535897931        4.0099999999999998        6.4100000000000001        1.2151190887361097E-002   1.7062833175541590E-004
   3.1415926535897931        4.0099999999999998        6.8100000000000005        9.4502236365964082E-003   1.7550564262329825E-004
   3.1415926535897931        4.0099999999999998        7.2100000000000000        7.9002734243713447E-003   1.9065824974982490E-004
   3.1415926535897931        4.0099999999999998        7.6100000000000003        6.5708700188014607E-003   1.8869173706901932E-004
   3.1415926535897931        4.0099999999999998        8.0099999999999998        5.5839319019373610E-003   1.7464559867041171E-004
   3.1415926535897931        4.0099999999999998        8.4100000000000001        4.6438132550603506E-003   1.8996062569113205E-004
   3.1415926535897931        4.0099999999999998        8.8100000000000005        3.6788668752576704E-003   1.8491979991617775E-004
   3.1415926535897931        4.0099999999999998        9.2100000000000009        3.1190411672208903E-003   1.9587669217401921E-004
   3.1415926535897931        4.0099999999999998        9.6100000000000012        2.3279696283466265E-003   1.9211058833806436E-004
   3.1415926535897931        4.0099999999999998        10.010000000000000        1.7320210544225949E-003   1.9219155827468977E-004
   3.1415926535897931        4.4100000000000001        1.0000000000000000E-002  0.21245594224103131        4.1027896961495867E-004
   3.1415926535897931        4.4100000000000001       0.41000000000000003       0.20793023804776969        3.6034680157300301E-004
   3.1415926535897931        4.4100000000000001       0.81000000000000005       0.19517231192616052        3.6951451265588236E-004
   3.1415926535897931        4.4100000000000001        1.2100000000000002       0.17547377056533439        3.3728249302925891E-004
   3.1415926535897931        4.4100000000000001        1.6100000000000001       0.15104161380428519        2.8587588241061501E-004
   3.1415926535897931        4.4100000000000001        2.0099999999999998       0.12499177890957175        2.4949458223367762E-004
   3.1415926535897931        4.4100000000000001        2.4100000000000001       0.10190040599797079        1.9874759380806743E-004
   3.1415926535897931        4.4100000000000001        2.8100000000000001        8.2589948299460605E-002   1.6467974519325849E-004
   3.1415926535897931        4.4100000000000001        3.2100000000000000        6.8258571074678351E-002   1.5720422279594826E-004
   3.1415926535897931        4.4100000000000001        3.6099999999999999        5.6661475063181262E-002   1.6506989354888433E-004
   3.1415926535897931        4.4100000000000001        4.0099999999999998        4.6953696037915917E-002   1.6021023685166107E-004
   3.1415926535897931        4.4100000000000001        4.4100000000000001        3.9200017241359825E-002   1.6781031568454619E-004
   3.1415926535897931        4.4100000000000001        4.8100000000000005        3.2531049063063498E-002   1.8642112519000014E-004
   3.1415926535897931        4.4100000000000001        5.2100000000000000        2.6834213674482462E-002   1.8366839938165438E-004
   3.1415926535897931        4.4100000000000001        5.6100000000000003        2.1750054809426687E-002   1.7728942153324808E-004
   3.1415926535897931        4.4100000000000001        6.0099999999999998        1.7997598911530587E-002   1.8965748180412170E-004
   3.1415926535897931        4.4100000000000001        6.4100000000000001        1.4737741425927431E-002   1.7089512770860173E-004
   3.1415926535897931        4.4100000000000001        6.8100000000000005        1.1998179330912897E-002   1.8498537680081590E-004
   3.1415926535897931        4.4100000000000001        7.2100000000000000        9.6712944218535872E-003   1.7993907585654034E-004
   3.1415926535897931        4.4100000000000001        7.6100000000000003        8.0445942862551866E-003   1.7956148172156816E-004
   3.1415926535897931        4.4100000000000001        8.0099999999999998        6.4909025094684490E-003   1.9235917035073625E-004
   3.1415926535897931        4.4100000000000001        8.4100000000000001        5.0668155838551809E-003   2.0325118133857531E-004
   3.1415926535897931        4.4100000000000001        8.8100000000000005        4.0346804612738738E-003   1.7896506505628504E-004
   3.1415926535897931        4.4100000000000001        9.2100000000000009        3.4121216156882193E-003   1.8025215845138138E-004
   3.1415926535897931        4.4100000000000001        9.6100000000000012        3.1430652643747751E-003   1.9613878571509666E-004
   3.1415926535897931        4.4100000000000001        10.010000000000000        2.3264253540261014E-003   2.1882983552322358E-004
   3.1415926535897931        4.8100000000000005        1.0000000000000000E-002  0.21434690273536502        4.1896816704747192E-004
   3.1415926535897931        4.8100000000000005       0.41000000000000003       0.21092214966222378        4.1443174581983172E-004
   3.1415926535897931        4.8100000000000005       0.81000000000000005       0.20006221727364987        3.4241771557518274E-004
   3.1415926535897931        4.8100000000000005        1.2100000000000002       0.18277497565396827        3.3919070830364199E-004
   3.1415926535897931        4.8100000000000005        1.6100000000000001       0.15950244171861122        3.1055797602857013E-004
   3.1415926535897931        4.8100000000000005        2.0099999999999998       0.13489016154883735        2.5799851606631496E-004
   3.1415926535897931        4.8100000000000005        2.4100000000000001       0.11112070235517182        2.1409222297161143E-004
   3.1415926535897931        4.8100000000000005        2.8100000000000001        9.0940877285374963E-002   1.8230387129306600E-004
   3.1415926535897931        4.8100000000000005        3.2100000000000000        7.5232806253664866E-002   1.6844929843778123E-004
   3.1415926535897931        4.8100000000000005        3.6099999999999999        6.2763466257449885E-002   1.6434741667764821E-004
   3.1415926535897931        4.8100000000000005        4.0099999999999998        5.2670021499946977E-002   1.7100789225581842E-004
   3.1415926535897931        4.8100000000000005        4.4100000000000001        4.4137512250289612E-002   1.6835730399267462E-004
   3.1415926535897931        4.8100000000000005        4.8100000000000005        3.6986961076207150E-002   1.7949083038049202E-004
   3.1415926535897931        4.8100000000000005        5.2100000000000000        3.0830359911326394E-002   1.8422673250519762E-004
   3.1415926535897931        4.8100000000000005        5.6100000000000003        2.5308827081977861E-002   1.9727633965816244E-004
   3.1415926535897931        4.8100000000000005        6.0099999999999998        2.0920796137704773E-002   1.7936804614629426E-004
   3.1415926535897931        4.8100000000000005        6.4100000000000001        1.7354173132569473E-002   1.8464521147009587E-004
   3.1415926535897931        4.8100000000000005        6.8100000000000005        1.3992782985549446E-002   1.7403058852261911E-004
   3.1415926535897931        4.8100000000000005        7.2100000000000000        1.1423777048732575E-002   1.8619482893633961E-004
   3.1415926535897931        4.8100000000000005        7.6100000000000003        9.8596201940165870E-003   1.8182692034624643E-004
   3.1415926535897931        4.8100000000000005        8.0099999999999998        7.4735061870885621E-003   1.8585120450391752E-004
   3.1415926535897931        4.8100000000000005        8.4100000000000001        6.3233068145014852E-003   2.1171707274677713E-004
   3.1415926535897931        4.8100000000000005        8.8100000000000005        5.3942397722447338E-003   1.7791995170835049E-004
   3.1415926535897931        4.8100000000000005        9.2100000000000009        4.3631974827558354E-003   1.8943050472381641E-004
   3.1415926535897931        4.8100000000000005        9.6100000000000012        3.9816696311082830E-003   1.8969047829472005E-004
   3.1415926535897931        4.8100000000000005        10.010000000000000        2.9973428280730425E-003   2.0741145352900329E-004
   3.1415926535897931        5.2100000000000000        1.0000000000000000E-002  0.21345299162244252        3.9088774160521086E-004
   3.1415926535897931        5.2100000000000000       0.41000000000000003       0.21086624775478868        3.7276299347076421E-004
   3.1415926535897931        5.2100000000000000       0.81000000000000005       0.20169657229011026        3.5549024023070330E-004
   3.1415926535897931        5.2100000000000000        1.2100000000000002       0.18619157151661761        3.6337172674687717E-004
   3.1415926535897931        5.2100000000000000        1.6100000000000001       0.16733389040588165        3.1357972436497558E-004
   3.1415926535897931        5.2100000000000000        2.0099999999999998       0.14370100654857706        2.8717259370120748E-004
   3.1415926535897931        5.2100000000000000        2.4100000000000001       0.11963794256946415        2.3642701413144839E-004
   3.1415926535897931        5.2100000000000000        2.8100000000000001        9.8887003223997003E-002   1.9364548992148624E-004
   3.1415926535897931        5.2100000000000000        3.2100000000000000        8.1932184986979156E-002   1.6361672663273423E-004
   3.1415926535897931        5.2100000000000000        3.6099999999999999        6.8869003958217809E-002   1.7184311714833300E-004
   3.1415926535897931        5.2100000000000000        4.0099999999999998        5.7931195821137649E-002   1.5825962277115382E-004
   3.1415926535897931        5.2100000000000000        4.4100000000000001        4.9414844780925934E-002   1.5429072735579990E-004
   3.1415926535897931        5.2100000000000000        4.8100000000000005        4.1388622200736552E-002   1.8208020294240761E-004
   3.1415926535897931        5.2100000000000000        5.2100000000000000        3.5242424036909477E-002   1.8433824220000149E-004
   3.1415926535897931        5.2100000000000000        5.6100000000000003        2.9254282038870347E-002   1.8737696526000772E-004
   3.1415926535897931        5.2100000000000000        6.0099999999999998        2.4186229769665914E-002   1.7339006276315721E-004
   3.1415926535897931        5.2100000000000000        6.4100000000000001        1.9585819780844817E-002   1.9217864201601098E-004
   3.1415926535897931        5.2100000000000000        6.8100000000000005        1.6786387743315697E-002   1.9576382992047807E-004
   3.1415926535897931        5.2100000000000000        7.2100000000000000        1.3442431143287172E-002   1.7712910807599918E-004
   3.1415926535897931        5.2100000000000000        7.6100000000000003        1.0991973642919201E-002   1.9345408292486911E-004
   3.1415926535897931        5.2100000000000000        8.0099999999999998        9.5101567904521817E-003   1.8102307863244630E-004
   3.1415926535897931        5.2100000000000000        8.4100000000000001        7.6149132690821230E-003   1.8413050365429100E-004
   3.1415926535897931        5.2100000000000000        8.8100000000000005        6.6120070372416399E-003   1.9017003469063313E-004
   3.1415926535897931        5.2100000000000000        9.2100000000000009        5.3078744319635801E-003   1.8560567118710563E-004
   3.1415926535897931        5.2100000000000000        9.6100000000000012        4.1229143362473113E-003   1.9504476611540995E-004
   3.1415926535897931        5.2100000000000000        10.010000000000000        3.3852122419550045E-003   1.9109288906895858E-004
   3.1415926535897931        5.6100000000000003        1.0000000000000000E-002  0.20965051514133359        3.9055005119596845E-004
   3.1415926535897931        5.6100000000000003       0.41000000000000003       0.20812002613861291        3.5510912154008555E-004
   3.1415926535897931        5.6100000000000003       0.81000000000000005       0.20081183919137127        3.7029840063946119E-004
   3.1415926535897931        5.6100000000000003        1.2100000000000002       0.18860906921233594        3.2807901516088844E-004
   3.1415926535897931        5.6100000000000003        1.6100000000000001       0.17191534821206578        3.3500919830760693E-004
   3.1415926535897931        5.6100000000000003        2.0099999999999998       0.15095182742333088        2.9805040929166779E-004
   3.1415926535897931        5.6100000000000003        2.4100000000000001       0.12886032190571592        2.4977756037007496E-004
   3.1415926535897931        5.6100000000000003        2.8100000000000001       0.10657656747066101        2.0507166494170023E-004
   3.1415926535897931        5.6100000000000003        3.2100000000000000        8.8552018712364289E-002   1.7562904281841465E-004
   3.1415926535897931        5.6100000000000003        3.6099999999999999        7.4740797973352174E-002   1.6818392920471247E-004
   3.1415926535897931        5.6100000000000003        4.0099999999999998        6.3530136249228888E-002   1.8046359636490978E-004
   3.1415926535897931        5.6100000000000003        4.4100000000000001        5.4655321681103472E-002   1.9210371163844286E-004
   3.1415926535897931        5.6100000000000003        4.8100000000000005        4.6641431761090403E-002   1.7621233632140315E-004
   3.1415926535897931        5.6100000000000003        5.2100000000000000        3.9318855547222128E-002   1.7654566594987845E-004
   3.1415926535897931        5.6100000000000003        5.6100000000000003        3.3406648168653193E-002   1.7094938799875500E-004
   3.1415926535897931        5.6100000000000003        6.0099999999999998        2.7631936448116113E-002   1.9723028835418185E-004
   3.1415926535897931        5.6100000000000003        6.4100000000000001        2.3120165548549280E-002   1.7958500259123832E-004
   3.1415926535897931        5.6100000000000003        6.8100000000000005        1.8803316545259442E-002   1.7735008175668893E-004
   3.1415926535897931        5.6100000000000003        7.2100000000000000        1.5872245257608952E-002   1.8183472025084737E-004
   3.1415926535897931        5.6100000000000003        7.6100000000000003        1.3099471489397062E-002   1.9673874063229178E-004
   3.1415926535897931        5.6100000000000003        8.0099999999999998        1.0895659945198973E-002   1.9091474150470091E-004
   3.1415926535897931        5.6100000000000003        8.4100000000000001        9.0553695949256111E-003   1.9711951624841310E-004
   3.1415926535897931        5.6100000000000003        8.8100000000000005        7.4686664644387250E-003   2.0803549683201769E-004
   3.1415926535897931        5.6100000000000003        9.2100000000000009        6.6153645837199980E-003   1.9252880035651600E-004
   3.1415926535897931        5.6100000000000003        9.6100000000000012        5.4895683264267001E-003   2.0813880274455024E-004
   3.1415926535897931        5.6100000000000003        10.010000000000000        4.2444169688168670E-003   2.1178970895700995E-004
   3.1415926535897931        6.0099999999999998        1.0000000000000000E-002  0.20601586007191494        3.9392415053743167E-004
   3.1415926535897931        6.0099999999999998       0.41000000000000003       0.20393762431526979        3.5825087726621340E-004
   3.1415926535897931        6.0099999999999998       0.81000000000000005       0.19892788183424456        3.5859809588178684E-004
   3.1415926535897931        6.0099999999999998        1.2100000000000002       0.18920719312538115        3.5204989785978517E-004
   3.1415926535897931        6.0099999999999998        1.6100000000000001       0.17488427242229054        3.1965109949032457E-004
   3.1415926535897931        6.0099999999999998        2.0099999999999998       0.15661460810938110        2.9884562898287409E-004
   3.1415926535897931        6.0099999999999998        2.4100000000000001       0.13520783446901197        2.5799210071190254E-004
   3.1415926535897931        6.0099999999999998        2.8100000000000001       0.11396695788895997        2.2095632374918145E-004
   3.1415926535897931        6.0099999999999998        3.2100000000000000        9.5713656473437325E-002   1.9126090720476759E-004
   3.1415926535897931        6.0099999999999998        3.6099999999999999        8.0387521213597116E-002   1.6692809537013179E-004
   3.1415926535897931        6.0099999999999998        4.0099999999999998        6.8939621339498020E-002   1.6978196758050658E-004
   3.1415926535897931        6.0099999999999998        4.4100000000000001        5.9032771343246249E-002   1.6679514477839060E-004
   3.1415926535897931        6.0099999999999998        4.8100000000000005        5.1234894109374832E-002   1.7823401448883259E-004
   3.1415926535897931        6.0099999999999998        5.2100000000000000        4.3839687946240304E-002   1.7036888421556714E-004
   3.1415926535897931        6.0099999999999998        5.6100000000000003        3.7203154037295752E-002   1.8380143034606072E-004
   3.1415926535897931        6.0099999999999998        6.0099999999999998        3.1411454184638705E-002   1.6961366567517212E-004
   3.1415926535897931        6.0099999999999998        6.4100000000000001        2.6019474636398629E-002   2.1137892536919132E-004
   3.1415926535897931        6.0099999999999998        6.8100000000000005        2.1875995247238558E-002   1.7966542384016820E-004
   3.1415926535897931        6.0099999999999998        7.2100000000000000        1.8398276712413775E-002   1.9288557016138320E-004
   3.1415926535897931        6.0099999999999998        7.6100000000000003        1.4945855196938340E-002   1.7530270039694707E-004
   3.1415926535897931        6.0099999999999998        8.0099999999999998        1.2736900462990848E-002   1.9555028066315879E-004
   3.1415926535897931        6.0099999999999998        8.4100000000000001        1.0437592124730102E-002   1.9570993595433887E-004
   3.1415926535897931        6.0099999999999998        8.8100000000000005        8.7277253397929251E-003   2.1991434789892574E-004
   3.1415926535897931        6.0099999999999998        9.2100000000000009        7.2672648094076111E-003   2.0039627007982990E-004
   3.1415926535897931        6.0099999999999998        9.6100000000000012        6.3119780373362220E-003   2.0482247515443889E-004
   3.1415926535897931        6.0099999999999998        10.010000000000000        4.9257939350562212E-003   1.9300492888073178E-004
   3.1415926535897931        6.4100000000000001        1.0000000000000000E-002  0.20031099685334144        3.7775557143023952E-004
   3.1415926535897931        6.4100000000000001       0.41000000000000003       0.19880464778358023        3.6825317405802318E-004
   3.1415926535897931        6.4100000000000001       0.81000000000000005       0.19437293519003548        3.8596304647723890E-004
   3.1415926535897931        6.4100000000000001        1.2100000000000002       0.18688043705436821        3.3890254163191610E-004
   3.1415926535897931        6.4100000000000001        1.6100000000000001       0.17629569904779041        3.1287918670741880E-004
   3.1415926535897931        6.4100000000000001        2.0099999999999998       0.16041382531245382        3.0070668853634191E-004
   3.1415926535897931        6.4100000000000001        2.4100000000000001       0.14138533151219179        2.7235761065065058E-004
   3.1415926535897931        6.4100000000000001        2.8100000000000001       0.12151574418017690        2.4136691064397382E-004
   3.1415926535897931        6.4100000000000001        3.2100000000000000       0.10246981888098708        2.0245851587987889E-004
   3.1415926535897931        6.4100000000000001        3.6099999999999999        8.6664914030447113E-002   1.9512806274715901E-004
   3.1415926535897931        6.4100000000000001        4.0099999999999998        7.4256409080519475E-002   1.8531069440799476E-004
   3.1415926535897931        6.4100000000000001        4.4100000000000001        6.4284609120580954E-002   1.7609929558967240E-004
   3.1415926535897931        6.4100000000000001        4.8100000000000005        5.6114178681531478E-002   1.9159619293274680E-004
   3.1415926535897931        6.4100000000000001        5.2100000000000000        4.8501699252782159E-002   1.8847620529523015E-004
   3.1415926535897931        6.4100000000000001        5.6100000000000003        4.1744882832451397E-002   1.9441479100279114E-004
   3.1415926535897931        6.4100000000000001        6.0099999999999998        3.5313211700038726E-002   1.9599193251657561E-004
   3.1415926535897931        6.4100000000000001        6.4100000000000001        2.9827497366319514E-002   2.0474697969535122E-004
   3.1415926535897931        6.4100000000000001        6.8100000000000005        2.4633602824431229E-002   1.9370148501095122E-004
   3.1415926535897931        6.4100000000000001        7.2100000000000000        2.0495524212641295E-002   1.8653517381521853E-004
   3.1415926535897931        6.4100000000000001        7.6100000000000003        1.7319550200404540E-002   2.1839378485006601E-004
   3.1415926535897931        6.4100000000000001        8.0099999999999998        1.3946492747108333E-002   1.9943200056654164E-004
   3.1415926535897931        6.4100000000000001        8.4100000000000001        1.2032495155931773E-002   2.0471493562021433E-004
   3.1415926535897931        6.4100000000000001        8.8100000000000005        9.9132692341774211E-003   1.9158183609019273E-004
   3.1415926535897931        6.4100000000000001        9.2100000000000009        8.4418010118879113E-003   1.9888143281044683E-004
   3.1415926535897931        6.4100000000000001        9.6100000000000012        7.2325518924365667E-003   1.9032580499464029E-004
   3.1415926535897931        6.4100000000000001        10.010000000000000        5.9664071279134168E-003   1.9846415143383084E-004
   3.1415926535897931        6.8100000000000005        1.0000000000000000E-002  0.19349368767809430        3.5946307745430553E-004
   3.1415926535897931        6.8100000000000005       0.41000000000000003       0.19246651096636533        3.8329666450080674E-004
   3.1415926535897931        6.8100000000000005       0.81000000000000005       0.18996561859630820        3.4739400627945986E-004
   3.1415926535897931        6.8100000000000005        1.2100000000000002       0.18454721639118918        3.6299074550477287E-004
   3.1415926535897931        6.8100000000000005        1.6100000000000001       0.17524023305384298        3.1458981907784032E-004
   3.1415926535897931        6.8100000000000005        2.0099999999999998       0.16290083152256399        3.0370173520613027E-004
   3.1415926535897931        6.8100000000000005        2.4100000000000001       0.14660359097480605        2.8183829003382689E-004
   3.1415926535897931        6.8100000000000005        2.8100000000000001       0.12827759271864730        2.5601689715311495E-004
   3.1415926535897931        6.8100000000000005        3.2100000000000000       0.10952325259610590        2.0997911282950009E-004
   3.1415926535897931        6.8100000000000005        3.6099999999999999        9.2536753446339548E-002   1.8129513703010351E-004
   3.1415926535897931        6.8100000000000005        4.0099999999999998        7.9332324471417248E-002   1.8767360711934933E-004
   3.1415926535897931        6.8100000000000005        4.4100000000000001        6.8867982604168154E-002   1.8800653217997625E-004
   3.1415926535897931        6.8100000000000005        4.8100000000000005        6.0446313668502560E-002   1.8355880718410827E-004
   3.1415926535897931        6.8100000000000005        5.2100000000000000        5.3163059716515373E-002   1.8106715400373449E-004
   3.1415926535897931        6.8100000000000005        5.6100000000000003        4.5825786596286236E-002   1.7240735092386757E-004
   3.1415926535897931        6.8100000000000005        6.0099999999999998        3.9347311239182767E-002   1.8351710558598850E-004
   3.1415926535897931        6.8100000000000005        6.4100000000000001        3.3408721957231900E-002   2.0051672784070332E-004
   3.1415926535897931        6.8100000000000005        6.8100000000000005        2.8142377374666225E-002   1.8631637755683265E-004
   3.1415926535897931        6.8100000000000005        7.2100000000000000        2.3625264203695352E-002   1.8950644403173893E-004
   3.1415926535897931        6.8100000000000005        7.6100000000000003        1.9834378814766563E-002   1.9250814105580829E-004
   3.1415926535897931        6.8100000000000005        8.0099999999999998        1.6412622994844354E-002   2.1176017671685119E-004
   3.1415926535897931        6.8100000000000005        8.4100000000000001        1.3784522878200978E-002   1.8266076952377122E-004
   3.1415926535897931        6.8100000000000005        8.8100000000000005        1.1468613264526655E-002   2.1910012351153155E-004
   3.1415926535897931        6.8100000000000005        9.2100000000000009        9.9868759277028096E-003   2.1081176812480859E-004
   3.1415926535897931        6.8100000000000005        9.6100000000000012        8.0965476703528418E-003   2.0486407014236197E-004
   3.1415926535897931        6.8100000000000005        10.010000000000000        6.7724243880866600E-003   2.1659663720082867E-004
   3.1415926535897931        7.2100000000000000        1.0000000000000000E-002  0.18506449048297555        3.4559127595977642E-004
   3.1415926535897931        7.2100000000000000       0.41000000000000003       0.18503885023081612        3.5050371730389060E-004
   3.1415926535897931        7.2100000000000000       0.81000000000000005       0.18303109795221176        3.5918837308747886E-004
   3.1415926535897931        7.2100000000000000        1.2100000000000002       0.17921803517849444        3.4461888913521222E-004
   3.1415926535897931        7.2100000000000000        1.6100000000000001       0.17333148478566265        3.3229486081134643E-004
   3.1415926535897931        7.2100000000000000        2.0099999999999998       0.16398678846150921        3.1839301135092019E-004
   3.1415926535897931        7.2100000000000000        2.4100000000000001       0.15005021705782359        2.7471826961567031E-004
   3.1415926535897931        7.2100000000000000        2.8100000000000001       0.13402561841820407        2.5750488308303322E-004
   3.1415926535897931        7.2100000000000000        3.2100000000000000       0.11564683657602401        2.2872047615886060E-004
   3.1415926535897931        7.2100000000000000        3.6099999999999999        9.9007499997998447E-002   1.9730049693917693E-004
   3.1415926535897931        7.2100000000000000        4.0099999999999998        8.4818081353214517E-002   1.8947531390821733E-004
   3.1415926535897931        7.2100000000000000        4.4100000000000001        7.3891033099871620E-002   1.9088750832641386E-004
   3.1415926535897931        7.2100000000000000        4.8100000000000005        6.4959456996900020E-002   1.8227659626557271E-004
   3.1415926535897931        7.2100000000000000        5.2100000000000000        5.7546349755691804E-002   1.9699413181596434E-004
   3.1415926535897931        7.2100000000000000        5.6100000000000003        5.0022401721468442E-002   1.9335170351935274E-004
   3.1415926535897931        7.2100000000000000        6.0099999999999998        4.3368086429815253E-002   1.9869763477136865E-004
   3.1415926535897931        7.2100000000000000        6.4100000000000001        3.6915884107968054E-002   1.9437811603654012E-004
   3.1415926535897931        7.2100000000000000        6.8100000000000005        3.1589259077710027E-002   1.8780372112738367E-004
   3.1415926535897931        7.2100000000000000        7.2100000000000000        2.6766277169075828E-002   2.1215389424137233E-004
   3.1415926535897931        7.2100000000000000        7.6100000000000003        2.2208212978228874E-002   2.2167266760670878E-004
   3.1415926535897931        7.2100000000000000        8.0099999999999998        1.8440612624654316E-002   1.9699294665389302E-004
   3.1415926535897931        7.2100000000000000        8.4100000000000001        1.5625459022238851E-002   2.0347478105986491E-004
   3.1415926535897931        7.2100000000000000        8.8100000000000005        1.3017928472092523E-002   2.0275280726338206E-004
   3.1415926535897931        7.2100000000000000        9.2100000000000009        1.1108056721551107E-002   2.1134613048085418E-004
   3.1415926535897931        7.2100000000000000        9.6100000000000012        9.2527429345865431E-003   2.1208369837416498E-004
   3.1415926535897931        7.2100000000000000        10.010000000000000        7.6694248485655557E-003   2.0905677854225250E-004
   3.1415926535897931        7.6100000000000003        1.0000000000000000E-002  0.17827443170651910        3.2361586435375629E-004
   3.1415926535897931        7.6100000000000003       0.41000000000000003       0.17769719329706940        3.2995066022290643E-004
   3.1415926535897931        7.6100000000000003       0.81000000000000005       0.17645448199925293        3.4375518460638937E-004
   3.1415926535897931        7.6100000000000003        1.2100000000000002       0.17426859673266895        3.1897423112078920E-004
   3.1415926535897931        7.6100000000000003        1.6100000000000001       0.16973420458765529        3.3185643515578077E-004
   3.1415926535897931        7.6100000000000003        2.0099999999999998       0.16321464419340959        3.1668550200906180E-004
   3.1415926535897931        7.6100000000000003        2.4100000000000001       0.15228336576063892        3.0183561942057806E-004
   3.1415926535897931        7.6100000000000003        2.8100000000000001       0.13880854658967695        2.6965958021579951E-004
   3.1415926535897931        7.6100000000000003        3.2100000000000000       0.12228879587088194        2.3539603602061267E-004
   3.1415926535897931        7.6100000000000003        3.6099999999999999       0.10504133192921769        2.0531567613046983E-004
   3.1415926535897931        7.6100000000000003        4.0099999999999998        9.0224995137126437E-002   1.8669797784808521E-004
   3.1415926535897931        7.6100000000000003        4.4100000000000001        7.8491707549564402E-002   1.8237059408494579E-004
   3.1415926535897931        7.6100000000000003        4.8100000000000005        6.9356013334407829E-002   1.9940295074455822E-004
   3.1415926535897931        7.6100000000000003        5.2100000000000000        6.1635109086556464E-002   1.8333148968694205E-004
   3.1415926535897931        7.6100000000000003        5.6100000000000003        5.4186748142333395E-002   1.9512183934754384E-004
   3.1415926535897931        7.6100000000000003        6.0099999999999998        4.7522842287772579E-002   1.9220636608422502E-004
   3.1415926535897931        7.6100000000000003        6.4100000000000001        4.1112723176159709E-002   2.0268865486355511E-004
   3.1415926535897931        7.6100000000000003        6.8100000000000005        3.5260412691877061E-002   1.8889612276725020E-004
   3.1415926535897931        7.6100000000000003        7.2100000000000000        2.9867556478972445E-002   2.0304825792310247E-004
   3.1415926535897931        7.6100000000000003        7.6100000000000003        2.5186368270902766E-002   1.9782687260346113E-004
   3.1415926535897931        7.6100000000000003        8.0099999999999998        2.1072056012771914E-002   2.2247887251812065E-004
   3.1415926535897931        7.6100000000000003        8.4100000000000001        1.7630031900626321E-002   1.9198655894065865E-004
   3.1415926535897931        7.6100000000000003        8.8100000000000005        1.4645016651643094E-002   2.0618028127905979E-004
   3.1415926535897931        7.6100000000000003        9.2100000000000009        1.2641263126258281E-002   2.1346790854380010E-004
   3.1415926535897931        7.6100000000000003        9.6100000000000012        1.0441409865981934E-002   1.9538497689623356E-004
   3.1415926535897931        7.6100000000000003        10.010000000000000        8.8938478576376309E-003   2.1076899063866180E-004
   3.1415926535897931        8.0099999999999998        1.0000000000000000E-002  0.17019248588145269        3.1138017896040188E-004
   3.1415926535897931        8.0099999999999998       0.41000000000000003       0.16919689451414383        3.1321551437731894E-004
   3.1415926535897931        8.0099999999999998       0.81000000000000005       0.16919111573650628        3.3568954270396317E-004
   3.1415926535897931        8.0099999999999998        1.2100000000000002       0.16803988835934280        3.3348604730456638E-004
   3.1415926535897931        8.0099999999999998        1.6100000000000001       0.16507690809415876        3.1931812976295903E-004
   3.1415926535897931        8.0099999999999998        2.0099999999999998       0.16089416103588478        2.9725138212012342E-004
   3.1415926535897931        8.0099999999999998        2.4100000000000001       0.15361405400480774        3.0424125768158106E-004
   3.1415926535897931        8.0099999999999998        2.8100000000000001       0.14196915164949003        2.7703112728425080E-004
   3.1415926535897931        8.0099999999999998        3.2100000000000000       0.12732997499139906        2.5397084905750292E-004
   3.1415926535897931        8.0099999999999998        3.6099999999999999       0.11070121267932648        2.2119968333880017E-004
   3.1415926535897931        8.0099999999999998        4.0099999999999998        9.5893338860757904E-002   1.8904654166131485E-004
   3.1415926535897931        8.0099999999999998        4.4100000000000001        8.3274634647150181E-002   2.0196646908945929E-004
   3.1415926535897931        8.0099999999999998        4.8100000000000005        7.3413644809984122E-002   1.9064825700871631E-004
   3.1415926535897931        8.0099999999999998        5.2100000000000000        6.5303824711438890E-002   1.8210445960719011E-004
   3.1415926535897931        8.0099999999999998        5.6100000000000003        5.8397398776352159E-002   1.8423070295381459E-004
   3.1415926535897931        8.0099999999999998        6.0099999999999998        5.1829667263759142E-002   1.9242625856652810E-004
   3.1415926535897931        8.0099999999999998        6.4100000000000001        4.4697591384922686E-002   1.9841143450652894E-004
   3.1415926535897931        8.0099999999999998        6.8100000000000005        3.9077033902822578E-002   2.1296959177367219E-004
   3.1415926535897931        8.0099999999999998        7.2100000000000000        3.3278282241712961E-002   2.0373286917767697E-004
   3.1415926535897931        8.0099999999999998        7.6100000000000003        2.8042896395082326E-002   1.9273954492532685E-004
   3.1415926535897931        8.0099999999999998        8.0099999999999998        2.3790788593772514E-002   2.1464585240061530E-004
   3.1415926535897931        8.0099999999999998        8.4100000000000001        1.9743087256530286E-002   2.1136028450817411E-004
   3.1415926535897931        8.0099999999999998        8.8100000000000005        1.6978534544144080E-002   2.1676809333184797E-004
   3.1415926535897931        8.0099999999999998        9.2100000000000009        1.4355262369285865E-002   2.0643350751506102E-004
   3.1415926535897931        8.0099999999999998        9.6100000000000012        1.1941290856731086E-002   2.2334406729344520E-004
   3.1415926535897931        8.0099999999999998        10.010000000000000        9.9464802573048551E-003   2.0110290840768451E-004
   3.1415926535897931        8.4100000000000001        1.0000000000000000E-002  0.16141960590126422        3.1003494625378192E-004
   3.1415926535897931        8.4100000000000001       0.41000000000000003       0.16203660581144635        3.0553553676897118E-004
   3.1415926535897931        8.4100000000000001       0.81000000000000005       0.16173295149358893        3.1454275049221548E-004
   3.1415926535897931        8.4100000000000001        1.2100000000000002       0.16150611327243236        3.0530055164576536E-004
   3.1415926535897931        8.4100000000000001        1.6100000000000001       0.16066717454623980        3.2063061035265462E-004
   3.1415926535897931        8.4100000000000001        2.0099999999999998       0.15799240737063647        3.0324388375445598E-004
   3.1415926535897931        8.4100000000000001        2.4100000000000001       0.15174584729415544        2.9870665199152222E-004
   3.1415926535897931        8.4100000000000001        2.8100000000000001       0.14388527845345211        2.7568337708880721E-004
   3.1415926535897931        8.4100000000000001        3.2100000000000000       0.13114633965890354        2.5032437110778042E-004
   3.1415926535897931        8.4100000000000001        3.6099999999999999       0.11664290844136466        2.3196203270965085E-004
   3.1415926535897931        8.4100000000000001        4.0099999999999998       0.10134242676012750        1.9748588955135129E-004
   3.1415926535897931        8.4100000000000001        4.4100000000000001        8.8089211767463496E-002   1.7931301092268426E-004
   3.1415926535897931        8.4100000000000001        4.8100000000000005        7.7550725933257833E-002   1.9082099077360847E-004
   3.1415926535897931        8.4100000000000001        5.2100000000000000        6.9403101034088352E-002   1.8075987715130134E-004
   3.1415926535897931        8.4100000000000001        5.6100000000000003        6.2623670464131823E-002   1.9064276294446927E-004
   3.1415926535897931        8.4100000000000001        6.0099999999999998        5.5488241666801441E-002   2.0431970786138952E-004
   3.1415926535897931        8.4100000000000001        6.4100000000000001        4.8721957122533840E-002   1.9148440100829028E-004
   3.1415926535897931        8.4100000000000001        6.8100000000000005        4.2645607010284782E-002   1.8351033030222449E-004
   3.1415926535897931        8.4100000000000001        7.2100000000000000        3.6654776491921413E-002   1.8892434031126076E-004
   3.1415926535897931        8.4100000000000001        7.6100000000000003        3.1235188573200380E-002   1.9692909340376580E-004
   3.1415926535897931        8.4100000000000001        8.0099999999999998        2.6278515522861229E-002   1.9825742881282327E-004
   3.1415926535897931        8.4100000000000001        8.4100000000000001        2.2139202610751904E-002   2.0341988896331598E-004
   3.1415926535897931        8.4100000000000001        8.8100000000000005        1.8981193555298630E-002   2.0634971446254675E-004
   3.1415926535897931        8.4100000000000001        9.2100000000000009        1.5954167411570991E-002   1.9769661823271689E-004
   3.1415926535897931        8.4100000000000001        9.6100000000000012        1.3340709303300433E-002   2.0410563398530872E-004
   3.1415926535897931        8.4100000000000001        10.010000000000000        1.1431140624859823E-002   2.1508786228065365E-004
   3.1415926535897931        8.8100000000000005        1.0000000000000000E-002  0.15369411708170697        3.0609903560250727E-004
   3.1415926535897931        8.8100000000000005       0.41000000000000003       0.15357843301571561        2.9717284401718400E-004
   3.1415926535897931        8.8100000000000005       0.81000000000000005       0.15443938469137647        2.9821355026574359E-004
   3.1415926535897931        8.8100000000000005        1.2100000000000002       0.15502709871696102        2.8645208116390115E-004
   3.1415926535897931        8.8100000000000005        1.6100000000000001       0.15510880596458501        2.9435882874807948E-004
   3.1415926535897931        8.8100000000000005        2.0099999999999998       0.15378466817738776        3.0665951464929777E-004
   3.1415926535897931        8.8100000000000005        2.4100000000000001       0.14997903774510313        2.8548285216118915E-004
   3.1415926535897931        8.8100000000000005        2.8100000000000001       0.14489807550598893        2.8392014791647242E-004
   3.1415926535897931        8.8100000000000005        3.2100000000000000       0.13468008781694668        2.5925328809152989E-004
   3.1415926535897931        8.8100000000000005        3.6099999999999999       0.12173398531082932        2.3601648158190413E-004
   3.1415926535897931        8.8100000000000005        4.0099999999999998       0.10716779593851991        2.0910630077757984E-004
   3.1415926535897931        8.8100000000000005        4.4100000000000001        9.3750143214265252E-002   2.0455632471949820E-004
   3.1415926535897931        8.8100000000000005        4.8100000000000005        8.2032871755542872E-002   2.0024386945161995E-004
   3.1415926535897931        8.8100000000000005        5.2100000000000000        7.2748402378746385E-002   1.9881337881002124E-004
   3.1415926535897931        8.8100000000000005        5.6100000000000003        6.6254852846046958E-002   1.9930799842164635E-004
   3.1415926535897931        8.8100000000000005        6.0099999999999998        5.9650982599360379E-002   1.9228927075440181E-004
   3.1415926535897931        8.8100000000000005        6.4100000000000001        5.2445124740221907E-002   2.1548823968117501E-004
   3.1415926535897931        8.8100000000000005        6.8100000000000005        4.6256653923896308E-002   2.1505963182295905E-004
   3.1415926535897931        8.8100000000000005        7.2100000000000000        4.0491934415370169E-002   2.0232981225343263E-004
   3.1415926535897931        8.8100000000000005        7.6100000000000003        3.4618152752301290E-002   2.0048922729051810E-004
   3.1415926535897931        8.8100000000000005        8.0099999999999998        2.9169860028500347E-002   1.9239689258085158E-004
   3.1415926535897931        8.8100000000000005        8.4100000000000001        2.4523510197014695E-002   2.1087719982524139E-004
   3.1415926535897931        8.8100000000000005        8.8100000000000005        2.1253356990430652E-002   2.2444867841510884E-004
   3.1415926535897931        8.8100000000000005        9.2100000000000009        1.8183557039197211E-002   2.0302434976576550E-004
   3.1415926535897931        8.8100000000000005        9.6100000000000012        1.4988130857841814E-002   2.1916412413766292E-004
   3.1415926535897931        8.8100000000000005        10.010000000000000        1.2647910984881983E-002   2.0386287355080739E-004
   3.1415926535897931        9.2100000000000009        1.0000000000000000E-002  0.14607003553368994        2.9092700041659538E-004
   3.1415926535897931        9.2100000000000009       0.41000000000000003       0.14646549465036551        2.8204641186854035E-004
   3.1415926535897931        9.2100000000000009       0.81000000000000005       0.14712307578475717        2.7753511359717461E-004
   3.1415926535897931        9.2100000000000009        1.2100000000000002       0.14811137129541629        2.8423083079323174E-004
   3.1415926535897931        9.2100000000000009        1.6100000000000001       0.14875403520400240        2.9218201143087799E-004
   3.1415926535897931        9.2100000000000009        2.0099999999999998       0.14881924159196633        2.8596958011835435E-004
   3.1415926535897931        9.2100000000000009        2.4100000000000001       0.14809870452774829        2.7987065575364034E-004
   3.1415926535897931        9.2100000000000009        2.8100000000000001       0.14380354224257916        2.8448529123211553E-004
   3.1415926535897931        9.2100000000000009        3.2100000000000000       0.13631037852865877        2.7008960540795049E-004
   3.1415926535897931        9.2100000000000009        3.6099999999999999       0.12592603261980370        2.4780727110348711E-004
   3.1415926535897931        9.2100000000000009        4.0099999999999998       0.11229423931181197        2.2416779347267122E-004
   3.1415926535897931        9.2100000000000009        4.4100000000000001        9.8593987672764671E-002   1.9708330720804557E-004
   3.1415926535897931        9.2100000000000009        4.8100000000000005        8.6369360532577003E-002   1.9267343894566061E-004
   3.1415926535897931        9.2100000000000009        5.2100000000000000        7.6953918748746200E-002   2.0769586115070861E-004
   3.1415926535897931        9.2100000000000009        5.6100000000000003        6.9744474448350621E-002   2.0378633859769563E-004
   3.1415926535897931        9.2100000000000009        6.0099999999999998        6.3294867328349921E-002   1.9733039620112007E-004
   3.1415926535897931        9.2100000000000009        6.4100000000000001        5.6921843643735835E-002   1.9173447506492332E-004
   3.1415926535897931        9.2100000000000009        6.8100000000000005        5.0615326148771594E-002   1.9773871514416850E-004
   3.1415926535897931        9.2100000000000009        7.2100000000000000        4.4166196104942719E-002   1.9617990345821627E-004
   3.1415926535897931        9.2100000000000009        7.6100000000000003        3.8240558994783520E-002   2.0239703406912284E-004
   3.1415926535897931        9.2100000000000009        8.0099999999999998        3.2648894811701523E-002   2.0253244723828726E-004
   3.1415926535897931        9.2100000000000009        8.4100000000000001        2.7818685439972665E-002   2.1173329245963970E-004
   3.1415926535897931        9.2100000000000009        8.8100000000000005        2.3623637793196570E-002   2.0088006149610027E-004
   3.1415926535897931        9.2100000000000009        9.2100000000000009        1.9744695357216041E-002   2.1318034481281880E-004
   3.1415926535897931        9.2100000000000009        9.6100000000000012        1.7114195709138972E-002   2.2260285802929941E-004
   3.1415926535897931        9.2100000000000009        10.010000000000000        1.4272659059914514E-002   2.3804911299105707E-004
   3.1415926535897931        9.6100000000000012        1.0000000000000000E-002  0.13791521960382783        2.7322894234775818E-004
   3.1415926535897931        9.6100000000000012       0.41000000000000003       0.13814469331555601        2.6931697267532426E-004
   3.1415926535897931        9.6100000000000012       0.81000000000000005       0.13957161930564752        2.7073525477464331E-004
   3.1415926535897931        9.6100000000000012        1.2100000000000002       0.14104227557287674        2.8160049746574049E-004
   3.1415926535897931        9.6100000000000012        1.6100000000000001       0.14303475154198930        2.8496846782691146E-004
   3.1415926535897931        9.6100000000000012        2.0099999999999998       0.14403069429827567        2.7789666040912390E-004
   3.1415926535897931        9.6100000000000012        2.4100000000000001       0.14436828469032267        2.7722683617288770E-004
   3.1415926535897931        9.6100000000000012        2.8100000000000001       0.14186931793821933        2.7276811627331552E-004
   3.1415926535897931        9.6100000000000012        3.2100000000000000       0.13720795773323258        2.7040992895183862E-004
   3.1415926535897931        9.6100000000000012        3.6099999999999999       0.12876365943417725        2.5616307191148085E-004
   3.1415926535897931        9.6100000000000012        4.0099999999999998       0.11748992429288607        2.2809833033694767E-004
   3.1415926535897931        9.6100000000000012        4.4100000000000001       0.10400125700204285        2.0468565599779344E-004
   3.1415926535897931        9.6100000000000012        4.8100000000000005        9.1626517034905389E-002   2.0518082469526706E-004
   3.1415926535897931        9.6100000000000012        5.2100000000000000        8.1174840778620083E-002   1.9327925636384539E-004
   3.1415926535897931        9.6100000000000012        5.6100000000000003        7.3332842836847129E-002   2.0595230611424614E-004
   3.1415926535897931        9.6100000000000012        6.0099999999999998        6.6471963478772766E-002   1.8990902791651278E-004
   3.1415926535897931        9.6100000000000012        6.4100000000000001        6.0346954172076493E-002   2.0142000989693712E-004
   3.1415926535897931        9.6100000000000012        6.8100000000000005        5.4013995574340633E-002   2.0059283993281019E-004
   3.1415926535897931        9.6100000000000012        7.2100000000000000        4.7686169269380504E-002   2.0011843312817146E-004
   3.1415926535897931        9.6100000000000012        7.6100000000000003        4.1902540828517763E-002   2.1387492731929470E-004
   3.1415926535897931        9.6100000000000012        8.0099999999999998        3.5956562907773673E-002   1.9207325862903140E-004
   3.1415926535897931        9.6100000000000012        8.4100000000000001        3.0688365803396178E-002   2.1108806344114766E-004
   3.1415926535897931        9.6100000000000012        8.8100000000000005        2.5961468204329322E-002   2.0040133105175177E-004
   3.1415926535897931        9.6100000000000012        9.2100000000000009        2.2516135774274276E-002   2.0250112309694456E-004
   3.1415926535897931        9.6100000000000012        9.6100000000000012        1.8582861389210129E-002   2.0635959332387105E-004
   3.1415926535897931        9.6100000000000012        10.010000000000000        1.6020307690318859E-002   2.1445333825462852E-004
   3.1415926535897931        10.010000000000000        1.0000000000000000E-002  0.13124701427241950        2.5168576418594529E-004
   3.1415926535897931        10.010000000000000       0.41000000000000003       0.13194666470378738        2.6092283185087190E-004
   3.1415926535897931        10.010000000000000       0.81000000000000005       0.13273062352138496        2.5631665477541924E-004
   3.1415926535897931        10.010000000000000        1.2100000000000002       0.13419848632757075        2.6239221965914045E-004
   3.1415926535897931        10.010000000000000        1.6100000000000001       0.13693848288644497        2.6976522181844246E-004
   3.1415926535897931        10.010000000000000        2.0099999999999998       0.13886337488585995        2.6976057672387956E-004
   3.1415926535897931        10.010000000000000        2.4100000000000001       0.13975870294377238        2.7827050751300407E-004
   3.1415926535897931        10.010000000000000        2.8100000000000001       0.13954766771351329        2.7469007342300754E-004
   3.1415926535897931        10.010000000000000        3.2100000000000000       0.13593427544549075        2.6743704269782188E-004
   3.1415926535897931        10.010000000000000        3.6099999999999999       0.13067099237797145        2.5798264444217559E-004
   3.1415926535897931        10.010000000000000        4.0099999999999998       0.12106188908340933        2.3988066452734999E-004
   3.1415926535897931        10.010000000000000        4.4100000000000001       0.10877819436301192        2.1117475221787133E-004
   3.1415926535897931        10.010000000000000        4.8100000000000005        9.6427385630934559E-002   1.9066438023893138E-004
   3.1415926535897931        10.010000000000000        5.2100000000000000        8.5454146032277051E-002   1.9804856161787049E-004
   3.1415926535897931        10.010000000000000        5.6100000000000003        7.7296533298998785E-002   2.0078120378368291E-004
   3.1415926535897931        10.010000000000000        6.0099999999999998        6.9752070157307292E-002   2.1530824178653932E-004
   3.1415926535897931        10.010000000000000        6.4100000000000001        6.3900474031615764E-002   2.1736575284215230E-004
   3.1415926535897931        10.010000000000000        6.8100000000000005        5.8055136006792185E-002   2.0956301468255193E-004
   3.1415926535897931        10.010000000000000        7.2100000000000000        5.1531672800605527E-002   2.0758435456645483E-004
   3.1415926535897931        10.010000000000000        7.6100000000000003        4.5501329969407804E-002   2.1057947817206831E-004
   3.1415926535897931        10.010000000000000        8.0099999999999998        3.9248329671522662E-002   2.1077568113695409E-004
   3.1415926535897931        10.010000000000000        8.4100000000000001        3.3728166430099758E-002   1.9801755506121586E-004
   3.1415926535897931        10.010000000000000        8.8100000000000005        2.9148284559708183E-002   2.0762608322229582E-004
   3.1415926535897931        10.010000000000000        9.2100000000000009        2.4542299699964638E-002   2.1986317598965961E-004
   3.1415926535897931        10.010000000000000        9.6100000000000012        2.0964345216951150E-002   2.1185140569629146E-004
   3.1415926535897931        10.010000000000000        10.010000000000000        1.7551660656470462E-002   2.0472939539034775E-004

